Go Green: Selected Configuration Interaction as a More Sustainable Alternative for High Accuracy

Recently, a new distributed implementation of the full configuration interaction (FCI) method has been reported [Gao et al. J. Chem Theory Comput. 2024, 20, 1185]. Thanks to a hybrid parallelization scheme, the authors were able to compute the exact energy of propane (\ce{C3H8}) in the minimal basis STO-3G. This formidable task involves handling an active space of 26 electrons in 23 orbitals or a Hilbert space of \SI{1.3d12} determinants. This is, by far, the largest FCI calculation reported to date. Here, we illustrate how, from a general point of view, selected configuration interaction (SCI) can achieve microhartree accuracy at a fraction of the computational and memory cost, via a sparse exploration of the FCI space. The present SCI calculations are performed with the \textit{Configuration Interaction using a Perturbative Selection made Iteratively} (CIPSI) algorithm, as implemented in a determinant-driven way in the \textsc{quantum package} software. The present study reinforces the common wisdom that among the exponentially large number of determinants in the FCI space, only a tiny fraction of them significantly contribute to the energy. More importantly, it demonstrates the feasibility of achieving comparable accuracy using more reasonable and sustainable computational resources, hence reducing the ever-growing carbon footprint of computational chemistry.

==> anc/C3H8.oo.out <==
Date: 13/02/2024 19:15:37
===============
Quantum Package
===============

Git Commit: remove non standard characters
Git Date  : Mon Oct 30 11:43:03 2023 +0100
Git SHA1  : 8ceb5734aa1059e8f73cf17c6451d6ce05651311
EZFIO Dir : C3H8


Task server running : tcp://172.28.0.182:49599
 * mo_label          Canonical
* Number of determinants                                         1
* mo_num                                                        23
* N_int                                                          1
 Read  mo_coef
* Dimension of the psi arrays                                    1
 MO map initialized:                  38226
.. >>>>> [ IO READ: mo_class ] <<<<< ..
 AO map initialized :                  38226
 Providing the AO integrals
 
.. >>>>> [ RES  MEM :          0.026 GB ] [ VIRT MEM :         14.529 GB ] <<<<< ..
.. >>>>> [ WALL TIME:           0.47  s ] [ CPU  TIME:          18.97  s ] <<<<< ..
 

Nuclear Coordinates (Angstroms)
===============================

================ ============ ============ ============ ============
      Atom          Charge          X            Y            Z 
================ ============ ============ ============ ============
C                    6.000000     0.000000     0.000000     0.586200
C                    6.000000     0.000000     1.274500    -0.260000
C                    6.000000     0.000000    -1.274500    -0.260000
H                    1.000000     0.871700     0.000000     1.240300
H                    1.000000    -0.871700     0.000000     1.240300
H                    1.000000     0.000000     2.165500     0.365000
H                    1.000000     0.000000    -2.165500     0.365000
H                    1.000000     0.878800     1.319600    -0.901900
H                    1.000000    -0.878800     1.319600    -0.901900
H                    1.000000    -0.878800    -1.319600    -0.901900
H                    1.000000     0.878800    -1.319600    -0.901900
================ ============ ============ ============ ============

Minimal interatomic distance found:       1.0884 Angstrom
 Sorting the map
 AO integrals provided:
  Size of AO map :           0.312002182006836      MB
  Number of AO integrals :                 32623
  cpu  time :   29.9461320000000      s
  wall time :  0.499279022216797      s  ( x    59.9787506934285       )
 
 AO -> MO integrals transformation
 ---------------------------------
 
* Total available memory (GB)                                  186
* Target maximum memory (GB)                                   170
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.701864242553711      MB
  Number of MO integrals:                  30713
  cpu  time :   24.8813700000000      s
  wall time :  0.371678113937378      s  ( x    66.9433282912971      )
* Number of inactive MOs                                         0
 Inactive MOs:
 
* Number of unique beta determinants                             1
* Number of unique alpha determinants                            1
* Number of active   MOs                                        23
 Active MOs:
           1           2           3           4           5           6
           7           8           9          10          11          12
          13          14          15          16          17          18
          19          20          21          22          23
 Wall time to provide state_av_act_2_rdm_ab_mo  1.981496810913086E-002
 Wall time to provide state_av_act_2_rdm_aa_mo  3.080368041992188E-004
 Wall time to provide state_av_act_2_rdm_bb_mo  3.421306610107422E-004
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  5.049705505371094E-004
* Number of core     MOs                                         0
 Core MOs:
 
 Core, Inactive and Active MOs:
           1           2           3           4           5           6
           7           8           9          10          11          12
          13          14          15          16          17          18
          19          20          21          22          23
 Providing the one-electron integrals
 
.. >>>>> [ RES  MEM :          0.059 GB ] [ VIRT MEM :         14.831 GB ] <<<<< ..
.. >>>>> [ WALL TIME:           1.20  s ] [ CPU  TIME:          65.53  s ] <<<<< ..
 
* Nuclear repulsion energy                           82.59084241031780    
 State average energy:  -116.886102690632     
 
 ======================
  Cipsi step:           0
 ======================
 
 ********** cipsi step **********
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
* Number of configurations                                       1
 
.. >>>>> [ RES  MEM :          0.083 GB ] [ VIRT MEM :         16.753 GB ] <<<<< ..
.. >>>>> [ WALL TIME:           1.30  s ] [ CPU  TIME:          72.15  s ] <<<<< ..
 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.084 GB ] [ VIRT MEM :         16.753 GB ] <<<<< ..
.. >>>>> [ WALL TIME:           1.31  s ] [ CPU  TIME:          73.47  s ] <<<<< ..
 
* Energy of state    1                              -116.8861026906317    
* S^2 of state    1                                  0.000000000000000    
* Saved determinants                                             1
--------------------------------------------------------------------------------
 
.. >>>>> [ RES  MEM :          0.084 GB ] [ VIRT MEM :         16.754 GB ] <<<<< ..
.. >>>>> [ WALL TIME:           1.38  s ] [ CPU  TIME:          78.07  s ] <<<<< ..
 
* Number of generators                                           1
* Number of comb teeth                                           1
* Number of virtual  MOs                                         0
* Number of deleted  MOs                                         0
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
 
.. >>>>> [ RES  MEM :          0.084 GB ] [ VIRT MEM :         16.754 GB ] <<<<< ..
.. >>>>> [ WALL TIME:           1.40  s ] [ CPU  TIME:          79.92  s ] <<<<< ..
 
* Number of selectors                                            1
* pt2_n_tasks_max                                                1
* PT2 Energy denominator                            -116.8861026906317    
* Estimated memory/thread (Gb)                      0.1043081283569336E-06
 Overlap of perturbed states:
  0.102544938407453     
 -------
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
* Correlation ratio                                -0.1603061626413349E-11
 
Summary at N_det =            1
-----------------------------------
 
# ============ =============================
                     State      1
# ============ =============================
# E            -116.88610269
# PT2            -0.20525114     0.00000000
# rPT2           -0.18616125     0.00000000
#
# E+PT2        -117.09135383     0.00000000
# E+rPT2       -117.07226394     0.00000000
# ============ =============================
 
 N_det             =            1
 N_states          =            1
 N_cfg             =            1
 N_csf             =            1
 
 * State            1
 < S^2 >         =   0.000000000000000E+000
 E               =   -116.886102690632     
 Variance        =   0.437676344118248       +/-   0.000000000000000E+000
 PT norm         =   0.320226386182422       +/-   0.000000000000000E+000
 PT2             =  -0.205251138976589       +/-   0.000000000000000E+000
 rPT2            =  -0.186161245520804       +/-   0.000000000000000E+000
 E+PT2           =   -117.091353829608       +/-   0.000000000000000E+000
 E+rPT2          =   -117.072263936153       +/-   0.000000000000000E+000
 
 -----
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.085 GB ] [ VIRT MEM :         16.754 GB ] <<<<< ..
.. >>>>> [ WALL TIME:           1.60  s ] [ CPU  TIME:          92.55  s ] <<<<< ..
 
* Energy of state    1                              -116.8944150062694    
* S^2 of state    1                                  0.000000000000000    
* Saved determinants                                             5
* Number of unique beta determinants                             5
* Number of unique alpha determinants                            5
 Wall time to provide state_av_act_2_rdm_ab_mo  6.761550903320312E-004
 Wall time to provide state_av_act_2_rdm_aa_mo  2.889633178710938E-004
 Wall time to provide state_av_act_2_rdm_bb_mo  2.999305725097656E-004
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.411075592041016E-004
 State average energy:  -116.894415006270     
 
 ********** optimization step **********
 Method :diag                            
 Diagonal hessian
 Absolute value of the hessian: F
 Number of states:           1
 State average weights:
   1.00000000000000     
 Wall time to provide state_av_act_2_rdm_ab_mo  3.018379211425781E-004
 Wall time to provide state_av_act_2_rdm_aa_mo  3.120899200439453E-004
 Wall time to provide state_av_act_2_rdm_bb_mo  3.340244293212891E-004
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  5.719661712646484E-004
 State average energy:  -116.894415006270     
 
 ******************
 Iteration           0
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  1.192092895507812E-006
 Gradient second term (s) :   1.616954803466797E-003
 Gradient norm :   1.011924368383683E-002
 Max element in the gradient :  4.669038099456568E-003
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  1.245975494384766E-003
 l1 2  1.217842102050781E-003
 l1 3  1.771450042724609E-004
 l2 1  2.582073211669922E-003
 l2 2  1.660108566284180E-003
 l3 1  7.781982421875000E-004
 l3 2  2.274990081787109E-003
 Time to compute the hessian :  1.091599464416504E-002
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               0
 Sub iteration:           0
 Max elem grad:  4.669038099456568E-003
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:   3.94868120960607     
 delta:   3.94868120960607     
 Time in trust_region:  1.527070999145508E-003
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -116.894415006270     
 Predicted energy after the rotation:  -116.898250620196     
 Previous energy - predicted energy:   3.835613926568726E-003
 Time in trust e model:  1.406669616699219E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  4.089911172882361E-011
 WARNING: max error in R.R^T > 1d-12
 Enforce the step cancellation
 Time in rotation matrix:  8.711814880371094E-004
 ---End rotation_matrix---
 Step cancellation, too large error in the rotation matrix
 
 -----------------------------
 Iteration:               1
 Sub iteration:           0
 Max elem grad:  4.669038099456568E-003
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 ---Trust_newton---
 Number of iterations:           4
 Value of lambda:  1.041102225913171E-003
 Convergence criterion: -2.683742117426391E-011
 Time in trust_newton:  7.880926132202148E-003
 ---End trust_newton---
 
 Summary after the trust region:
 lambda:  1.041102225913171E-003
 ||x||:  0.987170302414765     
 delta:  0.987170302401518     
 Time in trust_region:  1.028919219970703E-002
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -116.894415006270     
 Predicted energy after the rotation:  -116.897756744943     
 Previous energy - predicted energy:   3.341738673782402E-003
 Time in trust e model:  1.382827758789062E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -2.661279744740868E-012
 WARNING: max error in R.R^T > 1d-12
 Enforce the step cancellation
 Time in rotation matrix:  1.690387725830078E-004
 ---End rotation_matrix---
 Step cancellation, too large error in the rotation matrix
 
 -----------------------------
 Iteration:               1
 Sub iteration:           0
 Max elem grad:  4.669038099456568E-003
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 ---Trust_newton---
 Number of iterations:           5
 Value of lambda:  1.898058500847038E-002
 Convergence criterion:  7.512799271580661E-010
 Time in trust_newton:  9.190797805786133E-003
 ---End trust_newton---
 
 Summary after the trust region:
 lambda:  1.898058500847038E-002
 ||x||:  0.246792575507674     
 delta:  0.246792575600380     
 Time in trust_region:  1.013398170471191E-002
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -116.894415006270     
 Predicted energy after the rotation:  -116.895845182198     
 Previous energy - predicted energy:   1.430175928561539E-003
 Time in trust e model:  1.311302185058594E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  1.462323766837916E-013
 Time in rotation matrix:  1.301765441894531E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.830028533935547E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.701864242553711      MB
  Number of MO integrals:                  31739
  cpu  time :   13.4226280000000      s
  wall time :  0.197057962417603      s  ( x    68.1151263076341      )
* Number of unique beta determinants                             5
* Number of unique alpha determinants                            5
 Providing the one-electron integrals
 State average energy:  -116.895873276179     
 
 ---Rho_model---
 Rho:   1.01964372402139     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -116.895873276179     
 ---End rho_model---
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.104 GB ] [ VIRT MEM :         16.883 GB ] <<<<< ..
.. >>>>> [ WALL TIME:           2.13  s ] [ CPU  TIME:         129.48  s ] <<<<< ..
 
* Energy of state    1                              -116.8959728392348    
* S^2 of state    1                                  0.000000000000000    
 Wall time to provide state_av_act_2_rdm_ab_mo  3.628730773925781E-004
 Wall time to provide state_av_act_2_rdm_aa_mo  1.590251922607422E-004
 Wall time to provide state_av_act_2_rdm_bb_mo  1.590251922607422E-004
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.101131439208984E-004
* Saved determinants                                             5
 State average energy:  -116.895972839235     
 Read mo_occ
 
 ******************
 Iteration           2
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  9.536743164062500E-007
 Gradient second term (s) :   4.150867462158203E-004
 Gradient norm :   7.293992235378378E-003
 Max element in the gradient :  3.385262436939296E-003
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  2.951622009277344E-004
 l1 2  2.779960632324219E-004
 l1 3  8.893013000488281E-005
 l2 1  1.286983489990234E-003
 l2 2  1.270055770874023E-003
 l3 1  4.220008850097656E-004
 l3 2  1.839876174926758E-003
 Time to compute the hessian :  5.766153335571289E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               2
 Sub iteration:           0
 Max elem grad:  3.385262436939296E-003
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 ---Trust_newton---
 Number of iterations:           4
 Value of lambda:  3.403380634205804E-003
 Convergence criterion:  4.058678726437392E-009
 Time in trust_newton:  3.887891769409180E-003
 ---End trust_newton---
 
 Summary after the trust region:
 lambda:  3.403380634205804E-003
 ||x||:  0.493585150199107     
 delta:  0.493585151200759     
 Time in trust_region:  4.415988922119141E-003
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -116.895972839235     
 Predicted energy after the rotation:  -116.897761262162     
 Previous energy - predicted energy:   1.788422927390343E-003
 Time in trust e model:  1.502037048339844E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  7.905246452361648E-015
 Time in rotation matrix:  1.718997955322266E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  3.053188323974609E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.701864242553711      MB
  Number of MO integrals:                  33083
  cpu  time :   6.21770400000000      s
  wall time :  8.778905868530273E-002 s  ( x    70.8255002743404      )
* Number of unique beta determinants                             5
* Number of unique alpha determinants                            5
 Providing the one-electron integrals
 State average energy:  -116.898430841946     
 
 ---Rho_model---
 Rho:   1.37439677931007     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -116.898430841946     
 ---End rho_model---
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.109 GB ] [ VIRT MEM :         16.883 GB ] <<<<< ..
.. >>>>> [ WALL TIME:           2.35  s ] [ CPU  TIME:         144.82  s ] <<<<< ..
 
* Energy of state    1                              -116.8991319394978    
* S^2 of state    1                                  0.000000000000000    
 Wall time to provide state_av_act_2_rdm_ab_mo  3.631114959716797E-004
 Wall time to provide state_av_act_2_rdm_aa_mo  1.699924468994141E-004
 Wall time to provide state_av_act_2_rdm_bb_mo  1.580715179443359E-004
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.029605865478516E-004
* Saved determinants                                             5
 State average energy:  -116.899131939498     
 
 ******************
 Iteration           3
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   5.018711090087891E-004
 Gradient norm :   1.077820619939985E-002
 Max element in the gradient : -6.734367073936320E-003
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  5.600452423095703E-004
 l1 2  5.328655242919922E-004
 l1 3  1.859664916992188E-004
 l2 1  1.536130905151367E-003
 l2 2  1.497030258178711E-003
 l3 1  4.220008850097656E-004
 l3 2  2.341985702514648E-003
 Time to compute the hessian :  7.524967193603516E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               3
 Sub iteration:           0
 Max elem grad: -6.734367073936320E-003
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 ---Trust_newton---
 Number of iterations:           4
 Value of lambda:  5.838799913798953E-004
 Convergence criterion:  5.065695640737999E-010
 Time in trust_newton:  6.500005722045898E-003
 ---End trust_newton---
 
 Summary after the trust region:
 lambda:  5.838799913798953E-004
 ||x||:  0.987170302151483     
 delta:  0.987170302401518     
 Time in trust_region:  7.943868637084961E-003
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -116.899131939498     
 Predicted energy after the rotation:  -116.903496282445     
 Previous energy - predicted energy:   4.364342947837940E-003
 Time in trust e model:  1.502037048339844E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  6.732186430706326E-014
 Time in rotation matrix:  1.759529113769531E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  3.046035766601562E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.701864242553711      MB
  Number of MO integrals:                  34632
  cpu  time :   5.72344700000002      s
  wall time :  8.178997039794922E-002 s  ( x    69.9773697453683      )
* Number of unique beta determinants                             5
* Number of unique alpha determinants                            5
 Providing the one-electron integrals
 State average energy:  -116.901818073415     
 
 ---Rho_model---
 Rho:  0.615472695232296     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -116.901818073415     
 ---End rho_model---
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.110 GB ] [ VIRT MEM :         16.883 GB ] <<<<< ..
.. >>>>> [ WALL TIME:           2.56  s ] [ CPU  TIME:         159.37  s ] <<<<< ..
 
* Energy of state    1                              -116.9024516450345    
* S^2 of state    1                                  0.000000000000000    
 Wall time to provide state_av_act_2_rdm_ab_mo  3.969669342041016E-004
 Wall time to provide state_av_act_2_rdm_aa_mo  1.552104949951172E-004
 Wall time to provide state_av_act_2_rdm_bb_mo  1.571178436279297E-004
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  5.929470062255859E-004
* Saved determinants                                             5
 State average energy:  -116.902451645035     
 
 ******************
 Iteration           4
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   4.160404205322266E-004
 Gradient norm :   1.165223632521636E-002
 Max element in the gradient :  9.379449516477723E-003
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  5.810260772705078E-004
 l1 2  5.478858947753906E-004
 l1 3  1.790523529052734E-004
 l2 1  1.524925231933594E-003
 l2 2  1.475095748901367E-003
 l3 1  4.141330718994141E-004
 l3 2  2.366065979003906E-003
 Time to compute the hessian :  7.544040679931641E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               4
 Sub iteration:           0
 Max elem grad:  9.379449516477723E-003
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  6.984354760352303E-004
 ||x||:  0.430123719763116     
 delta:  0.987170302401518     
 Time in trust_region:  8.869171142578125E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -116.902451645035     
 Predicted energy after the rotation:  -116.904636376274     
 Previous energy - predicted energy:   2.184731238870086E-003
 Time in trust e model:  1.502037048339844E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -5.718503987139191E-014
 Time in rotation matrix:  1.809597015380859E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.893924713134766E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.701864242553711      MB
  Number of MO integrals:                  35972
  cpu  time :   6.42696400000000      s
  wall time :  9.075188636779785E-002 s  ( x    70.8190678698721      )
* Number of unique beta determinants                             5
* Number of unique alpha determinants                            5
 Providing the one-electron integrals
 State average energy:  -116.904429943502     
 
 ---Rho_model---
 Rho:  0.905511136666844     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -116.904429943502     
 ---End rho_model---
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.112 GB ] [ VIRT MEM :         16.883 GB ] <<<<< ..
.. >>>>> [ WALL TIME:           2.76  s ] [ CPU  TIME:         173.62  s ] <<<<< ..
 
* Energy of state    1                              -116.9047391228260    
* S^2 of state    1                                  0.000000000000000    
 Wall time to provide state_av_act_2_rdm_ab_mo  8.678436279296875E-005
 Wall time to provide state_av_act_2_rdm_aa_mo  7.510185241699219E-005
 Wall time to provide state_av_act_2_rdm_bb_mo  5.197525024414062E-005
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  5.910396575927734E-004
* Saved determinants                                             5
 State average energy:  -116.904739122826     
 
 ******************
 Iteration           5
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   4.730224609375000E-004
 Gradient norm :   4.118117588661608E-003
 Max element in the gradient : -1.860470230622968E-003
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  2.748966217041016E-004
 l1 2  2.839565277099609E-004
 l1 3  8.893013000488281E-005
 l2 1  1.280069351196289E-003
 l2 2  1.263856887817383E-003
 l3 1  4.119873046875000E-004
 l3 2  1.840114593505859E-003
 Time to compute the hessian :  5.747795104980469E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               5
 Sub iteration:           0
 Max elem grad: -1.860470230622968E-003
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  2.867167288824266E-004
 ||x||:  6.194438419363841E-002
 delta:   1.97434060480304     
 Time in trust_region:  5.018711090087891E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -116.904739122826     
 Predicted energy after the rotation:  -116.904807124733     
 Previous energy - predicted energy:   6.800190708133869E-005
 Time in trust e model:  1.502037048339844E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  3.552713678800501E-015
 Time in rotation matrix:  1.761913299560547E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.557039260864258E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  37088
  cpu  time :   6.10739500000000      s
  wall time :  8.623290061950684E-002 s  ( x    70.8244180135863      )
* Number of unique beta determinants                             5
* Number of unique alpha determinants                            5
 Providing the one-electron integrals
 State average energy:  -116.904813357974     
 
 ---Rho_model---
 Rho:   1.09166273407443     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -116.904813357974     
 ---End rho_model---
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.113 GB ] [ VIRT MEM :         16.883 GB ] <<<<< ..
.. >>>>> [ WALL TIME:           3.00  s ] [ CPU  TIME:         190.34  s ] <<<<< ..
 
* Energy of state    1                              -116.9048137671829    
* S^2 of state    1                                  0.000000000000000    
 Wall time to provide state_av_act_2_rdm_ab_mo  3.659725189208984E-004
 Wall time to provide state_av_act_2_rdm_aa_mo  1.549720764160156E-004
 Wall time to provide state_av_act_2_rdm_bb_mo  1.630783081054688E-004
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.258487701416016E-004
* Saved determinants                                             5
 State average energy:  -116.904813767183     
 
 ******************
 Iteration           6
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   5.259513854980469E-004
 Gradient norm :   1.445481117301944E-003
 Max element in the gradient : -9.440402813521720E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  5.929470062255859E-004
 l1 2  5.350112915039062E-004
 l1 3  1.778602600097656E-004
 l2 1  1.466989517211914E-003
 l2 2  1.451015472412109E-003
 l3 1  5.059242248535156E-004
 l3 2  2.388000488281250E-003
 Time to compute the hessian :  7.575988769531250E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               6
 Sub iteration:           0
 Max elem grad: -9.440402813521720E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  2.419801035678850E-004
 ||x||:  1.253704568518871E-002
 delta:   3.94868120960607     
 Time in trust_region:  8.828639984130859E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -116.904813767183     
 Predicted energy after the rotation:  -116.904816394105     
 Previous energy - predicted energy:   2.626922253057273E-006
 Time in trust e model:  1.406669616699219E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  4.218847493575595E-015
 Time in rotation matrix:  1.730918884277344E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.501010894775391E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  37692
  cpu  time :   6.07877300000001      s
  wall time :  8.582782745361328E-002 s  ( x    70.8251994760716      )
* Number of unique beta determinants                             5
* Number of unique alpha determinants                            5
 Providing the one-electron integrals
 State average energy:  -116.904817237160     
 
 ---Rho_model---
 Rho:   1.32092879420764     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -116.904817237160     
 ---End rho_model---
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.114 GB ] [ VIRT MEM :         16.883 GB ] <<<<< ..
.. >>>>> [ WALL TIME:           3.19  s ] [ CPU  TIME:         203.94  s ] <<<<< ..
 
* Energy of state    1                              -116.9048172418020    
* S^2 of state    1                                  0.000000000000000    
 Wall time to provide state_av_act_2_rdm_ab_mo  3.781318664550781E-004
 Wall time to provide state_av_act_2_rdm_aa_mo  1.640319824218750E-004
 Wall time to provide state_av_act_2_rdm_bb_mo  1.659393310546875E-004
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.020069122314453E-004
* Saved determinants                                             5
 State average energy:  -116.904817241802     
 
 ******************
 Iteration           7
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  9.536743164062500E-007
 Gradient second term (s) :   7.619857788085938E-004
 Gradient norm :   5.456640102732620E-004
 Max element in the gradient : -3.080185421409365E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  2.970695495605469E-004
 l1 2  2.918243408203125E-004
 l1 3  5.888938903808594E-005
 l2 1  1.718997955322266E-003
 l2 2  1.762151718139648E-003
 l3 1  7.908344268798828E-004
 l3 2  2.305984497070312E-003
 Time to compute the hessian :  7.591009140014648E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               7
 Sub iteration:           0
 Max elem grad: -3.080185421409365E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  2.421171550979829E-004
 ||x||:  4.269791613389360E-003
 delta:   7.89736241921215     
 Time in trust_region:  4.889965057373047E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -116.904817241802     
 Predicted energy after the rotation:  -116.904817552791     
 Previous energy - predicted energy:   3.109889377128638E-007
 Time in trust e model:  1.287460327148438E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  3.108624468950438E-015
 Time in rotation matrix:  1.749992370605469E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.647876739501953E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  37966
  cpu  time :   15.8165120000000      s
  wall time :  0.223325014114380      s  ( x    70.8228411524886      )
* Number of unique beta determinants                             5
* Number of unique alpha determinants                            5
 Providing the one-electron integrals
 State average energy:  -116.904817651150     
 
 ---Rho_model---
 Rho:   1.31627898517728     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -116.904817651150     
 ---End rho_model---
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.116 GB ] [ VIRT MEM :         16.883 GB ] <<<<< ..
.. >>>>> [ WALL TIME:           3.52  s ] [ CPU  TIME:         227.32  s ] <<<<< ..
 
* Energy of state    1                              -116.9048176518830    
* S^2 of state    1                                  0.000000000000000    
 Wall time to provide state_av_act_2_rdm_ab_mo  3.540515899658203E-004
 Wall time to provide state_av_act_2_rdm_aa_mo  1.571178436279297E-004
 Wall time to provide state_av_act_2_rdm_bb_mo  1.611709594726562E-004
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  5.929470062255859E-004
* Saved determinants                                             5
 State average energy:  -116.904817651883     
 
 ******************
 Iteration           8
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   8.008480072021484E-004
 Gradient norm :   2.101419874499238E-004
 Max element in the gradient : -1.241357911285309E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  5.600452423095703E-004
 l1 2  5.409717559814453E-004
 l1 3  1.771450042724609E-004
 l2 1  2.042055130004883E-003
 l2 2  2.068042755126953E-003
 l3 1  8.380413055419922E-004
 l3 2  2.895116806030273E-003
 Time to compute the hessian :  9.572982788085938E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               8
 Sub iteration:           0
 Max elem grad: -1.241357911285309E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  2.421399201066371E-004
 ||x||:  1.456655063533976E-003
 delta:   15.7947248384243     
 Time in trust_region:  9.138584136962891E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -116.904817651883     
 Predicted energy after the rotation:  -116.904817689194     
 Previous energy - predicted energy:   3.731075537416473E-008
 Time in trust e model:  1.478195190429688E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  2.442490654175344E-015
 Time in rotation matrix:  1.897811889648438E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.631187438964844E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38223
  cpu  time :   14.0077520000000      s
  wall time :  0.198920011520386      s  ( x    70.4190186444086      )
* Number of unique beta determinants                             5
* Number of unique alpha determinants                            5
 Providing the one-electron integrals
 State average energy:  -116.904817700511     
 
 ---Rho_model---
 Rho:   1.30333104679432     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -116.904817700511     
 ---End rho_model---
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.119 GB ] [ VIRT MEM :         16.883 GB ] <<<<< ..
.. >>>>> [ WALL TIME:           3.83  s ] [ CPU  TIME:         249.07  s ] <<<<< ..
 
* Energy of state    1                              -116.9048177005994    
* S^2 of state    1                                  0.000000000000000    
 Wall time to provide state_av_act_2_rdm_ab_mo  1.032114028930664E-003
 Wall time to provide state_av_act_2_rdm_aa_mo  8.380413055419922E-004
 Wall time to provide state_av_act_2_rdm_bb_mo  8.821487426757812E-004
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.151199340820312E-004
* Saved determinants                                             5
 State average energy:  -116.904817700599     
 
 ******************
 Iteration           9
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  9.536743164062500E-007
 Gradient second term (s) :   4.720687866210938E-004
 Gradient norm :   8.189605487263095E-005
 Max element in the gradient : -4.165579949344522E-005
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  3.099441528320312E-005
 l1 2  2.980232238769531E-005
 l1 3  8.106231689453125E-006
 l2 1  1.290082931518555E-003
 l2 2  1.123905181884766E-003
 l3 1  4.129409790039062E-004
 l3 2  1.443862915039062E-003
 Time to compute the hessian :  4.513978958129883E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               9
 Sub iteration:           0
 Max elem grad: -4.165579949344522E-005
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  2.421287260869342E-004
 ||x||:  5.085524854733374E-004
 delta:   31.5894496768486     
 Time in trust_region:  7.200241088867188E-005
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -116.904817700599     
 Predicted energy after the rotation:  -116.904817705168     
 Previous energy - predicted energy:   4.568761369228014E-009
 Time in trust e model:  1.502037048339844E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -4.329869796038111E-015
 Time in rotation matrix:  1.759529113769531E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  3.445315361022949E-002
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38222
  cpu  time :   6.20340200000004      s
  wall time :  8.637499809265137E-002 s  ( x    71.8194169260169      )
* Number of unique beta determinants                             5
* Number of unique alpha determinants                            5
 Providing the one-electron integrals
 State average energy:  -116.904817706339     
 
 ---Rho_model---
 Rho:   1.25630952603127     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -116.904817706339     
 ---End rho_model---
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.120 GB ] [ VIRT MEM :         16.883 GB ] <<<<< ..
.. >>>>> [ WALL TIME:           4.34  s ] [ CPU  TIME:         285.03  s ] <<<<< ..
 
* Energy of state    1                              -116.9048177063514    
* S^2 of state    1                                  0.000000000000000    
 Wall time to provide state_av_act_2_rdm_ab_mo  8.416175842285156E-005
 Wall time to provide state_av_act_2_rdm_aa_mo  6.699562072753906E-005
 Wall time to provide state_av_act_2_rdm_bb_mo  5.197525024414062E-005
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  5.710124969482422E-004
* Saved determinants                                             5
 State average energy:  -116.904817706351     
 Not converged: nb_iter >= optimization_max_nb_iter
 #############################
    End of the optimization
 #############################
 State average energy:  -116.904817706351     
 
 ********** diff step **********
 Gain in energy during the orbital optimization: -1.040270008185473E-002
 
 ======================
  Cipsi step:           1
 ======================
 
 ********** cipsi step **********
* Number of configurations                                       5
 
.. >>>>> [ RES  MEM :          0.120 GB ] [ VIRT MEM :         16.883 GB ] <<<<< ..
.. >>>>> [ WALL TIME:           4.70  s ] [ CPU  TIME:         302.38  s ] <<<<< ..
 
* Saved determinants                                             5
--------------------------------------------------------------------------------
 
.. >>>>> [ RES  MEM :          0.120 GB ] [ VIRT MEM :         16.883 GB ] <<<<< ..
.. >>>>> [ WALL TIME:           4.73  s ] [ CPU  TIME:         304.54  s ] <<<<< ..
 
* Number of generators                                           5
* Number of comb teeth                                           1
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
 
.. >>>>> [ RES  MEM :          0.120 GB ] [ VIRT MEM :         16.883 GB ] <<<<< ..
.. >>>>> [ WALL TIME:           4.74  s ] [ CPU  TIME:         304.59  s ] <<<<< ..
 
* Number of selectors                                            5
* pt2_n_tasks_max                                                1
* PT2 Energy denominator                            -116.9048177063514    
* Estimated memory/thread (Gb)                      0.5215406417846680E-06
 Overlap of perturbed states:
  9.152954088719777E-002
 -------
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
* Correlation ratio                                 0.9910426688972758E-01
 
Summary at N_det =            5
-----------------------------------
 
# ============ =============================
                     State      1
# ============ =============================
# E            -116.90481771
# PT2            -0.18569827     0.00000000
# rPT2           -0.17012666     0.00000000
#
# E+PT2        -117.09051598     0.00000000
# E+rPT2       -117.07494437     0.00000000
# ============ =============================
 
 N_det             =            5
 N_states          =            1
 N_cfg             =            5
 N_csf             =            5
 
 * State            1
 < S^2 >         =   0.000000000000000E+000
 E               =   -116.904817706351     
 Variance        =   0.402977229992533       +/-   0.000000000000000E+000
 PT norm         =   0.302538494884862       +/-   0.000000000000000E+000
 PT2             =  -0.185698273859589       +/-   0.000000000000000E+000
 rPT2            =  -0.170126658879661       +/-   0.000000000000000E+000
 E+PT2           =   -117.090515980211       +/-   0.000000000000000E+000
 E+rPT2          =   -117.074944365231       +/-   0.000000000000000E+000
 
 -----

Extrapolated energies
------------------------

 
 State            1
 
 =========== ===================
 minimum PT2 Extrapolated energy
 =========== ===================
    -0.1862       -117.10338367
 =========== ===================
 
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.120 GB ] [ VIRT MEM :         16.883 GB ] <<<<< ..
.. >>>>> [ WALL TIME:           4.77  s ] [ CPU  TIME:         306.42  s ] <<<<< ..
 
* Energy of state    1                              -116.9123277328365    
* S^2 of state    1                                 0.2013397498614647E-18
* Saved determinants                                            11
 
.. >>>>> [ RES  MEM :          0.121 GB ] [ VIRT MEM :         16.883 GB ] <<<<< ..
.. >>>>> [ WALL TIME:           4.81  s ] [ CPU  TIME:         309.23  s ] <<<<< ..
 
* Number of generators                                          11
* Number of comb teeth                                           1
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
* Number of unique beta determinants                             9
* Number of unique alpha determinants                            9
 
.. >>>>> [ RES  MEM :          0.121 GB ] [ VIRT MEM :         16.883 GB ] <<<<< ..
.. >>>>> [ WALL TIME:           4.81  s ] [ CPU  TIME:         309.29  s ] <<<<< ..
 
* Number of selectors                                           11
* pt2_n_tasks_max                                                1
* PT2 Energy denominator                            -116.9123277328365    
* Estimated memory/thread (Gb)                      0.1147389411926270E-05
 Overlap of perturbed states:
  8.741356563256152E-002
 -------
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
 
Summary at N_det =           11
-----------------------------------
 
# ============ =============================
                     State      1
# ============ =============================
# E            -116.91232773
# PT2            -0.17864493     0.00000000
# rPT2           -0.16428425     0.00000000
#
# E+PT2        -117.09097266     0.00000000
# E+rPT2       -117.07661199     0.00000000
# ============ =============================
 
 N_det             =           11
 N_states          =            1
 N_cfg             =            6
 N_csf             =            8
 
 * State            1
 < S^2 >         =   2.013397498614647E-019
 E               =   -116.912327732837     
 Variance        =   0.391473600594270       +/-   0.000000000000000E+000
 PT norm         =   0.295657852310000       +/-   0.000000000000000E+000
 PT2             =  -0.178644927056847       +/-   0.000000000000000E+000
 rPT2            =  -0.164284254586182       +/-   0.000000000000000E+000
 E+PT2           =   -117.090972659893       +/-   0.000000000000000E+000
 E+rPT2          =   -117.076611987423       +/-   0.000000000000000E+000
 
 -----

Extrapolated energies
------------------------

 
 State            1
 
 =========== ===================
 minimum PT2 Extrapolated energy
 =========== ===================
    -0.1701       -117.12350434
    -0.1862       -117.10793119
 =========== ===================
 
 Wall time to provide state_av_act_2_rdm_ab_mo  4.949569702148438E-004
 Wall time to provide state_av_act_2_rdm_aa_mo  3.039836883544922E-004
 Wall time to provide state_av_act_2_rdm_bb_mo  2.911090850830078E-004
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  5.578994750976562E-004
 State average energy:  -116.912327732836     
 
 ********** optimization step **********
 Method :diag                            
 Diagonal hessian
 Absolute value of the hessian: F
 Number of states:           1
 State average weights:
   1.00000000000000     
 Wall time to provide state_av_act_2_rdm_ab_mo  2.949237823486328E-004
 Wall time to provide state_av_act_2_rdm_aa_mo  2.939701080322266E-004
 Wall time to provide state_av_act_2_rdm_bb_mo  2.892017364501953E-004
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  5.149841308593750E-004
 State average energy:  -116.912327732836     
 
 ******************
 Iteration           0
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  9.536743164062500E-007
 Gradient second term (s) :   7.529258728027344E-004
 Gradient norm :   4.718729210777716E-003
 Max element in the gradient : -3.745385116178411E-003
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  5.328655242919922E-004
 l1 2  5.400180816650391E-004
 l1 3  1.740455627441406E-004
 l2 1  1.932144165039062E-003
 l2 2  1.768112182617188E-003
 l3 1  7.989406585693359E-004
 l3 2  2.534151077270508E-003
 Time to compute the hessian :  8.703947067260742E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               0
 Sub iteration:           0
 Max elem grad: -3.745385116178411E-003
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  3.596515120918408E-002
 delta:  3.596515120918408E-002
 Time in trust_region:  5.028247833251953E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -116.912327732836     
 Predicted energy after the rotation:  -116.912362731111     
 Previous energy - predicted energy:   3.499827441544312E-005
 Time in trust e model:  1.382827758789062E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -2.331468351712829E-015
 Time in rotation matrix:  1.778602600097656E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  3.098011016845703E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   5.86849500000000      s
  wall time :  8.518290519714355E-002 s  ( x    68.8928721838990      )
* Number of unique beta determinants                             9
* Number of unique alpha determinants                            9
 Providing the one-electron integrals
 State average energy:  -116.912361276584     
 
 ---Rho_model---
 Rho:  0.958440033200483     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -116.912361276584     
 ---End rho_model---
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.123 GB ] [ VIRT MEM :         16.883 GB ] <<<<< ..
.. >>>>> [ WALL TIME:           4.99  s ] [ CPU  TIME:         321.27  s ] <<<<< ..
 
* Energy of state    1                              -116.9123619382085    
* S^2 of state    1                                -0.6067309324127060E-20
 Wall time to provide state_av_act_2_rdm_ab_mo  3.609657287597656E-004
 Wall time to provide state_av_act_2_rdm_aa_mo  1.668930053710938E-004
 Wall time to provide state_av_act_2_rdm_bb_mo  1.590251922607422E-004
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  5.550384521484375E-004
* Saved determinants                                            11
 State average energy:  -116.912361938209     
 
 ******************
 Iteration           2
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   5.109310150146484E-004
 Gradient norm :   9.646634746580967E-004
 Max element in the gradient :  3.613231841627305E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  5.600452423095703E-004
 l1 2  5.469322204589844E-004
 l1 3  1.788139343261719E-004
 l2 1  1.532077789306641E-003
 l2 2  1.503944396972656E-003
 l3 1  5.111694335937500E-004
 l3 2  2.365112304687500E-003
 Time to compute the hessian :  7.668972015380859E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               2
 Sub iteration:           0
 Max elem grad:  3.613231841627305E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  1.002955350581323E-003
 delta:  7.193030241836816E-002
 Time in trust_region:  8.959770202636719E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -116.912361938209     
 Predicted energy after the rotation:  -116.912362067678     
 Previous energy - predicted energy:   1.294691145403704E-007
 Time in trust e model:  1.502037048339844E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  2.664535259100376E-015
 Time in rotation matrix:  1.811981201171875E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.525091171264648E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   6.32171900000003      s
  wall time :  8.876395225524902E-002 s  ( x    71.2194403176341      )
* Number of unique beta determinants                             9
* Number of unique alpha determinants                            9
 Providing the one-electron integrals
 State average energy:  -116.912362050563     
 
 ---Rho_model---
 Rho:  0.867806425914313     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -116.912362050563     
 ---End rho_model---
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.126 GB ] [ VIRT MEM :         16.883 GB ] <<<<< ..
.. >>>>> [ WALL TIME:           5.21  s ] [ CPU  TIME:         336.29  s ] <<<<< ..
 
* Energy of state    1                              -116.9123620509816    
* S^2 of state    1                                 0.2029594332330640E-18
 Wall time to provide state_av_act_2_rdm_ab_mo  1.070499420166016E-004
 Wall time to provide state_av_act_2_rdm_aa_mo  8.201599121093750E-005
 Wall time to provide state_av_act_2_rdm_bb_mo  7.390975952148438E-005
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  5.519390106201172E-004
* Saved determinants                                            11
 State average energy:  -116.912362050982     
 
 ******************
 Iteration           3
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   4.198551177978516E-004
 Gradient norm :   3.199601810887039E-004
 Max element in the gradient : -1.849037406632767E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  2.408027648925781E-005
 l1 2  2.503395080566406E-005
 l1 3  7.867813110351562E-006
 l2 1  1.264095306396484E-003
 l2 2  1.143932342529297E-003
 l3 1  4.119873046875000E-004
 l3 2  1.453876495361328E-003
 Time to compute the hessian :  4.508018493652344E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               3
 Sub iteration:           0
 Max elem grad: -1.849037406632767E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  1.012840271295228E-004
 delta:  0.143860604836736     
 Time in trust_region:  6.484985351562500E-005
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -116.912362050982     
 Predicted energy after the rotation:  -116.912362062438     
 Previous energy - predicted energy:   1.145620842635253E-008
 Time in trust e model:  1.716613769531250E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  2.220446049250313E-015
 Time in rotation matrix:  1.800060272216797E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.712011337280273E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   6.22769999999997      s
  wall time :  8.793115615844727E-002 s  ( x    70.8247255247956      )
* Number of unique beta determinants                             9
* Number of unique alpha determinants                            9
 Providing the one-electron integrals
 State average energy:  -116.912362058450     
 
 ---Rho_model---
 Rho:  0.651882569071362     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -116.912362058450     
 ---End rho_model---
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.126 GB ] [ VIRT MEM :         16.883 GB ] <<<<< ..
.. >>>>> [ WALL TIME:           6.66  s ] [ CPU  TIME:         363.71  s ] <<<<< ..
 
* Energy of state    1                              -116.9123620584557    
* S^2 of state    1                                -0.5500381077991567E-21
 Wall time to provide state_av_act_2_rdm_ab_mo  6.759166717529297E-004
 Wall time to provide state_av_act_2_rdm_aa_mo  2.930164337158203E-004
 Wall time to provide state_av_act_2_rdm_bb_mo  2.908706665039062E-004
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  5.559921264648438E-004
* Saved determinants                                            11
 State average energy:  -116.912362058456     
 
 ******************
 Iteration           4
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   3.929138183593750E-004
 Gradient norm :   1.338512451415574E-004
 Max element in the gradient : -4.872845213840045E-005
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  2.949237823486328E-004
 l1 2  2.839565277099609E-004
 l1 3  8.988380432128906E-005
 l2 1  1.313924789428711E-003
 l2 2  1.312017440795898E-003
 l3 1  4.148483276367188E-004
 l3 2  1.873970031738281E-003
 Time to compute the hessian :  5.878925323486328E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               4
 Sub iteration:           0
 Max elem grad: -4.872845213840045E-005
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  3.490763816613604E-005
 delta:  0.143860604836736     
 Time in trust_region:  5.059242248535156E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -116.912362058456     
 Predicted energy after the rotation:  -116.912362060430     
 Previous energy - predicted energy:   1.974399310711306E-009
 Time in trust e model:  1.406669616699219E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -2.664535259100376E-015
 Time in rotation matrix:  1.859664916992188E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.346038818359375E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   6.15544000000000      s
  wall time :  8.691215515136719E-002 s  ( x    70.8236953655057      )
* Number of unique beta determinants                             9
* Number of unique alpha determinants                            9
 Providing the one-electron integrals
 State average energy:  -116.912362059582     
 
 ---Rho_model---
 Rho:  0.570406518109057     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -116.912362059582     
 ---End rho_model---
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.128 GB ] [ VIRT MEM :         16.883 GB ] <<<<< ..
.. >>>>> [ WALL TIME:           6.86  s ] [ CPU  TIME:         377.38  s ] <<<<< ..
 
* Energy of state    1                              -116.9123620595823    
* S^2 of state    1                                -0.6967186882201518E-20
 Wall time to provide state_av_act_2_rdm_ab_mo  3.709793090820312E-004
 Wall time to provide state_av_act_2_rdm_aa_mo  1.630783081054688E-004
 Wall time to provide state_av_act_2_rdm_bb_mo  1.621246337890625E-004
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  5.710124969482422E-004
* Saved determinants                                            11
 State average energy:  -116.912362059582     
 
 ******************
 Iteration           5
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  9.536743164062500E-007
 Gradient second term (s) :   1.317024230957031E-003
 Gradient norm :   6.018387644562705E-005
 Max element in the gradient :  2.587752881727591E-005
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  8.211135864257812E-004
 l1 2  8.618831634521484E-004
 l1 3  2.620220184326172E-004
 l2 1  3.305196762084961E-003
 l2 2  3.648996353149414E-003
 l3 1  1.358032226562500E-003
 l3 2  4.932165145874023E-003
 Time to compute the hessian :  1.595401763916016E-002
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               5
 Sub iteration:           0
 Max elem grad:  2.587752881727591E-005
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  1.652551446437184E-005
 delta:  0.143860604836736     
 Time in trust_region:  1.310825347900391E-003
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -116.912362059582     
 Predicted energy after the rotation:  -116.912362059982     
 Previous energy - predicted energy:   3.997087105744868E-010
 Time in trust e model:  1.382827758789062E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -3.330669073875470E-015
 Time in rotation matrix:  1.850128173828125E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.553939819335938E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   16.2533270000000      s
  wall time :  0.230343103408813      s  ( x    70.5613789146251      )
* Number of unique beta determinants                             9
* Number of unique alpha determinants                            9
 Providing the one-electron integrals
 State average energy:  -116.912362059796     
 
 ---Rho_model---
 Rho:  0.535144167525865     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -116.912362059796     
 ---End rho_model---
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.130 GB ] [ VIRT MEM :         16.895 GB ] <<<<< ..
.. >>>>> [ WALL TIME:           7.21  s ] [ CPU  TIME:         401.89  s ] <<<<< ..
 
* Energy of state    1                              -116.9123620597969    
* S^2 of state    1                                -0.5317055118667146E-20
 Wall time to provide state_av_act_2_rdm_ab_mo  3.740787506103516E-004
 Wall time to provide state_av_act_2_rdm_aa_mo  1.738071441650391E-004
 Wall time to provide state_av_act_2_rdm_bb_mo  1.759529113769531E-004
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.630420684814453E-004
* Saved determinants                                            11
 State average energy:  -116.912362059797     
 
 ******************
 Iteration           6
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   4.179477691650391E-004
 Gradient norm :   2.859706296460104E-005
 Max element in the gradient : -1.245535624906299E-005
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  3.120899200439453E-004
 l1 2  2.849102020263672E-004
 l1 3  8.797645568847656E-005
 l2 1  1.339912414550781E-003
 l2 2  1.381158828735352E-003
 l3 1  4.220008850097656E-004
 l3 2  1.939058303833008E-003
 Time to compute the hessian :  6.088018417358398E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               6
 Sub iteration:           0
 Max elem grad: -1.245535624906299E-005
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  9.457767188918675E-006
 delta:  0.143860604836736     
 Time in trust_region:  4.968643188476562E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -116.912362059797     
 Predicted energy after the rotation:  -116.912362059888     
 Previous energy - predicted energy:   9.075051821128000E-011
 Time in trust e model:  1.406669616699219E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -2.664535259100376E-015
 Time in rotation matrix:  1.890659332275391E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.883911132812500E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   6.86166599999996      s
  wall time :  9.689593315124512E-002 s  ( x    70.8147986901531      )
* Number of unique beta determinants                             9
* Number of unique alpha determinants                            9
 Providing the one-electron integrals
 State average energy:  -116.912362059845     
 
 ---Rho_model---
 Rho:  0.533354212339493     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -116.912362059845     
 ---End rho_model---
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.132 GB ] [ VIRT MEM :         16.895 GB ] <<<<< ..
.. >>>>> [ WALL TIME:           7.61  s ] [ CPU  TIME:         428.61  s ] <<<<< ..
 
* Energy of state    1                              -116.9123620598451    
* S^2 of state    1                                 0.1283428003905084E-20
 Wall time to provide state_av_act_2_rdm_ab_mo  3.590583801269531E-004
 Wall time to provide state_av_act_2_rdm_aa_mo  1.718997955322266E-004
 Wall time to provide state_av_act_2_rdm_bb_mo  1.680850982666016E-004
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.000995635986328E-004
* Saved determinants                                            11
 State average energy:  -116.912362059845     
 
 ******************
 Iteration           7
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  9.536743164062500E-007
 Gradient second term (s) :   8.749961853027344E-004
 Gradient norm :   1.376246204628413E-005
 Max element in the gradient :  6.487203482050119E-006
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  5.772113800048828E-004
 l1 2  5.390644073486328E-004
 l1 3  1.800060272216797E-004
 l2 1  2.002954483032227E-003
 l2 2  1.971960067749023E-003
 l3 1  8.289813995361328E-004
 l3 2  3.026962280273438E-003
 Time to compute the hessian :  9.595155715942383E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               7
 Sub iteration:           0
 Max elem grad:  6.487203482050119E-006
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  1.158270157918856E-005
 delta:  0.143860604836736     
 Time in trust_region:  8.780956268310547E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -116.912362059845     
 Predicted energy after the rotation:  -116.912362059868     
 Previous energy - predicted energy:   2.272315668960800E-011
 Time in trust e model:  1.502037048339844E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -3.441691376337985E-015
 Time in rotation matrix:  1.840591430664062E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.921819686889648E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   6.50136799999996      s
  wall time :  9.310603141784668E-002 s  ( x    69.8275707920869      )
* Number of unique beta determinants                             9
* Number of unique alpha determinants                            9
 Providing the one-electron integrals
 State average energy:  -116.912362059859     
 
 ---Rho_model---
 Rho:  0.621638524077548     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -116.912362059859     
 ---End rho_model---
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.132 GB ] [ VIRT MEM :         16.895 GB ] <<<<< ..
.. >>>>> [ WALL TIME:           7.81  s ] [ CPU  TIME:         442.69  s ] <<<<< ..
 
* Energy of state    1                              -116.9123620598589    
* S^2 of state    1                                -0.2035130189165412E-18
 Wall time to provide state_av_act_2_rdm_ab_mo  1.130104064941406E-003
 Wall time to provide state_av_act_2_rdm_aa_mo  9.679794311523438E-004
 Wall time to provide state_av_act_2_rdm_bb_mo  9.458065032958984E-004
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  5.631446838378906E-004
* Saved determinants                                            11
 State average energy:  -116.912362059859     
 Converged: DABS(max_elem_grad) < thresh_opt_max_elem_grad
 #############################
    End of the optimization
 #############################
 State average energy:  -116.912362059859     
 
 ********** diff step **********
 Gain in energy during the orbital optimization: -3.432702249028807E-005
 
 ======================
  Cipsi step:           2
 ======================
 
 ********** cipsi step **********
* Number of configurations                                       6
 
.. >>>>> [ RES  MEM :          0.133 GB ] [ VIRT MEM :         16.895 GB ] <<<<< ..
.. >>>>> [ WALL TIME:           7.92  s ] [ CPU  TIME:         450.50  s ] <<<<< ..
 
* Saved determinants                                            11
--------------------------------------------------------------------------------
 
.. >>>>> [ RES  MEM :          0.133 GB ] [ VIRT MEM :         16.895 GB ] <<<<< ..
.. >>>>> [ WALL TIME:           7.95  s ] [ CPU  TIME:         452.69  s ] <<<<< ..
 
* Number of generators                                          11
* Number of comb teeth                                           1
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
 
.. >>>>> [ RES  MEM :          0.133 GB ] [ VIRT MEM :         16.895 GB ] <<<<< ..
.. >>>>> [ WALL TIME:           7.95  s ] [ CPU  TIME:         452.81  s ] <<<<< ..
 
* Number of selectors                                           11
* pt2_n_tasks_max                                                1
* PT2 Energy denominator                            -116.9123620598589    
* Estimated memory/thread (Gb)                      0.1147389411926270E-05
 Overlap of perturbed states:
  8.743186945619530E-002
 -------
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
* Correlation ratio                                 0.1378115948303793    
 
Summary at N_det =           11
-----------------------------------
 
# ============ =============================
                     State      1
# ============ =============================
# E            -116.91236206
# PT2            -0.17864990     0.00000000
# rPT2           -0.16428606     0.00000000
#
# E+PT2        -117.09101196     0.00000000
# E+rPT2       -117.07664812     0.00000000
# ============ =============================
 
 N_det             =           11
 N_states          =            1
 N_cfg             =            6
 N_csf             =            8
 
 * State            1
 < S^2 >         =  -2.035130189165412E-019
 E               =   -116.912362059859     
 Variance        =   0.391396547272166       +/-   0.000000000000000E+000
 PT norm         =   0.295688805091088       +/-   0.000000000000000E+000
 PT2             =  -0.178649895280334       +/-   0.000000000000000E+000
 rPT2            =  -0.164286058095459       +/-   0.000000000000000E+000
 E+PT2           =   -117.091011955139       +/-   0.000000000000000E+000
 E+rPT2          =   -117.076648117954       +/-   0.000000000000000E+000
 
 -----

Extrapolated energies
------------------------

 
 State            1
 
 =========== ===================
 minimum PT2 Extrapolated energy
 =========== ===================
    -0.1643       -113.78542988
    -0.1701       -117.12403772
    -0.1862       -117.10898678
 =========== ===================
 
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.133 GB ] [ VIRT MEM :         16.895 GB ] <<<<< ..
.. >>>>> [ WALL TIME:           7.99  s ] [ CPU  TIME:         454.96  s ] <<<<< ..
 
* Energy of state    1                              -116.9267792857210    
* S^2 of state    1                                 0.1626054106138956E-18
* Saved determinants                                            23
 
.. >>>>> [ RES  MEM :          0.133 GB ] [ VIRT MEM :         16.895 GB ] <<<<< ..
.. >>>>> [ WALL TIME:           8.03  s ] [ CPU  TIME:         457.62  s ] <<<<< ..
 
* Number of generators                                          23
* Number of comb teeth                                           1
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
* Number of unique beta determinants                            16
* Number of unique alpha determinants                           16
 
.. >>>>> [ RES  MEM :          0.133 GB ] [ VIRT MEM :         16.895 GB ] <<<<< ..
.. >>>>> [ WALL TIME:           8.03  s ] [ CPU  TIME:         457.72  s ] <<<<< ..
 
* Number of selectors                                           23
* pt2_n_tasks_max                                                1
* PT2 Energy denominator                            -116.9267792857210    
* Estimated memory/thread (Gb)                      0.2399086952209473E-05
 Overlap of perturbed states:
  7.835750173840123E-002
 -------
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
 
Summary at N_det =           23
-----------------------------------
 
# ============ =============================
                     State      1
# ============ =============================
# E            -116.92677929
# PT2            -0.16301999     0.00000000
# rPT2           -0.15117434     0.00000000
#
# E+PT2        -117.08979927     0.00000000
# E+rPT2       -117.07795363     0.00000000
# ============ =============================
 
 N_det             =           23
 N_states          =            1
 N_cfg             =           13
 N_csf             =           17
 
 * State            1
 < S^2 >         =   1.626054106138956E-019
 E               =   -116.926779285721     
 Variance        =   0.365548590966536       +/-   0.000000000000000E+000
 PT norm         =   0.279924099959973       +/-   0.000000000000000E+000
 PT2             =  -0.163019987027260       +/-   0.000000000000000E+000
 rPT2            =  -0.151174343169550       +/-   0.000000000000000E+000
 E+PT2           =   -117.089799272748       +/-   0.000000000000000E+000
 E+rPT2          =   -117.077953628890       +/-   0.000000000000000E+000
 
 -----

Extrapolated energies
------------------------

 
 State            1
 
 =========== ===================
 minimum PT2 Extrapolated energy
 =========== ===================
    -0.1643       -117.09300580
    -0.1643       -117.09321509
    -0.1701       -117.10001419
    -0.1862       -117.10405127
 =========== ===================
 
 Wall time to provide state_av_act_2_rdm_ab_mo  5.187988281250000E-004
 Wall time to provide state_av_act_2_rdm_aa_mo  3.011226654052734E-004
 Wall time to provide state_av_act_2_rdm_bb_mo  3.108978271484375E-004
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.721019744873047E-004
 State average energy:  -116.926779285721     
 
 ********** optimization step **********
 Method :diag                            
 Diagonal hessian
 Absolute value of the hessian: F
 Number of states:           1
 State average weights:
   1.00000000000000     
 Wall time to provide state_av_act_2_rdm_ab_mo  2.911090850830078E-004
 Wall time to provide state_av_act_2_rdm_aa_mo  3.540515899658203E-004
 Wall time to provide state_av_act_2_rdm_bb_mo  3.120899200439453E-004
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  5.741119384765625E-004
 State average energy:  -116.926779285721     
 
 ******************
 Iteration           0
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   8.058547973632812E-004
 Gradient norm :   1.613261325081537E-002
 Max element in the gradient :  6.582635582197319E-003
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  5.669593811035156E-004
 l1 2  5.359649658203125E-004
 l1 3  1.869201660156250E-004
 l2 1  2.032995223999023E-003
 l2 2  2.064943313598633E-003
 l3 1  8.289813995361328E-004
 l3 2  2.953052520751953E-003
 Time to compute the hessian :  9.699106216430664E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               0
 Sub iteration:           0
 Max elem grad:  6.582635582197319E-003
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:   1.90688957206174     
 delta:   1.90688957206174     
 Time in trust_region:  8.771419525146484E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -116.926779285721     
 Predicted energy after the rotation:  -116.934900487223     
 Previous energy - predicted energy:   8.121201501964492E-003
 Time in trust e model:  1.502037048339844E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  3.699969932751764E-012
 WARNING: max error in R.R^T > 1d-12
 Enforce the step cancellation
 Time in rotation matrix:  2.610683441162109E-004
 ---End rotation_matrix---
 Step cancellation, too large error in the rotation matrix
 
 -----------------------------
 Iteration:               1
 Sub iteration:           0
 Max elem grad:  6.582635582197319E-003
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 ---Trust_newton---
 Number of iterations:           6
 Value of lambda:  1.393024163351239E-002
 Convergence criterion:  1.691724538233075E-011
 Time in trust_newton:  1.059389114379883E-002
 ---End trust_newton---
 
 Summary after the trust region:
 lambda:  1.393024163351239E-002
 ||x||:  0.476722393011403     
 delta:  0.476722393015435     
 Time in trust_region:  1.148891448974609E-002
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -116.926779285721     
 Predicted energy after the rotation:  -116.930913967070     
 Previous energy - predicted energy:   4.134681348759273E-003
 Time in trust e model:  1.406669616699219E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -1.064451571014239E-013
 Time in rotation matrix:  1.528263092041016E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  3.080129623413086E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   6.10549099999997      s
  wall time :  8.705997467041016E-002 s  ( x    70.1297125701450      )
* Number of unique beta determinants                            16
* Number of unique alpha determinants                           16
 Providing the one-electron integrals
 State average energy:  -116.930625165289     
 
 ---Rho_model---
 Rho:  0.930151381490814     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -116.930625165289     
 ---End rho_model---
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.135 GB ] [ VIRT MEM :         16.895 GB ] <<<<< ..
.. >>>>> [ WALL TIME:           8.24  s ] [ CPU  TIME:         471.05  s ] <<<<< ..
 
* Energy of state    1                              -116.9314969638548    
* S^2 of state    1                                -0.2025142647676578E-18
 Wall time to provide state_av_act_2_rdm_ab_mo  3.890991210937500E-004
 Wall time to provide state_av_act_2_rdm_aa_mo  1.997947692871094E-004
 Wall time to provide state_av_act_2_rdm_bb_mo  2.028942108154297E-004
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  5.660057067871094E-004
* Saved determinants                                            23
 State average energy:  -116.931496963855     
 
 ******************
 Iteration           2
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   1.573109626770020E-002
 Gradient norm :   1.084564143655386E-002
 Max element in the gradient :  5.122160226368577E-003
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  7.599902153015137E-002
 l1 2  3.873682022094727E-002
 l1 3  9.012222290039062E-005
 l2 1  1.738071441650391E-003
 l2 2  1.710891723632812E-003
 l3 1  7.829666137695312E-004
 l3 2  2.314090728759766E-003
 Time to compute the hessian :  0.121692895889282     
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               2
 Sub iteration:           0
 Max elem grad:  5.122160226368577E-003
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 ---Trust_newton---
 Number of iterations:           4
 Value of lambda:  2.698356951284120E-004
 Convergence criterion: -1.816250327912883E-008
 Time in trust_newton:  3.344058990478516E-003
 ---End trust_newton---
 
 Summary after the trust region:
 lambda:  2.698356951284120E-004
 ||x||:  0.953444794689342     
 delta:  0.953444786030870     
 Time in trust_region:  3.834962844848633E-003
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -116.931496963855     
 Predicted energy after the rotation:  -116.935050256990     
 Previous energy - predicted energy:   3.553293135027502E-003
 Time in trust e model:  1.502037048339844E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -1.541765708704643E-012
 WARNING: max error in R.R^T > 1d-12
 Enforce the step cancellation
 Time in rotation matrix:  1.850128173828125E-004
 ---End rotation_matrix---
 Step cancellation, too large error in the rotation matrix
 
 -----------------------------
 Iteration:               2
 Sub iteration:           0
 Max elem grad:  5.122160226368577E-003
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 ---Trust_newton---
 Number of iterations:           3
 Value of lambda:  2.527674759153694E-002
 Convergence criterion:  2.853979952366359E-008
 Time in trust_newton:  3.425121307373047E-003
 ---End trust_newton---
 
 Summary after the trust region:
 lambda:  2.527674759153694E-002
 ||x||:  0.238361193106327     
 delta:  0.238361196507718     
 Time in trust_region:  3.883123397827148E-003
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -116.931496963855     
 Predicted energy after the rotation:  -116.933322789685     
 Previous energy - predicted energy:   1.825825830721328E-003
 Time in trust e model:  1.311302185058594E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  1.895983865045636E-013
 Time in rotation matrix:  1.349449157714844E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.502202987670898E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   6.72393800000003      s
  wall time :  9.494304656982422E-002 s  ( x    70.8207524713780      )
* Number of unique beta determinants                            16
* Number of unique alpha determinants                           16
 Providing the one-electron integrals
 State average energy:  -116.933423105801     
 
 ---Rho_model---
 Rho:   1.05494287236494     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -116.933423105801     
 ---End rho_model---
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.136 GB ] [ VIRT MEM :         16.895 GB ] <<<<< ..
.. >>>>> [ WALL TIME:           8.64  s ] [ CPU  TIME:         499.60  s ] <<<<< ..
 
* Energy of state    1                              -116.9336257966798    
* S^2 of state    1                                 0.1826516305076994E-18
 Wall time to provide state_av_act_2_rdm_ab_mo  4.119873046875000E-004
 Wall time to provide state_av_act_2_rdm_aa_mo  1.990795135498047E-004
 Wall time to provide state_av_act_2_rdm_bb_mo  2.100467681884766E-004
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  5.760192871093750E-004
* Saved determinants                                            23
 State average energy:  -116.933625796680     
 
 ******************
 Iteration           3
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   7.240772247314453E-004
 Gradient norm :   8.988618103011116E-003
 Max element in the gradient :  4.504151674323120E-003
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  5.550384521484375E-004
 l1 2  5.409717559814453E-004
 l1 3  1.769065856933594E-004
 l2 1  1.806974411010742E-003
 l2 2  1.791000366210938E-003
 l3 1  7.629394531250000E-004
 l3 2  2.648830413818359E-003
 Time to compute the hessian :  8.744001388549805E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               3
 Sub iteration:           0
 Max elem grad:  4.504151674323120E-003
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 ---Trust_newton---
 Number of iterations:           4
 Value of lambda:  2.679359582342595E-003
 Convergence criterion: -1.542218286409991E-008
 Time in trust_newton:  7.025957107543945E-003
 ---End trust_newton---
 
 Summary after the trust region:
 lambda:  2.679359582342595E-003
 ||x||:  0.476722396691485     
 delta:  0.476722393015435     
 Time in trust_region:  7.905960083007812E-003
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -116.933625796680     
 Predicted energy after the rotation:  -116.935813365969     
 Previous energy - predicted energy:   2.187569288651048E-003
 Time in trust e model:  1.406669616699219E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -3.048517575228630E-013
 Time in rotation matrix:  1.759529113769531E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.931118011474609E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38225
  cpu  time :   6.20919500000002      s
  wall time :  8.697199821472168E-002 s  ( x    71.3930360053404      )
* Number of unique beta determinants                            16
* Number of unique alpha determinants                           16
 Providing the one-electron integrals
 State average energy:  -116.936078619733     
 
 ---Rho_model---
 Rho:   1.12125502322157     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -116.936078619733     
 ---End rho_model---
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.136 GB ] [ VIRT MEM :         16.895 GB ] <<<<< ..
.. >>>>> [ WALL TIME:           8.94  s ] [ CPU  TIME:         520.36  s ] <<<<< ..
 
* Energy of state    1                              -116.9362774695222    
* S^2 of state    1                                -0.4656239793041996E-18
 Wall time to provide state_av_act_2_rdm_ab_mo  1.790523529052734E-004
 Wall time to provide state_av_act_2_rdm_aa_mo  1.368522644042969E-004
 Wall time to provide state_av_act_2_rdm_bb_mo  1.530647277832031E-004
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.577968597412109E-004
* Saved determinants                                            23
 State average energy:  -116.936277469522     
 
 ******************
 Iteration           4
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   3.969669342041016E-004
 Gradient norm :   6.864415266085865E-003
 Max element in the gradient : -2.790955255290139E-003
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  2.598762512207031E-005
 l1 2  2.598762512207031E-005
 l1 3  8.106231689453125E-006
 l2 1  1.284122467041016E-003
 l2 2  1.132965087890625E-003
 l3 1  4.119873046875000E-004
 l3 2  1.435041427612305E-003
 Time to compute the hessian :  4.492998123168945E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               4
 Sub iteration:           0
 Max elem grad: -2.790955255290139E-003
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 ---Trust_newton---
 Number of iterations:           5
 Value of lambda:  1.211739075528080E-004
 Convergence criterion:  5.907724087705901E-009
 Time in trust_newton:  3.960132598876953E-004
 ---End trust_newton---
 
 Summary after the trust region:
 lambda:  1.211739075528080E-004
 ||x||:  0.953444783214526     
 delta:  0.953444786030870     
 Time in trust_region:  4.770755767822266E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -116.936277469522     
 Predicted energy after the rotation:  -116.936836348094     
 Previous energy - predicted energy:   5.588785718089184E-004
 Time in trust e model:  1.621246337890625E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -9.289723875078657E-013
 Time in rotation matrix:  1.800060272216797E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.254009246826172E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   6.38772499999993      s
  wall time :  8.894109725952148E-002 s  ( x    71.8197233542237      )
* Number of unique beta determinants                            16
* Number of unique alpha determinants                           16
 Providing the one-electron integrals
 State average energy:  -116.936888054027     
 
 ---Rho_model---
 Rho:   1.09251729442007     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -116.936888054027     
 ---End rho_model---
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.138 GB ] [ VIRT MEM :         16.895 GB ] <<<<< ..
.. >>>>> [ WALL TIME:           9.12  s ] [ CPU  TIME:         533.78  s ] <<<<< ..
 
* Energy of state    1                              -116.9369043588061    
* S^2 of state    1                                -0.8945608459969346E-18
 Wall time to provide state_av_act_2_rdm_ab_mo  1.678466796875000E-004
 Wall time to provide state_av_act_2_rdm_aa_mo  1.561641693115234E-004
 Wall time to provide state_av_act_2_rdm_bb_mo  1.480579376220703E-004
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  5.781650543212891E-004
* Saved determinants                                            23
 State average energy:  -116.936904358807     
 
 ******************
 Iteration           5
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   3.931522369384766E-004
 Gradient norm :   6.266260057858047E-003
 Max element in the gradient :  4.412356722220161E-003
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  2.479553222656250E-005
 l1 2  2.598762512207031E-005
 l1 3  6.914138793945312E-006
 l2 1  1.276016235351562E-003
 l2 2  1.137971878051758E-003
 l3 1  4.210472106933594E-004
 l3 2  1.446962356567383E-003
 Time to compute the hessian :  4.489898681640625E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               5
 Sub iteration:           0
 Max elem grad:  4.412356722220161E-003
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  0.141042030824654     
 delta:   1.90688957206174     
 Time in trust_region:  6.794929504394531E-005
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -116.936904358807     
 Predicted energy after the rotation:  -116.937057896051     
 Previous energy - predicted energy:   1.535372443584038E-004
 Time in trust e model:  1.502037048339844E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -1.062871605587419E-014
 Time in rotation matrix:  1.661777496337891E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.839803695678711E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   6.16578099999992      s
  wall time :  8.584809303283691E-002 s  ( x    71.8219914056974      )
* Number of unique beta determinants                            16
* Number of unique alpha determinants                           16
 Providing the one-electron integrals
 State average energy:  -116.937102777094     
 
 ---Rho_model---
 Rho:   1.29231372108277     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -116.937102777094     
 ---End rho_model---
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.138 GB ] [ VIRT MEM :         16.895 GB ] <<<<< ..
.. >>>>> [ WALL TIME:           9.31  s ] [ CPU  TIME:         547.00  s ] <<<<< ..
 
* Energy of state    1                              -116.9371031373456    
* S^2 of state    1                                -0.5141034720180478E-18
 Wall time to provide state_av_act_2_rdm_ab_mo  1.699924468994141E-004
 Wall time to provide state_av_act_2_rdm_aa_mo  1.339912414550781E-004
 Wall time to provide state_av_act_2_rdm_bb_mo  1.599788665771484E-004
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.010532379150391E-004
* Saved determinants                                            23
 State average energy:  -116.937103137346     
 
 ******************
 Iteration           6
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   4.189014434814453E-004
 Gradient norm :   3.339041565576870E-003
 Max element in the gradient :  2.190481336602297E-003
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  5.669593811035156E-004
 l1 2  5.381107330322266E-004
 l1 3  1.778602600097656E-004
 l2 1  1.482963562011719E-003
 l2 2  1.498937606811523E-003
 l3 1  4.198551177978516E-004
 l3 2  2.368927001953125E-003
 Time to compute the hessian :  7.498979568481445E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               6
 Sub iteration:           0
 Max elem grad:  2.190481336602297E-003
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  9.401343646799447E-002
 delta:   3.81377914412348     
 Time in trust_region:  8.769035339355469E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -116.937103137346     
 Predicted energy after the rotation:  -116.937148459040     
 Previous energy - predicted energy:   4.532169496940242E-005
 Time in trust e model:  1.406669616699219E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -1.660461951194912E-014
 Time in rotation matrix:  1.749992370605469E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.895116806030273E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   6.19508500000006      s
  wall time :  8.735108375549316E-002 s  ( x    70.9216730194315      )
* Number of unique beta determinants                            16
* Number of unique alpha determinants                           16
 Providing the one-electron integrals
 State average energy:  -116.937168246868     
 
 ---Rho_model---
 Rho:   1.43660827711213     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -116.937168246868     
 ---End rho_model---
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.138 GB ] [ VIRT MEM :         16.895 GB ] <<<<< ..
.. >>>>> [ WALL TIME:           9.51  s ] [ CPU  TIME:         561.03  s ] <<<<< ..
 
* Energy of state    1                              -116.9371724508213    
* S^2 of state    1                                -0.5772997811086453E-18
 Wall time to provide state_av_act_2_rdm_ab_mo  1.890659332275391E-004
 Wall time to provide state_av_act_2_rdm_aa_mo  1.299381256103516E-004
 Wall time to provide state_av_act_2_rdm_bb_mo  1.509189605712891E-004
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.060600280761719E-004
* Saved determinants                                            23
 State average energy:  -116.937172450821     
 
 ******************
 Iteration           7
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   3.941059112548828E-004
 Gradient norm :   2.193898392782404E-003
 Max element in the gradient :  1.496705628982501E-003
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  2.694129943847656E-005
 l1 2  2.598762512207031E-005
 l1 3  9.059906005859375E-006
 l2 1  1.255989074707031E-003
 l2 2  1.142024993896484E-003
 l3 1  4.200935363769531E-004
 l3 2  1.449108123779297E-003
 Time to compute the hessian :  4.477977752685547E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               7
 Sub iteration:           0
 Max elem grad:  1.496705628982501E-003
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  6.243665430881025E-002
 delta:   7.62755828824696     
 Time in trust_region:  7.104873657226562E-005
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -116.937172450821     
 Predicted energy after the rotation:  -116.937190174753     
 Previous energy - predicted energy:   1.772393214594103E-005
 Time in trust e model:  1.502037048339844E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -2.442490654175344E-015
 Time in rotation matrix:  1.609325408935547E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.547979354858398E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   6.10319700000002      s
  wall time :  8.498191833496094E-002 s  ( x    71.8175950788017      )
* Number of unique beta determinants                            16
* Number of unique alpha determinants                           16
 Providing the one-electron integrals
 State average energy:  -116.937200651552     
 
 ---Rho_model---
 Rho:   1.59111028882833     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -116.937200651552     
 ---End rho_model---
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.138 GB ] [ VIRT MEM :         16.895 GB ] <<<<< ..
.. >>>>> [ WALL TIME:           9.71  s ] [ CPU  TIME:         575.40  s ] <<<<< ..
 
* Energy of state    1                              -116.9372008930204    
* S^2 of state    1                                -0.5126314112731481E-18
 Wall time to provide state_av_act_2_rdm_ab_mo  1.690387725830078E-004
 Wall time to provide state_av_act_2_rdm_aa_mo  1.461505889892578E-004
 Wall time to provide state_av_act_2_rdm_bb_mo  1.490116119384766E-004
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.091594696044922E-004
* Saved determinants                                            23
 State average energy:  -116.937200893020     
 
 ******************
 Iteration           8
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   4.260540008544922E-004
 Gradient norm :   1.437020947803761E-003
 Max element in the gradient :  8.257503738624476E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  3.149509429931641E-004
 l1 2  2.758502960205078E-004
 l1 3  8.916854858398438E-005
 l2 1  1.322984695434570E-003
 l2 2  1.296997070312500E-003
 l3 1  4.189014434814453E-004
 l3 2  1.870155334472656E-003
 Time to compute the hessian :  5.895137786865234E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               8
 Sub iteration:           0
 Max elem grad:  8.257503738624476E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  3.631654584480707E-002
 delta:   15.2551165764939     
 Time in trust_region:  5.002021789550781E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -116.937200893020     
 Predicted energy after the rotation:  -116.937208105906     
 Previous energy - predicted energy:   7.212885790863766E-006
 Time in trust e model:  1.716613769531250E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -3.219646771412954E-015
 Time in rotation matrix:  2.040863037109375E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.937078475952148E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   6.04851599999995      s
  wall time :  8.540391921997070E-002 s  ( x    70.8224640653912      )
* Number of unique beta determinants                            16
* Number of unique alpha determinants                           16
 Providing the one-electron integrals
 State average energy:  -116.937212327002     
 
 ---Rho_model---
 Rho:   1.58521592985003     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -116.937212327002     
 ---End rho_model---
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.139 GB ] [ VIRT MEM :         16.895 GB ] <<<<< ..
.. >>>>> [ WALL TIME:           9.92  s ] [ CPU  TIME:         590.41  s ] <<<<< ..
 
* Energy of state    1                              -116.9372125829370    
* S^2 of state    1                                -0.6052071604309764E-18
 Wall time to provide state_av_act_2_rdm_ab_mo  4.069805145263672E-004
 Wall time to provide state_av_act_2_rdm_aa_mo  1.990795135498047E-004
 Wall time to provide state_av_act_2_rdm_bb_mo  2.059936523437500E-004
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  5.908012390136719E-004
* Saved determinants                                            23
 State average energy:  -116.937212582937     
 
 ******************
 Iteration           9
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   4.079341888427734E-004
 Gradient norm :   9.421437817572141E-004
 Max element in the gradient :  6.027506531115759E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  2.694129943847656E-005
 l1 2  2.717971801757812E-005
 l1 3  9.059906005859375E-006
 l2 1  1.260995864868164E-003
 l2 2  1.142024993896484E-003
 l3 1  4.119873046875000E-004
 l3 2  1.435041427612305E-003
 Time to compute the hessian :  4.486083984375000E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               9
 Sub iteration:           0
 Max elem grad:  6.027506531115759E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  2.387759885460057E-002
 delta:   30.5102331529878     
 Time in trust_region:  6.914138793945312E-005
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -116.937212582937     
 Predicted energy after the rotation:  -116.937215495061     
 Previous energy - predicted energy:   2.912123562737179E-006
 Time in trust e model:  1.478195190429688E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -2.553512956637860E-015
 Time in rotation matrix:  1.668930053710938E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.655029296875000E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   6.13312300000007      s
  wall time :  8.539509773254395E-002 s  ( x    71.8205513296432      )
* Number of unique beta determinants                            16
* Number of unique alpha determinants                           16
 Providing the one-electron integrals
 State average energy:  -116.937217282229     
 
 ---Rho_model---
 Rho:   1.61369935220088     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -116.937217282229     
 ---End rho_model---
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.139 GB ] [ VIRT MEM :         16.895 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          10.11  s ] [ CPU  TIME:         603.87  s ] <<<<< ..
 
* Energy of state    1                              -116.9372173304362    
* S^2 of state    1                                -0.5899703664125594E-18
 Wall time to provide state_av_act_2_rdm_ab_mo  1.809597015380859E-004
 Wall time to provide state_av_act_2_rdm_aa_mo  1.468658447265625E-004
 Wall time to provide state_av_act_2_rdm_bb_mo  1.478195190429688E-004
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.439685821533203E-004
* Saved determinants                                            23
 State average energy:  -116.937217330436     
 Not converged: nb_iter >= optimization_max_nb_iter
 #############################
    End of the optimization
 #############################
 State average energy:  -116.937217330436     
 
 ********** diff step **********
 Gain in energy during the orbital optimization: -1.043804471537157E-002
 
 ======================
  Cipsi step:           3
 ======================
 
 ********** cipsi step **********
* Number of configurations                                      13
 
.. >>>>> [ RES  MEM :          0.140 GB ] [ VIRT MEM :         16.895 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          10.17  s ] [ CPU  TIME:         608.05  s ] <<<<< ..
 
* Saved determinants                                            23
--------------------------------------------------------------------------------
 
.. >>>>> [ RES  MEM :          0.140 GB ] [ VIRT MEM :         16.895 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          10.20  s ] [ CPU  TIME:         610.31  s ] <<<<< ..
 
* Number of generators                                          23
* Number of comb teeth                                           1
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
 
.. >>>>> [ RES  MEM :          0.140 GB ] [ VIRT MEM :         16.895 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          10.20  s ] [ CPU  TIME:         610.39  s ] <<<<< ..
 
* Number of selectors                                           23
* pt2_n_tasks_max                                                1
* PT2 Energy denominator                            -116.9372173304362    
* Estimated memory/thread (Gb)                      0.2399086952209473E-05
 Overlap of perturbed states:
  7.333933682204412E-002
 -------
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
* Correlation ratio                                 0.2620285278426315    
 
Summary at N_det =           23
-----------------------------------
 
# ============ =============================
                     State      1
# ============ =============================
# E            -116.93721733
# PT2            -0.15451596     0.00000000
# rPT2           -0.14395816     0.00000000
#
# E+PT2        -117.09173329     0.00000000
# E+rPT2       -117.08117550     0.00000000
# ============ =============================
 
 N_det             =           23
 N_states          =            1
 N_cfg             =           13
 N_csf             =           17
 
 * State            1
 < S^2 >         =  -5.899703664125594E-019
 E               =   -116.937217330436     
 Variance        =   0.349014941124154       +/-   0.000000000000000E+000
 PT norm         =   0.270812364603325       +/-   0.000000000000000E+000
 PT2             =  -0.154515961102332       +/-   0.000000000000000E+000
 rPT2            =  -0.143958164768119       +/-   0.000000000000000E+000
 E+PT2           =   -117.091733291539       +/-   0.000000000000000E+000
 E+rPT2          =   -117.081175495204       +/-   0.000000000000000E+000
 
 -----

Extrapolated energies
------------------------

 
 State            1
 
 =========== ===================
 minimum PT2 Extrapolated energy
 =========== ===================
    -0.1512       -117.14544968
    -0.1643       -117.11041147
    -0.1643       -117.10906550
    -0.1701       -117.11028355
    -0.1862       -117.10879052
 =========== ===================
 
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.124 GB ] [ VIRT MEM :         16.916 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          10.25  s ] [ CPU  TIME:         612.75  s ] <<<<< ..
 
* Energy of state    1                              -116.9810642782160    
* S^2 of state    1                                 0.1173009908868842E-18
* Saved determinants                                            49
 
.. >>>>> [ RES  MEM :          0.124 GB ] [ VIRT MEM :         16.916 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          10.29  s ] [ CPU  TIME:         615.35  s ] <<<<< ..
 
* Number of generators                                          49
* Number of comb teeth                                           1
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
* Number of unique beta determinants                            27
* Number of unique alpha determinants                           27
 
.. >>>>> [ RES  MEM :          0.124 GB ] [ VIRT MEM :         16.916 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          10.29  s ] [ CPU  TIME:         615.44  s ] <<<<< ..
 
* Number of selectors                                           49
* pt2_n_tasks_max                                                1
* PT2 Energy denominator                            -116.9810642782160    
* Estimated memory/thread (Gb)                      0.5111098289489746E-05
 Overlap of perturbed states:
  4.839317666938170E-002
 -------
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
 
Summary at N_det =           49
-----------------------------------
 
# ============ =============================
                     State      1
# ============ =============================
# E            -116.98106428
# PT2            -0.10726292     0.00000000
# rPT2           -0.10231173     0.00000000
#
# E+PT2        -117.08832719     0.00000000
# E+rPT2       -117.08337601     0.00000000
# ============ =============================
 
 N_det             =           49
 N_states          =            1
 N_cfg             =           24
 N_csf             =           34
 
 * State            1
 < S^2 >         =   1.173009908868842E-019
 E               =   -116.981064278216     
 Variance        =   0.262113686531620       +/-   0.000000000000000E+000
 PT norm         =   0.219984491883818       +/-   0.000000000000000E+000
 PT2             =  -0.107262916771452       +/-   0.000000000000000E+000
 rPT2            =  -0.102311727277941       +/-   0.000000000000000E+000
 E+PT2           =   -117.088327194987       +/-   0.000000000000000E+000
 E+rPT2          =   -117.083376005494       +/-   0.000000000000000E+000
 
 -----

Extrapolated energies
------------------------

 
 State            1
 
 =========== ===================
 minimum PT2 Extrapolated energy
 =========== ===================
    -0.1440       -117.08878194
    -0.1512       -117.09289103
    -0.1643       -117.09458189
    -0.1643       -117.09515504
    -0.1701       -117.09636367
    -0.1862       -117.09812990
 =========== ===================
 
 Wall time to provide state_av_act_2_rdm_ab_mo  6.620883941650391E-004
 Wall time to provide state_av_act_2_rdm_aa_mo  4.048347473144531E-004
 Wall time to provide state_av_act_2_rdm_bb_mo  4.620552062988281E-004
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.630420684814453E-004
 State average energy:  -116.981064278216     
 
 ********** optimization step **********
 Method :diag                            
 Diagonal hessian
 Absolute value of the hessian: F
 Number of states:           1
 State average weights:
   1.00000000000000     
 Wall time to provide state_av_act_2_rdm_ab_mo  6.229877471923828E-004
 Wall time to provide state_av_act_2_rdm_aa_mo  3.740787506103516E-004
 Wall time to provide state_av_act_2_rdm_bb_mo  4.179477691650391E-004
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  5.831718444824219E-004
 State average energy:  -116.981064278216     
 
 ******************
 Iteration           0
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   4.100799560546875E-004
 Gradient norm :   4.028674269407307E-002
 Max element in the gradient :  1.800471152383205E-002
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  5.488395690917969E-004
 l1 2  5.331039428710938E-004
 l1 3  1.749992370605469E-004
 l2 1  2.429962158203125E-003
 l2 2  2.426147460937500E-003
 l3 1  4.298686981201172E-004
 l3 2  3.703832626342773E-003
 Time to compute the hessian :  1.072001457214355E-002
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               0
 Sub iteration:           0
 Max elem grad:  1.800471152383205E-002
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  0.973205897976777     
 delta:  0.973205897976777     
 Time in trust_region:  5.240440368652344E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -116.981064278216     
 Predicted energy after the rotation:  -116.994359206460     
 Previous energy - predicted energy:   1.329492824407907E-002
 Time in trust e model:  1.406669616699219E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  3.952393967665557E-014
 Time in rotation matrix:  1.800060272216797E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.877950668334961E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   11.9729699999999      s
  wall time :  0.173604011535645      s  ( x    68.9671275110000      )
* Number of unique beta determinants                            27
* Number of unique alpha determinants                           27
 Providing the one-electron integrals
 State average energy:  -116.991731851182     
 
 ---Rho_model---
 Rho:  0.802379130639420     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -116.991731851182     
 ---End rho_model---
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.129 GB ] [ VIRT MEM :         16.928 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          10.66  s ] [ CPU  TIME:         640.34  s ] <<<<< ..
 
* Energy of state    1                              -116.9945451631355    
* S^2 of state    1                                 0.1021562845661176E-17
 Wall time to provide state_av_act_2_rdm_ab_mo  7.791519165039062E-004
 Wall time to provide state_av_act_2_rdm_aa_mo  4.432201385498047E-004
 Wall time to provide state_av_act_2_rdm_bb_mo  4.100799560546875E-004
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.060600280761719E-004
* Saved determinants                                            49
 State average energy:  -116.994545163135     
 
 ******************
 Iteration           2
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   4.031658172607422E-004
 Gradient norm :   2.570047729176849E-002
 Max element in the gradient :  1.364860226490405E-002
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  2.851486206054688E-004
 l1 2  2.710819244384766E-004
 l1 3  8.797645568847656E-005
 l2 1  1.275062561035156E-003
 l2 2  1.276016235351562E-003
 l3 1  4.110336303710938E-004
 l3 2  1.821041107177734E-003
 Time to compute the hessian :  5.719184875488281E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               2
 Sub iteration:           0
 Max elem grad:  1.364860226490405E-002
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  0.201445564180524     
 delta:   1.94641179595355     
 Time in trust_region:  5.087852478027344E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -116.994545163135     
 Predicted energy after the rotation:  -116.995886856323     
 Previous energy - predicted energy:   1.341693188351201E-003
 Time in trust e model:  1.502037048339844E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -4.017179822168648E-015
 Time in rotation matrix:  1.850128173828125E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.593040466308594E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   6.57001600000001      s
  wall time :  9.276604652404785E-002 s  ( x    70.8234989651829      )
* Number of unique beta determinants                            27
* Number of unique alpha determinants                           27
 Providing the one-electron integrals
 State average energy:  -116.995700249672     
 
 ---Rho_model---
 Rho:  0.860917046384129     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -116.995700249672     
 ---End rho_model---
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.138 GB ] [ VIRT MEM :         17.054 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          10.86  s ] [ CPU  TIME:         654.60  s ] <<<<< ..
 
* Energy of state    1                              -116.9957140051391    
* S^2 of state    1                                 0.8458219266289782E-18
 Wall time to provide state_av_act_2_rdm_ab_mo  5.271434783935547E-004
 Wall time to provide state_av_act_2_rdm_aa_mo  2.908706665039062E-004
 Wall time to provide state_av_act_2_rdm_bb_mo  2.989768981933594E-004
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  5.898475646972656E-004
* Saved determinants                                            49
 State average energy:  -116.995714005139     
 
 ******************
 Iteration           3
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   7.281303405761719E-004
 Gradient norm :   7.716451627840350E-003
 Max element in the gradient : -3.280880772979060E-003
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  5.369186401367188E-004
 l1 2  5.800724029541016E-004
 l1 3  2.169609069824219E-004
 l2 1  1.955032348632812E-003
 l2 2  1.954078674316406E-003
 l3 1  7.998943328857422E-004
 l3 2  2.799987792968750E-003
 Time to compute the hessian :  9.347915649414062E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               3
 Sub iteration:           0
 Max elem grad: -3.280880772979060E-003
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  5.588698010855877E-002
 delta:   3.89282359190711     
 Time in trust_region:  8.671283721923828E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -116.995714005139     
 Predicted energy after the rotation:  -116.995824122803     
 Previous energy - predicted energy:   1.101176638798051E-004
 Time in trust e model:  2.408027648925781E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -3.663735981263017E-015
 Time in rotation matrix:  1.890659332275391E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  3.159046173095703E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   6.11682899999994      s
  wall time :  8.692598342895508E-002 s  ( x    70.3682461642697      )
* Number of unique beta determinants                            27
* Number of unique alpha determinants                           27
 Providing the one-electron integrals
 State average energy:  -116.995809766394     
 
 ---Rho_model---
 Rho:  0.869626647615874     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -116.995809766394     
 ---End rho_model---
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.139 GB ] [ VIRT MEM :         17.054 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          11.10  s ] [ CPU  TIME:         670.93  s ] <<<<< ..
 
* Energy of state    1                              -116.9958162726971    
* S^2 of state    1                                -0.6618827416858310E-18
 Wall time to provide state_av_act_2_rdm_ab_mo  3.030300140380859E-004
 Wall time to provide state_av_act_2_rdm_aa_mo  2.319812774658203E-004
 Wall time to provide state_av_act_2_rdm_bb_mo  2.460479736328125E-004
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  5.850791931152344E-004
* Saved determinants                                            49
 State average energy:  -116.995816272697     
 
 ******************
 Iteration           4
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  9.536743164062500E-007
 Gradient second term (s) :   5.199909210205078E-004
 Gradient norm :   3.116407406233319E-003
 Max element in the gradient :  1.634152202033371E-003
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  5.919933319091797E-004
 l1 2  5.710124969482422E-004
 l1 3  2.169609069824219E-004
 l2 1  1.534938812255859E-003
 l2 2  1.549959182739258E-003
 l3 1  5.710124969482422E-004
 l3 2  2.375125885009766E-003
 Time to compute the hessian :  7.894992828369141E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               4
 Sub iteration:           0
 Max elem grad:  1.634152202033371E-003
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  0.250763781042793     
 delta:   7.78564718381421     
 Time in trust_region:  8.769035339355469E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -116.995816272697     
 Predicted energy after the rotation:  -116.995865432236     
 Previous energy - predicted energy:   4.915953847728360E-005
 Time in trust e model:  1.502037048339844E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -2.164934898019055E-014
 Time in rotation matrix:  1.790523529052734E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  3.021001815795898E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   7.18294500000002      s
  wall time :  0.101463794708252      s  ( x    70.7931831315179      )
* Number of unique beta determinants                            27
* Number of unique alpha determinants                           27
 Providing the one-electron integrals
 State average energy:  -116.995682643373     
 
 ---Rho_model---
 Rho:  -2.71827866497007     
 Rho <  0.100000000000000      , the previous energy does not changed
 ---End rho_model---
 ***********************
 Step cancel : rho <  0.100000000000000     
 ***********************
 
 -----------------------------
 Iteration:               4
 Sub iteration:           1
 Max elem grad:  1.634152202033371E-003
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  0.250763781042793     
 delta:   1.94641179595355     
 Time in trust_region:  4.580020904541016E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -116.995816272697     
 Predicted energy after the rotation:  -116.995865432236     
 Previous energy - predicted energy:   4.915953847728360E-005
 Time in trust e model:  1.406669616699219E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -2.164934898019055E-014
 Time in rotation matrix:  1.730918884277344E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.512931823730469E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   6.48449299999993      s
  wall time :  9.095382690429688E-002 s  ( x    71.2943393445448      )
* Number of unique beta determinants                            27
* Number of unique alpha determinants                           27
 Providing the one-electron integrals
 State average energy:  -116.995682643373     
 
 ---Rho_model---
 Rho:  -2.71827866497007     
 Rho <  0.100000000000000      , the previous energy does not changed
 ---End rho_model---
 ***********************
 Step cancel : rho <  0.100000000000000     
 ***********************
 
 -----------------------------
 Iteration:               4
 Sub iteration:           2
 Max elem grad:  1.634152202033371E-003
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  0.250763781042793     
 delta:  0.486602948988388     
 Time in trust_region:  8.680820465087891E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -116.995816272697     
 Predicted energy after the rotation:  -116.995865432236     
 Previous energy - predicted energy:   4.915953847728360E-005
 Time in trust e model:  1.502037048339844E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -2.164934898019055E-014
 Time in rotation matrix:  1.659393310546875E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.839088439941406E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   6.22897499999999      s
  wall time :  8.745789527893066E-002 s  ( x    71.2225577820486      )
* Number of unique beta determinants                            27
* Number of unique alpha determinants                           27
 Providing the one-electron integrals
 State average energy:  -116.995682643373     
 
 ---Rho_model---
 Rho:  -2.71827866525914     
 Rho <  0.100000000000000      , the previous energy does not changed
 ---End rho_model---
 ***********************
 Step cancel : rho <  0.100000000000000     
 ***********************
 
 -----------------------------
 Iteration:               4
 Sub iteration:           3
 Max elem grad:  1.634152202033371E-003
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 ---Trust_newton---
 Number of iterations:           5
 Value of lambda:  1.143501281280513E-003
 Convergence criterion:  7.228928566860304E-011
 Time in trust_newton:  8.333921432495117E-003
 ---End trust_newton---
 
 Summary after the trust region:
 lambda:  1.143501281280513E-003
 ||x||:  0.121650737242700     
 delta:  0.121650737247097     
 Time in trust_region:  9.201049804687500E-003
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -116.995816272697     
 Predicted energy after the rotation:  -116.995856512646     
 Previous energy - predicted energy:   4.023994871715786E-005
 Time in trust e model:  1.502037048339844E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  4.662936703425657E-015
 Time in rotation matrix:  1.881122589111328E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.812147140502930E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   6.15939700000001      s
  wall time :  8.697605133056641E-002 s  ( x    70.8171606525369      )
* Number of unique beta determinants                            27
* Number of unique alpha determinants                           27
 Providing the one-electron integrals
 State average energy:  -116.995808149657     
 
 ---Rho_model---
 Rho: -0.201865076268559     
 Rho <  0.100000000000000      , the previous energy does not changed
 ---End rho_model---
 ***********************
 Step cancel : rho <  0.100000000000000     
 ***********************
 
 -----------------------------
 Iteration:               4
 Sub iteration:           4
 Max elem grad:  1.634152202033371E-003
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 ---Trust_newton---
 Number of iterations:           4
 Value of lambda:  9.224088368558949E-003
 Convergence criterion:  1.125977755478402E-009
 Time in trust_newton:  7.696151733398438E-003
 ---End trust_newton---
 
 Summary after the trust region:
 lambda:  9.224088368558949E-003
 ||x||:  3.041268429465227E-002
 delta:  3.041268431177427E-002
 Time in trust_region:  8.548021316528320E-003
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -116.995816272697     
 Predicted energy after the rotation:  -116.995838604717     
 Previous energy - predicted energy:   2.233201928447670E-005
 Time in trust e model:  1.406669616699219E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  2.664535259100376E-015
 Time in rotation matrix:  1.790523529052734E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.893924713134766E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   6.09919500000001      s
  wall time :  8.673501014709473E-002 s  ( x    70.3198741737198      )
* Number of unique beta determinants                            27
* Number of unique alpha determinants                           27
 Providing the one-electron integrals
 State average energy:  -116.995837497737     
 
 ---Rho_model---
 Rho:  0.950430826518836     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -116.995837497737     
 ---End rho_model---
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.143 GB ] [ VIRT MEM :         17.054 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          11.92  s ] [ CPU  TIME:         728.90  s ] <<<<< ..
 
* Energy of state    1                              -116.9958376279668    
* S^2 of state    1                                -0.2815722413955094E-18
 Wall time to provide state_av_act_2_rdm_ab_mo  3.209114074707031E-004
 Wall time to provide state_av_act_2_rdm_aa_mo  2.479553222656250E-004
 Wall time to provide state_av_act_2_rdm_bb_mo  2.620220184326172E-004
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  5.998611450195312E-004
* Saved determinants                                            49
 State average energy:  -116.995837627967     
 
 ******************
 Iteration           5
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   7.328987121582031E-004
 Gradient norm :   1.275002641579596E-003
 Max element in the gradient : -6.917783420113920E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  5.609989166259766E-004
 l1 2  5.447864532470703E-004
 l1 3  1.790523529052734E-004
 l2 1  1.879930496215820E-003
 l2 2  1.907110214233398E-003
 l3 1  7.472038269042969E-004
 l3 2  2.938032150268555E-003
 Time to compute the hessian :  9.225845336914062E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               5
 Sub iteration:           0
 Max elem grad: -6.917783420113920E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 ---Trust_newton---
 Number of iterations:           4
 Value of lambda:  2.733713487642641E-003
 Convergence criterion:  2.183046367010277E-007
 Time in trust_newton:  7.081985473632812E-003
 ---End trust_newton---
 
 Summary after the trust region:
 lambda:  2.733713487642641E-003
 ||x||:  6.082536198431818E-002
 delta:  6.082536862354854E-002
 Time in trust_region:  7.968902587890625E-003
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -116.995837627967     
 Predicted energy after the rotation:  -116.995853211082     
 Previous energy - predicted energy:   1.558311501526077E-005
 Time in trust e model:  1.502037048339844E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -3.675535096281793E-015
 Time in rotation matrix:  1.749992370605469E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  3.542900085449219E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   6.40845300000001      s
  wall time :  9.010720252990723E-002 s  ( x    71.1203191317919      )
* Number of unique beta determinants                            27
* Number of unique alpha determinants                           27
 Providing the one-electron integrals
 State average energy:  -116.995873965203     
 
 ---Rho_model---
 Rho:   2.33183389419210     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -116.995873965203     
 ---End rho_model---
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.143 GB ] [ VIRT MEM :         17.054 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          12.13  s ] [ CPU  TIME:         744.01  s ] <<<<< ..
 
* Energy of state    1                              -116.9958743212767    
* S^2 of state    1                                 0.4981073445800088E-18
 Wall time to provide state_av_act_2_rdm_ab_mo  3.128051757812500E-004
 Wall time to provide state_av_act_2_rdm_aa_mo  2.341270446777344E-004
 Wall time to provide state_av_act_2_rdm_bb_mo  2.391338348388672E-004
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  5.490779876708984E-004
* Saved determinants                                            49
 State average energy:  -116.995874321277     
 
 ******************
 Iteration           6
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   3.910064697265625E-004
 Gradient norm :   1.205206718689770E-003
 Max element in the gradient :  7.080444795089899E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  3.030300140380859E-004
 l1 2  2.851486206054688E-004
 l1 3  8.702278137207031E-005
 l2 1  1.320838928222656E-003
 l2 2  1.351118087768555E-003
 l3 1  4.110336303710938E-004
 l3 2  1.929998397827148E-003
 Time to compute the hessian :  5.978822708129883E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               6
 Sub iteration:           0
 Max elem grad:  7.080444795089899E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 ---Trust_newton---
 Number of iterations:           4
 Value of lambda:  5.929171062436561E-003
 Convergence criterion:  5.510085832050038E-009
 Time in trust_newton:  3.798961639404297E-003
 ---End trust_newton---
 
 Summary after the trust region:
 lambda:  5.929171062436561E-003
 ||x||:  0.121650736911944     
 delta:  0.121650737247097     
 Time in trust_region:  4.278898239135742E-003
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -116.995874321277     
 Predicted energy after the rotation:  -116.995973236670     
 Previous energy - predicted energy:   9.891539366435609E-005
 Time in trust e model:  1.502037048339844E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  7.771561172376096E-014
 Time in rotation matrix:  1.709461212158203E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.637147903442383E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   7.44956700000000      s
  wall time :  0.106685161590576      s  ( x    69.8275832265135      )
* Number of unique beta determinants                            27
* Number of unique alpha determinants                           27
 Providing the one-electron integrals
 State average energy:  -116.996056071474     
 
 ---Rho_model---
 Rho:   1.83743085996660     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -116.996056071474     
 ---End rho_model---
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.146 GB ] [ VIRT MEM :         17.054 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          12.35  s ] [ CPU  TIME:         759.14  s ] <<<<< ..
 
* Energy of state    1                              -116.9960623546611    
* S^2 of state    1                                -0.2136138261715390E-17
 Wall time to provide state_av_act_2_rdm_ab_mo  5.040168762207031E-004
 Wall time to provide state_av_act_2_rdm_aa_mo  3.130435943603516E-004
 Wall time to provide state_av_act_2_rdm_bb_mo  3.130435943603516E-004
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.649494171142578E-004
* Saved determinants                                            49
 State average energy:  -116.996062354661     
 
 ******************
 Iteration           7
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   3.879070281982422E-004
 Gradient norm :   2.498688663313787E-003
 Max element in the gradient : -1.669025324752741E-003
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  2.861022949218750E-004
 l1 2  2.748966217041016E-004
 l1 3  8.511543273925781E-005
 l2 1  1.308917999267578E-003
 l2 2  1.300096511840820E-003
 l3 1  4.148483276367188E-004
 l3 2  1.866817474365234E-003
 Time to compute the hessian :  5.825996398925781E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               7
 Sub iteration:           0
 Max elem grad: -1.669025324752741E-003
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 ---Trust_newton---
 Number of iterations:           6
 Value of lambda:  6.920430560766023E-003
 Convergence criterion:  2.342148364142815E-009
 Time in trust_newton:  5.374908447265625E-003
 ---End trust_newton---
 
 Summary after the trust region:
 lambda:  6.920430560766023E-003
 ||x||:  0.243301474209270     
 delta:  0.243301474494194     
 Time in trust_region:  5.857944488525391E-003
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -116.996062354661     
 Predicted energy after the rotation:  -116.996541517308     
 Previous energy - predicted energy:   4.791626462719023E-004
 Time in trust e model:  1.502037048339844E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -1.925170603363282E-013
 Time in rotation matrix:  1.761913299560547E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.893924713134766E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   6.29075900000009      s
  wall time :  8.759784698486328E-002 s  ( x    71.8140823836358      )
* Number of unique beta determinants                            27
* Number of unique alpha determinants                           27
 Providing the one-electron integrals
 State average energy:  -116.996851472368     
 
 ---Rho_model---
 Rho:   1.64686816290967     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -116.996851472368     
 ---End rho_model---
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.148 GB ] [ VIRT MEM :         17.054 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          12.56  s ] [ CPU  TIME:         774.40  s ] <<<<< ..
 
* Energy of state    1                              -116.9969623700605    
* S^2 of state    1                                -0.4875086829860573E-18
 Wall time to provide state_av_act_2_rdm_ab_mo  2.992153167724609E-004
 Wall time to provide state_av_act_2_rdm_aa_mo  2.398490905761719E-004
 Wall time to provide state_av_act_2_rdm_bb_mo  2.398490905761719E-004
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  5.722045898437500E-004
* Saved determinants                                            49
 State average energy:  -116.996962370061     
 
 ******************
 Iteration           8
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   3.969669342041016E-004
 Gradient norm :   5.629646294625259E-003
 Max element in the gradient :  3.620066446297717E-003
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  3.099441528320312E-004
 l1 2  2.908706665039062E-004
 l1 3  8.797645568847656E-005
 l2 1  1.343011856079102E-003
 l2 2  1.313924789428711E-003
 l3 1  4.761219024658203E-004
 l3 2  1.904964447021484E-003
 Time to compute the hessian :  6.034851074218750E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               8
 Sub iteration:           0
 Max elem grad:  3.620066446297717E-003
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 ---Trust_newton---
 Number of iterations:           5
 Value of lambda:  3.646300242967165E-003
 Convergence criterion:  5.380557444034650E-009
 Time in trust_newton:  4.528045654296875E-003
 ---End trust_newton---
 
 Summary after the trust region:
 lambda:  3.646300242967165E-003
 ||x||:  0.486602947679291     
 delta:  0.486602948988388     
 Time in trust_region:  5.005121231079102E-003
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -116.996962370061     
 Predicted energy after the rotation:  -116.998640955289     
 Previous energy - predicted energy:   1.678585228674478E-003
 Time in trust e model:  1.502037048339844E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  2.255115129598365E-013
 Time in rotation matrix:  1.718997955322266E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.589941024780273E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   7.46377099999995      s
  wall time :  0.107769012451172      s  ( x    69.2571160321400      )
* Number of unique beta determinants                            27
* Number of unique alpha determinants                           27
 Providing the one-electron integrals
 State average energy:  -116.999218119094     
 
 ---Rho_model---
 Rho:   1.34383944005893     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -116.999218119094     
 ---End rho_model---
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.148 GB ] [ VIRT MEM :         17.054 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          13.00  s ] [ CPU  TIME:         804.82  s ] <<<<< ..
 
* Energy of state    1                              -116.9998479796652    
* S^2 of state    1                                -0.2216154514557352E-17
 Wall time to provide state_av_act_2_rdm_ab_mo  1.217126846313477E-003
 Wall time to provide state_av_act_2_rdm_aa_mo  1.095056533813477E-003
 Wall time to provide state_av_act_2_rdm_bb_mo  1.083850860595703E-003
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.630420684814453E-004
* Saved determinants                                            49
 State average energy:  -116.999847979665     
 
 ******************
 Iteration           9
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  9.536743164062500E-007
 Gradient second term (s) :   4.391670227050781E-004
 Gradient norm :   6.305615072383042E-003
 Max element in the gradient : -2.943327272227632E-003
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  3.201961517333984E-004
 l1 2  2.899169921875000E-004
 l1 3  8.702278137207031E-005
 l2 1  1.334905624389648E-003
 l2 2  1.324892044067383E-003
 l3 1  4.739761352539062E-004
 l3 2  1.906871795654297E-003
 Time to compute the hessian :  6.050109863281250E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               9
 Sub iteration:           0
 Max elem grad: -2.943327272227632E-003
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  0.180750038940119     
 delta:  0.973205897976777     
 Time in trust_region:  4.839897155761719E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -116.999847979665     
 Predicted energy after the rotation:  -117.000295233815     
 Previous energy - predicted energy:   4.472541497619886E-004
 Time in trust e model:  1.406669616699219E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  1.671526254945761E-014
 Time in rotation matrix:  1.800060272216797E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.639055252075195E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   6.86255699999992      s
  wall time :  9.689593315124512E-002 s  ( x    70.8239941225205      )
* Number of unique beta determinants                            27
* Number of unique alpha determinants                           27
 Providing the one-electron integrals
 State average energy:  -117.000379058795     
 
 ---Rho_model---
 Rho:   1.18742135775443     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.000379058795     
 ---End rho_model---
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.151 GB ] [ VIRT MEM :         17.054 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          13.25  s ] [ CPU  TIME:         822.22  s ] <<<<< ..
 
* Energy of state    1                              -117.0004039724103    
* S^2 of state    1                                 0.1549066823090552E-17
 Wall time to provide state_av_act_2_rdm_ab_mo  5.249977111816406E-004
 Wall time to provide state_av_act_2_rdm_aa_mo  3.218650817871094E-004
 Wall time to provide state_av_act_2_rdm_bb_mo  3.190040588378906E-004
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  5.879402160644531E-004
* Saved determinants                                            49
 State average energy:  -117.000403972410     
 Not converged: nb_iter >= optimization_max_nb_iter
 #############################
    End of the optimization
 #############################
 State average energy:  -117.000403972410     
 
 ********** diff step **********
 Gain in energy during the orbital optimization: -1.933969419435755E-002
 
 ======================
  Cipsi step:           4
 ======================
 
 ********** cipsi step **********
* Number of configurations                                      24
 
.. >>>>> [ RES  MEM :          0.151 GB ] [ VIRT MEM :         17.054 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          13.31  s ] [ CPU  TIME:         826.63  s ] <<<<< ..
 
* Saved determinants                                            49
--------------------------------------------------------------------------------
 
.. >>>>> [ RES  MEM :          0.151 GB ] [ VIRT MEM :         17.054 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          13.35  s ] [ CPU  TIME:         829.52  s ] <<<<< ..
 
* Number of generators                                          49
* Number of comb teeth                                           1
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
 
.. >>>>> [ RES  MEM :          0.151 GB ] [ VIRT MEM :         17.054 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          13.35  s ] [ CPU  TIME:         829.58  s ] <<<<< ..
 
* Number of selectors                                           49
* pt2_n_tasks_max                                                1
* PT2 Energy denominator                            -117.0004039724103    
* Estimated memory/thread (Gb)                      0.5111098289489746E-05
 Overlap of perturbed states:
  4.127117471178954E-002
 -------
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
* Correlation ratio                                 0.5672105021143651    
 
Summary at N_det =           49
-----------------------------------
 
# ============ =============================
                     State      1
# ============ =============================
# E            -117.00040397
# PT2            -0.09081287     0.00000000
# rPT2           -0.08721347     0.00000000
#
# E+PT2        -117.09121684     0.00000000
# E+rPT2       -117.08761744     0.00000000
# ============ =============================
 
 N_det             =           49
 N_states          =            1
 N_cfg             =           24
 N_csf             =           34
 
 * State            1
 < S^2 >         =   1.549066823090552E-018
 E               =   -117.000403972410     
 Variance        =   0.224702442993698       +/-   0.000000000000000E+000
 PT norm         =   0.203153081964782       +/-   0.000000000000000E+000
 PT2             =  -9.081286912417941E-002  +/-   0.000000000000000E+000
 rPT2            =  -8.721346689474549E-002  +/-   0.000000000000000E+000
 E+PT2           =   -117.091216841534       +/-   0.000000000000000E+000
 E+rPT2          =   -117.087617439305       +/-   0.000000000000000E+000
 
 -----

Extrapolated energies
------------------------

 
 State            1
 
 =========== ===================
 minimum PT2 Extrapolated energy
 =========== ===================
    -0.1023       -117.11211762
    -0.1440       -117.09523663
    -0.1512       -117.09729773
    -0.1643       -117.09780808
    -0.1643       -117.09801245
    -0.1701       -117.09860108
    -0.1862       -117.09939946
 =========== ===================
 
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.144 GB ] [ VIRT MEM :         16.948 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          13.42  s ] [ CPU  TIME:         833.29  s ] <<<<< ..
 
* Energy of state    1                              -117.0286412487664    
* S^2 of state    1                                 0.3864356798636414E-18
* Saved determinants                                            99
 
.. >>>>> [ RES  MEM :          0.144 GB ] [ VIRT MEM :         16.948 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          13.48  s ] [ CPU  TIME:         837.30  s ] <<<<< ..
 
* Number of generators                                          99
* Number of comb teeth                                           1
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
* Number of unique beta determinants                            46
* Number of unique alpha determinants                           46
 
.. >>>>> [ RES  MEM :          0.144 GB ] [ VIRT MEM :         16.948 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          13.48  s ] [ CPU  TIME:         837.40  s ] <<<<< ..
 
* Number of selectors                                           99
* pt2_n_tasks_max                                                1
* PT2 Energy denominator                            -117.0286412487664    
* Estimated memory/thread (Gb)                      0.1032650470733643E-04
 Overlap of perturbed states:
  2.714349459627654E-002
 -------
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
 
Summary at N_det =           99
-----------------------------------
 
# ============ =============================
                     State      1
# ============ =============================
# E            -117.02864125
# PT2            -0.06358664     0.00000000
# rPT2           -0.06190629     0.00000000
#
# E+PT2        -117.09222789     0.00000000
# E+rPT2       -117.09054754     0.00000000
# ============ =============================
 
 N_det             =           99
 N_states          =            1
 N_cfg             =           34
 N_csf             =           60
 
 * State            1
 < S^2 >         =   3.864356798636414E-019
 E               =   -117.028641248766     
 Variance        =   0.174807087514168       +/-   0.000000000000000E+000
 PT norm         =   0.164752828795977       +/-   0.000000000000000E+000
 PT2             =  -6.358664074758758E-002  +/-   0.000000000000000E+000
 rPT2            =  -6.190628776029059E-002  +/-   0.000000000000000E+000
 E+PT2           =   -117.092227889514       +/-   0.000000000000000E+000
 E+rPT2          =   -117.090547536527       +/-   0.000000000000000E+000
 
 -----

Extrapolated energies
------------------------

 
 State            1
 
 =========== ===================
 minimum PT2 Extrapolated energy
 =========== ===================
    -0.0872       -117.09771512
    -0.1023       -117.10152153
    -0.1440       -117.09720356
    -0.1512       -117.09817448
    -0.1643       -117.09838303
    -0.1643       -117.09848059
    -0.1701       -117.09882110
 =========== ===================
 
 Wall time to provide state_av_act_2_rdm_ab_mo  1.002073287963867E-003
 Wall time to provide state_av_act_2_rdm_aa_mo  8.780956268310547E-004
 Wall time to provide state_av_act_2_rdm_bb_mo  8.440017700195312E-004
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  5.891323089599609E-004
 State average energy:  -117.028641248767     
 
 ********** optimization step **********
 Method :diag                            
 Diagonal hessian
 Absolute value of the hessian: F
 Number of states:           1
 State average weights:
   1.00000000000000     
 Wall time to provide state_av_act_2_rdm_ab_mo  1.101970672607422E-003
 Wall time to provide state_av_act_2_rdm_aa_mo  8.590221405029297E-004
 Wall time to provide state_av_act_2_rdm_bb_mo  8.800029754638672E-004
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  5.259513854980469E-004
 State average energy:  -117.028641248767     
 
 ******************
 Iteration           0
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   4.200935363769531E-004
 Gradient norm :   2.391904499883396E-002
 Max element in the gradient :  7.606376085156566E-003
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  3.399848937988281E-004
 l1 2  3.128051757812500E-004
 l1 3  9.393692016601562E-005
 l2 1  1.368045806884766E-003
 l2 2  1.385927200317383E-003
 l3 1  4.379749298095703E-004
 l3 2  2.033948898315430E-003
 Time to compute the hessian :  6.347894668579102E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               0
 Sub iteration:           0
 Max elem grad:  7.606376085156566E-003
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  0.169630764208416     
 delta:  0.169630764208416     
 Time in trust_region:  5.218982696533203E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.028641248767     
 Predicted energy after the rotation:  -117.030130276262     
 Previous energy - predicted energy:   1.489027495580331E-003
 Time in trust e model:  1.478195190429688E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -5.055442288941366E-014
 Time in rotation matrix:  2.038478851318359E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.810001373291016E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   8.82792599999993      s
  wall time :  0.125124931335449      s  ( x    70.5528938619996      )
* Number of unique beta determinants                            46
* Number of unique alpha determinants                           46
 Providing the one-electron integrals
 State average energy:  -117.029968425750     
 
 ---Rho_model---
 Rho:  0.891304551003905     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.029968425750     
 ---End rho_model---
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.146 GB ] [ VIRT MEM :         16.949 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          13.73  s ] [ CPU  TIME:         853.90  s ] <<<<< ..
 
* Energy of state    1                              -117.0301662905810    
* S^2 of state    1                                 0.1072644195814242E-17
 Wall time to provide state_av_act_2_rdm_ab_mo  1.071929931640625E-003
 Wall time to provide state_av_act_2_rdm_aa_mo  8.189678192138672E-004
 Wall time to provide state_av_act_2_rdm_bb_mo  8.628368377685547E-004
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  5.810260772705078E-004
* Saved determinants                                            99
 State average energy:  -117.030166290581     
 
 ******************
 Iteration           2
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   7.741451263427734E-004
 Gradient norm :   8.960062244389647E-003
 Max element in the gradient : -3.775469996190673E-003
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  3.011226654052734E-004
 l1 2  3.027915954589844E-004
 l1 3  8.797645568847656E-005
 l2 1  1.714944839477539E-003
 l2 2  1.762866973876953E-003
 l3 1  7.798671722412109E-004
 l3 2  2.381801605224609E-003
 Time to compute the hessian :  7.673025131225586E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               2
 Sub iteration:           0
 Max elem grad: -3.775469996190673E-003
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  4.479072901639992E-002
 delta:  0.339261528416832     
 Time in trust_region:  5.087852478027344E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.030166290581     
 Predicted energy after the rotation:  -117.030277892043     
 Previous energy - predicted energy:   1.116014618247618E-004
 Time in trust e model:  1.502037048339844E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -2.775557561562891E-015
 Time in rotation matrix:  2.031326293945312E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  3.046989440917969E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   13.0343630000000      s
  wall time :  0.184047937393188      s  ( x    70.8204785373617      )
* Number of unique beta determinants                            46
* Number of unique alpha determinants                           46
 Providing the one-electron integrals
 State average energy:  -117.030291748889     
 
 ---Rho_model---
 Rho:   1.12416365699806     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.030291748889     
 ---End rho_model---
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.154 GB ] [ VIRT MEM :         17.074 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          14.69  s ] [ CPU  TIME:         896.06  s ] <<<<< ..
 
* Energy of state    1                              -117.0302975171715    
* S^2 of state    1                                -0.2797532589874552E-19
 Wall time to provide state_av_act_2_rdm_ab_mo  5.059099197387695E-002
 Wall time to provide state_av_act_2_rdm_aa_mo  3.849983215332031E-002
 Wall time to provide state_av_act_2_rdm_bb_mo  3.752207756042480E-002
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  5.629062652587891E-004
* Saved determinants                                            99
 State average energy:  -117.030297517172     
 
 ******************
 Iteration           3
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   7.550716400146484E-004
 Gradient norm :   3.511464738528397E-003
 Max element in the gradient :  1.116278106860893E-003
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  5.648136138916016E-004
 l1 2  5.440711975097656E-004
 l1 3  1.778602600097656E-004
 l2 1  2.093076705932617E-003
 l2 2  1.838922500610352E-003
 l3 1  7.460117340087891E-004
 l3 2  2.701997756958008E-003
 Time to compute the hessian :  9.121894836425781E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               3
 Sub iteration:           0
 Max elem grad:  1.116278106860893E-003
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  1.862679427093589E-002
 delta:  0.678523056833664     
 Time in trust_region:  8.730888366699219E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.030297517172     
 Predicted energy after the rotation:  -117.030316358398     
 Previous energy - predicted energy:   1.884122539763666E-005
 Time in trust e model:  1.597404479980469E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -2.775557561562891E-015
 Time in rotation matrix:  1.800060272216797E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.886056900024414E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   6.18682400000000      s
  wall time :  8.735704421997070E-002 s  ( x    70.8222680293667      )
* Number of unique beta determinants                            46
* Number of unique alpha determinants                           46
 Providing the one-electron integrals
 State average energy:  -117.030318941933     
 
 ---Rho_model---
 Rho:   1.13712139105384     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.030318941933     
 ---End rho_model---
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.158 GB ] [ VIRT MEM :         17.074 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          15.09  s ] [ CPU  TIME:         924.27  s ] <<<<< ..
 
* Energy of state    1                              -117.0303202027896    
* S^2 of state    1                                -0.1906283406383770E-18
 Wall time to provide state_av_act_2_rdm_ab_mo  1.341104507446289E-003
 Wall time to provide state_av_act_2_rdm_aa_mo  9.500980377197266E-004
 Wall time to provide state_av_act_2_rdm_bb_mo  8.749961853027344E-004
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  5.850791931152344E-004
* Saved determinants                                            99
 State average energy:  -117.030320202790     
 
 ******************
 Iteration           4
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  9.536743164062500E-007
 Gradient second term (s) :   8.311271667480469E-004
 Gradient norm :   1.837539767504061E-003
 Max element in the gradient :  6.086715324688931E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  5.738735198974609E-004
 l1 2  5.440711975097656E-004
 l1 3  1.900196075439453E-004
 l2 1  2.092123031616211E-003
 l2 2  2.115964889526367E-003
 l3 1  8.559226989746094E-004
 l3 2  2.975940704345703E-003
 Time to compute the hessian :  9.850978851318359E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               4
 Sub iteration:           0
 Max elem grad:  6.086715324688931E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  1.036594188661415E-002
 delta:   1.35704611366733     
 Time in trust_region:  8.890628814697266E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.030320202790     
 Predicted energy after the rotation:  -117.030326066733     
 Previous energy - predicted energy:   5.863943115969050E-006
 Time in trust e model:  1.597404479980469E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -3.663735981263017E-015
 Time in rotation matrix:  1.900196075439453E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.907991409301758E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   6.81534199999999      s
  wall time :  9.699892997741699E-002 s  ( x    70.2620328037301      )
* Number of unique beta determinants                            46
* Number of unique alpha determinants                           46
 Providing the one-electron integrals
 State average energy:  -117.030325764942     
 
 ---Rho_model---
 Rho:  0.948534323326395     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.030325764942     
 ---End rho_model---
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.158 GB ] [ VIRT MEM :         17.074 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          15.31  s ] [ CPU  TIME:         939.69  s ] <<<<< ..
 
* Energy of state    1                              -117.0303258651648    
* S^2 of state    1                                 0.7205588892830934E-18
 Wall time to provide state_av_act_2_rdm_ab_mo  1.314878463745117E-003
 Wall time to provide state_av_act_2_rdm_aa_mo  7.400512695312500E-004
 Wall time to provide state_av_act_2_rdm_bb_mo  9.119510650634766E-004
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  5.931854248046875E-004
* Saved determinants                                            99
 State average energy:  -117.030325865165     
 
 ******************
 Iteration           5
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   3.929138183593750E-004
 Gradient norm :   1.082179560935379E-003
 Max element in the gradient :  4.434599938060620E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  3.030300140380859E-004
 l1 2  2.920627593994141E-004
 l1 3  8.893013000488281E-005
 l2 1  1.318931579589844E-003
 l2 2  1.299858093261719E-003
 l3 1  4.210472106933594E-004
 l3 2  1.889944076538086E-003
 Time to compute the hessian :  5.913019180297852E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               5
 Sub iteration:           0
 Max elem grad:  4.434599938060620E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  7.655580942257898E-003
 delta:   2.71409222733466     
 Time in trust_region:  4.990100860595703E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.030325865165     
 Predicted energy after the rotation:  -117.030329030014     
 Previous energy - predicted energy:   3.164849488257460E-006
 Time in trust e model:  1.406669616699219E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  2.664535259100376E-015
 Time in rotation matrix:  1.800060272216797E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  3.181934356689453E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   6.02157199999999      s
  wall time :  8.502388000488281E-002 s  ( x    70.8221266737554      )
* Number of unique beta determinants                            46
* Number of unique alpha determinants                           46
 Providing the one-electron integrals
 State average energy:  -117.030328024312     
 
 ---Rho_model---
 Rho:  0.682227568192402     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.030328024312     
 ---End rho_model---
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.158 GB ] [ VIRT MEM :         17.074 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          15.54  s ] [ CPU  TIME:         956.15  s ] <<<<< ..
 
* Energy of state    1                              -117.0303280590145    
* S^2 of state    1                                -0.7626240814659999E-18
 Wall time to provide state_av_act_2_rdm_ab_mo  1.077890396118164E-003
 Wall time to provide state_av_act_2_rdm_aa_mo  8.358955383300781E-004
 Wall time to provide state_av_act_2_rdm_bb_mo  8.330345153808594E-004
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  5.719661712646484E-004
* Saved determinants                                            99
 State average energy:  -117.030328059014     
 
 ******************
 Iteration           6
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   4.298686981201172E-004
 Gradient norm :   7.968395162802564E-004
 Max element in the gradient :  4.081454680725995E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  3.159046173095703E-004
 l1 2  2.930164337158203E-004
 l1 3  8.893013000488281E-005
 l2 1  1.303911209106445E-003
 l2 2  1.323938369750977E-003
 l3 1  4.520416259765625E-004
 l3 2  1.883983612060547E-003
 Time to compute the hessian :  5.967855453491211E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               6
 Sub iteration:           0
 Max elem grad:  4.081454680725995E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  6.675619368198021E-003
 delta:   2.71409222733466     
 Time in trust_region:  4.918575286865234E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.030328059014     
 Predicted energy after the rotation:  -117.030330438223     
 Previous energy - predicted energy:   2.379209718128550E-006
 Time in trust e model:  1.382827758789062E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -2.997602166487923E-015
 Time in rotation matrix:  1.780986785888672E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.755880355834961E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   5.92543300000000      s
  wall time :  8.311080932617188E-002 s  ( x    71.2955757264424      )
* Number of unique beta determinants                            46
* Number of unique alpha determinants                           46
 Providing the one-electron integrals
 State average energy:  -117.030329428755     
 
 ---Rho_model---
 Rho:  0.575712552711113     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.030329428755     
 ---End rho_model---
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.160 GB ] [ VIRT MEM :         17.074 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          15.75  s ] [ CPU  TIME:         970.32  s ] <<<<< ..
 
* Energy of state    1                              -117.0303294343324    
* S^2 of state    1                                -0.6674525048548813E-19
 Wall time to provide state_av_act_2_rdm_ab_mo  8.709430694580078E-004
 Wall time to provide state_av_act_2_rdm_aa_mo  7.660388946533203E-004
 Wall time to provide state_av_act_2_rdm_bb_mo  9.098052978515625E-004
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  5.850791931152344E-004
* Saved determinants                                            99
 State average energy:  -117.030329434333     
 
 ******************
 Iteration           7
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   7.338523864746094E-004
 Gradient norm :   6.898071610232720E-004
 Max element in the gradient :  4.069231076591559E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  5.600452423095703E-004
 l1 2  5.300045013427734E-004
 l1 3  1.840591430664062E-004
 l2 1  2.017021179199219E-003
 l2 2  1.993894577026367E-003
 l3 1  7.760524749755859E-004
 l3 2  2.644062042236328E-003
 Time to compute the hessian :  9.208202362060547E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               7
 Sub iteration:           0
 Max elem grad:  4.069231076591559E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  6.150935936313517E-003
 delta:   2.71409222733466     
 Time in trust_region:  8.640289306640625E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.030329434333     
 Predicted energy after the rotation:  -117.030331469762     
 Previous energy - predicted energy:   2.035429261582067E-006
 Time in trust e model:  1.502037048339844E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  3.996802888650564E-015
 Time in rotation matrix:  1.790523529052734E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.966880798339844E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   7.01787300000001      s
  wall time :  9.908890724182129E-002 s  ( x    70.8240023565227      )
* Number of unique beta determinants                            46
* Number of unique alpha determinants                           46
 Providing the one-electron integrals
 State average energy:  -117.030330581151     
 
 ---Rho_model---
 Rho:  0.563428174123210     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.030330581151     
 ---End rho_model---
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.162 GB ] [ VIRT MEM :         17.074 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          16.03  s ] [ CPU  TIME:         990.31  s ] <<<<< ..
 
* Energy of state    1                              -117.0303305843536    
* S^2 of state    1                                -0.8976972855977575E-18
 Wall time to provide state_av_act_2_rdm_ab_mo  1.088142395019531E-003
 Wall time to provide state_av_act_2_rdm_aa_mo  8.490085601806641E-004
 Wall time to provide state_av_act_2_rdm_bb_mo  8.549690246582031E-004
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.520748138427734E-004
* Saved determinants                                            99
 State average energy:  -117.030330584354     
 
 ******************
 Iteration           8
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   8.029937744140625E-004
 Gradient norm :   6.352934045589142E-004
 Max element in the gradient :  3.755279446226299E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  5.619525909423828E-004
 l1 2  5.559921264648438E-004
 l1 3  1.790523529052734E-004
 l2 1  2.053976058959961E-003
 l2 2  2.054214477539062E-003
 l3 1  8.430480957031250E-004
 l3 2  2.891063690185547E-003
 Time to compute the hessian :  9.604930877685547E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               8
 Sub iteration:           0
 Max elem grad:  3.755279446226299E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  5.844941332204356E-003
 delta:   2.71409222733466     
 Time in trust_region:  8.959770202636719E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.030330584354     
 Predicted energy after the rotation:  -117.030332404443     
 Previous energy - predicted energy:   1.820089082116283E-006
 Time in trust e model:  5.602836608886719E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  2.886579864025407E-015
 Time in rotation matrix:  1.790523529052734E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  3.356933593750000E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   17.5366580000000      s
  wall time :  0.260015964508057      s  ( x    67.4445433886296      )
* Number of unique beta determinants                            46
* Number of unique alpha determinants                           46
 Providing the one-electron integrals
 State average energy:  -117.030331655500     
 
 ---Rho_model---
 Rho:  0.588512969538111     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.030331655500     
 ---End rho_model---
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.163 GB ] [ VIRT MEM :         17.074 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          16.47  s ] [ CPU  TIME:        1020.67  s ] <<<<< ..
 
* Energy of state    1                              -117.0303316572140    
* S^2 of state    1                                -0.1192282896555748E-17
 Wall time to provide state_av_act_2_rdm_ab_mo  9.329319000244141E-004
 Wall time to provide state_av_act_2_rdm_aa_mo  1.135826110839844E-003
 Wall time to provide state_av_act_2_rdm_bb_mo  6.670951843261719E-004
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.179809570312500E-004
* Saved determinants                                            99
 State average energy:  -117.030331657214     
 
 ******************
 Iteration           9
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   8.220672607421875E-004
 Gradient norm :   6.048350534616926E-004
 Max element in the gradient :  3.764781806149253E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  5.810260772705078E-004
 l1 2  5.419254302978516E-004
 l1 3  1.809597015380859E-004
 l2 1  1.878976821899414E-003
 l2 2  1.846075057983398E-003
 l3 1  7.748603820800781E-004
 l3 2  2.748966217041016E-003
 Time to compute the hessian :  9.016990661621094E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               9
 Sub iteration:           0
 Max elem grad:  3.764781806149253E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  5.546802847869985E-003
 delta:   2.71409222733466     
 Time in trust_region:  8.859634399414062E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.030331657214     
 Predicted energy after the rotation:  -117.030333314995     
 Previous energy - predicted energy:   1.657780416053356E-006
 Time in trust e model:  1.406669616699219E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  5.551115123125783E-015
 Time in rotation matrix:  1.759529113769531E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  3.399848937988281E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   6.04018300000007      s
  wall time :  8.525204658508301E-002 s  ( x    70.8508856027505      )
* Number of unique beta determinants                            46
* Number of unique alpha determinants                           46
 Providing the one-electron integrals
 State average energy:  -117.030332695505     
 
 ---Rho_model---
 Rho:  0.626313745947205     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.030332695505     
 ---End rho_model---
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.163 GB ] [ VIRT MEM :         17.074 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          16.69  s ] [ CPU  TIME:        1036.12  s ] <<<<< ..
 
* Energy of state    1                              -117.0303326971112    
* S^2 of state    1                                 0.2252188213375582E-18
 Wall time to provide state_av_act_2_rdm_ab_mo  8.699893951416016E-004
 Wall time to provide state_av_act_2_rdm_aa_mo  7.870197296142578E-004
 Wall time to provide state_av_act_2_rdm_bb_mo  7.979869842529297E-004
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  5.819797515869141E-004
* Saved determinants                                            99
 State average energy:  -117.030332697111     
 Not converged: nb_iter >= optimization_max_nb_iter
 #############################
    End of the optimization
 #############################
 State average energy:  -117.030332697111     
 
 ********** diff step **********
 Gain in energy during the orbital optimization: -1.691448344544710E-003
 
 ======================
  Cipsi step:           5
 ======================
 
 ********** cipsi step **********
* Number of configurations                                      34
 
.. >>>>> [ RES  MEM :          0.163 GB ] [ VIRT MEM :         17.074 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          16.78  s ] [ CPU  TIME:        1042.38  s ] <<<<< ..
 
* Saved determinants                                            99
--------------------------------------------------------------------------------
 
.. >>>>> [ RES  MEM :          0.163 GB ] [ VIRT MEM :         17.074 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          16.82  s ] [ CPU  TIME:        1044.78  s ] <<<<< ..
 
* Number of generators                                          99
* Number of comb teeth                                           1
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
 
.. >>>>> [ RES  MEM :          0.163 GB ] [ VIRT MEM :         17.074 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          16.82  s ] [ CPU  TIME:        1044.84  s ] <<<<< ..
 
* Number of selectors                                           99
* pt2_n_tasks_max                                                1
* PT2 Energy denominator                            -117.0303326971112    
* Estimated memory/thread (Gb)                      0.1032650470733643E-04
 Overlap of perturbed states:
  2.642950647904911E-002
 -------
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
* Correlation ratio                                 0.7043337111495886    
 
Summary at N_det =           99
-----------------------------------
 
# ============ =============================
                     State      1
# ============ =============================
# E            -117.03033270
# PT2            -0.06214527     0.00000000
# rPT2           -0.06054509     0.00000000
#
# E+PT2        -117.09247797     0.00000000
# E+rPT2       -117.09087779     0.00000000
# ============ =============================
 
 N_det             =           99
 N_states          =            1
 N_cfg             =           34
 N_csf             =           60
 
 * State            1
 < S^2 >         =   2.252188213375582E-019
 E               =   -117.030332697111     
 Variance        =   0.171950009271310       +/-   0.000000000000000E+000
 PT norm         =   0.162571542648303       +/-   0.000000000000000E+000
 PT2             =  -6.214527096531652E-002  +/-   0.000000000000000E+000
 rPT2            =  -6.054509401088130E-002  +/-   0.000000000000000E+000
 E+PT2           =   -117.092477968077       +/-   0.000000000000000E+000
 E+rPT2          =   -117.090877791122       +/-   0.000000000000000E+000
 
 -----

Extrapolated energies
------------------------

 
 State            1
 
 =========== ===================
 minimum PT2 Extrapolated energy
 =========== ===================
    -0.0619       -117.10556732
    -0.0872       -117.09802256
    -0.1023       -117.10113930
    -0.1440       -117.09778408
    -0.1512       -117.09851011
    -0.1643       -117.09864575
    -0.1643       -117.09871326
 =========== ===================
 
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.170 GB ] [ VIRT MEM :         16.981 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          17.06  s ] [ CPU  TIME:        1060.66  s ] <<<<< ..
 
* Energy of state    1                              -117.0506170436353    
* S^2 of state    1                                -0.1686979760777523E-18
* Saved determinants                                           202
 
.. >>>>> [ RES  MEM :          0.170 GB ] [ VIRT MEM :         16.981 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          17.12  s ] [ CPU  TIME:        1064.95  s ] <<<<< ..
 
* Number of generators                                         202
* Number of comb teeth                                           1
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
* Number of unique beta determinants                            84
* Number of unique alpha determinants                           84
 
.. >>>>> [ RES  MEM :          0.170 GB ] [ VIRT MEM :         16.981 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          17.12  s ] [ CPU  TIME:        1064.99  s ] <<<<< ..
 
* Number of selectors                                          202
* pt2_n_tasks_max                                                1
* PT2 Energy denominator                            -117.0506170436353    
* Estimated memory/thread (Gb)                      0.2107024192810059E-04
 Overlap of perturbed states:
  1.723716053780347E-002
 -------
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
 
Summary at N_det =          202
-----------------------------------
 
# ============ =============================
                     State      1
# ============ =============================
# E            -117.05061704
# PT2            -0.04400730     0.00000000
# rPT2           -0.04326159     0.00000000
#
# E+PT2        -117.09462434     0.00000000
# E+rPT2       -117.09387864     0.00000000
# ============ =============================
 
 N_det             =          202
 N_states          =            1
 N_cfg             =           63
 N_csf             =           90
 
 * State            1
 < S^2 >         =  -1.686979760777523E-019
 E               =   -117.050617043635     
 Variance        =   0.137395779451832       +/-   0.000000000000000E+000
 PT norm         =   0.131290367269665       +/-   0.000000000000000E+000
 PT2             =  -4.400729968172512E-002  +/-   0.000000000000000E+000
 rPT2            =  -4.326159266385716E-002  +/-   0.000000000000000E+000
 E+PT2           =   -117.094624343317       +/-   0.000000000000000E+000
 E+rPT2          =   -117.093878636299       +/-   0.000000000000000E+000
 
 -----

Extrapolated energies
------------------------

 
 State            1
 
 =========== ===================
 minimum PT2 Extrapolated energy
 =========== ===================
    -0.0605       -117.10138992
    -0.0619       -117.10151873
    -0.0872       -117.09958740
    -0.1023       -117.10110571
    -0.1440       -117.09868133
    -0.1512       -117.09910827
    -0.1643       -117.09915210
 =========== ===================
 
 Wall time to provide state_av_act_2_rdm_ab_mo  2.990007400512695E-003
 Wall time to provide state_av_act_2_rdm_aa_mo  3.054141998291016E-003
 Wall time to provide state_av_act_2_rdm_bb_mo  3.062963485717773E-003
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  7.219314575195312E-004
 State average energy:  -117.050617043635     
 
 ********** optimization step **********
 Method :diag                            
 Diagonal hessian
 Absolute value of the hessian: F
 Number of states:           1
 State average weights:
   1.00000000000000     
 Wall time to provide state_av_act_2_rdm_ab_mo  2.973079681396484E-003
 Wall time to provide state_av_act_2_rdm_aa_mo  2.791881561279297E-003
 Wall time to provide state_av_act_2_rdm_bb_mo  3.129959106445312E-003
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  5.750656127929688E-004
 State average energy:  -117.050617043635     
 
 ******************
 Iteration           0
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   6.570816040039062E-004
 Gradient norm :   2.459332533269924E-002
 Max element in the gradient :  1.172450025803640E-002
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  3.030300140380859E-004
 l1 2  3.077983856201172E-004
 l1 3  9.298324584960938E-005
 l2 1  1.959085464477539E-003
 l2 2  2.002954483032227E-003
 l3 1  6.761550903320312E-004
 l3 2  2.975940704345703E-003
 Time to compute the hessian :  8.821010589599609E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               0
 Sub iteration:           0
 Max elem grad:  1.172450025803640E-002
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  4.990736814390488E-002
 delta:  4.990736814390488E-002
 Time in trust_region:  5.841255187988281E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.050617043635     
 Predicted energy after the rotation:  -117.050840951580     
 Previous energy - predicted energy:   2.239079444450454E-004
 Time in trust e model:  1.406669616699219E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -3.663735981263017E-015
 Time in rotation matrix:  1.881122589111328E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  3.809928894042969E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   8.87991499999998      s
  wall time :  0.125329017639160      s  ( x    70.8528253653636      )
* Number of unique beta determinants                            84
* Number of unique alpha determinants                           84
 Providing the one-electron integrals
 State average energy:  -117.050858804643     
 
 ---Rho_model---
 Rho:   1.07973394441457     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.050858804643     
 ---End rho_model---
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.171 GB ] [ VIRT MEM :         16.981 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          17.43  s ] [ CPU  TIME:        1085.35  s ] <<<<< ..
 
* Energy of state    1                              -117.0508976047898    
* S^2 of state    1                                 0.9421703782944729E-18
 Wall time to provide state_av_act_2_rdm_ab_mo  2.746105194091797E-003
 Wall time to provide state_av_act_2_rdm_aa_mo  3.308057785034180E-003
 Wall time to provide state_av_act_2_rdm_bb_mo  2.934932708740234E-003
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.270408630371094E-004
* Saved determinants                                           202
 State average energy:  -117.050897604790     
 
 ******************
 Iteration           2
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   4.041194915771484E-004
 Gradient norm :   6.152226546792574E-003
 Max element in the gradient :  2.116282521491647E-003
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  2.503395080566406E-005
 l1 2  2.598762512207031E-005
 l1 3  6.914138793945312E-006
 l2 1  1.260995864868164E-003
 l2 2  1.140117645263672E-003
 l3 1  4.270076751708984E-004
 l3 2  1.440048217773438E-003
 Time to compute the hessian :  4.498004913330078E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               2
 Sub iteration:           0
 Max elem grad:  2.116282521491647E-003
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  2.367881176351004E-002
 delta:  9.981473628780976E-002
 Time in trust_region:  6.699562072753906E-005
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.050897604790     
 Predicted energy after the rotation:  -117.050937266738     
 Previous energy - predicted energy:   3.966194746851670E-005
 Time in trust e model:  1.692771911621094E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  1.132427485117660E-014
 Time in rotation matrix:  2.229213714599609E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.488136291503906E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   6.42248300000006      s
  wall time :  8.946490287780762E-002 s  ( x    71.7877379107198      )
* Number of unique beta determinants                            84
* Number of unique alpha determinants                           84
 Providing the one-electron integrals
 State average energy:  -117.050948484776     
 
 ---Rho_model---
 Rho:   1.28284134388263     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.050948484776     
 ---End rho_model---
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.180 GB ] [ VIRT MEM :         17.106 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          17.67  s ] [ CPU  TIME:        1102.39  s ] <<<<< ..
 
* Energy of state    1                              -117.0509574427807    
* S^2 of state    1                                 0.9110761866378063E-18
 Wall time to provide state_av_act_2_rdm_ab_mo  2.388000488281250E-003
 Wall time to provide state_av_act_2_rdm_aa_mo  2.441883087158203E-003
 Wall time to provide state_av_act_2_rdm_bb_mo  3.181219100952148E-003
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.392002105712891E-004
* Saved determinants                                           202
 State average energy:  -117.050957442781     
 
 ******************
 Iteration           3
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   4.990100860595703E-004
 Gradient norm :   2.444665968810269E-003
 Max element in the gradient : -1.071742531032492E-003
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  5.700588226318359E-004
 l1 2  5.400180816650391E-004
 l1 3  1.797676086425781E-004
 l2 1  1.502037048339844E-003
 l2 2  1.524925231933594E-003
 l3 1  4.181861877441406E-004
 l3 2  2.358913421630859E-003
 Time to compute the hessian :  7.552146911621094E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               3
 Sub iteration:           0
 Max elem grad: -1.071742531032492E-003
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  1.443784218512314E-002
 delta:  0.199629472575620     
 Time in trust_region:  8.909702301025391E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.050957442781     
 Predicted energy after the rotation:  -117.050970981420     
 Previous energy - predicted energy:   1.353863973463376E-005
 Time in trust e model:  1.502037048339844E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -2.664535259100376E-015
 Time in rotation matrix:  1.821517944335938E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.837896347045898E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   7.26448499999992      s
  wall time :  0.102571964263916      s  ( x    70.8233000326339      )
* Number of unique beta determinants                            84
* Number of unique alpha determinants                           84
 Providing the one-electron integrals
 State average energy:  -117.050977011788     
 
 ---Rho_model---
 Rho:   1.44541904524540     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.050977011788     
 ---End rho_model---
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.186 GB ] [ VIRT MEM :         17.106 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          17.94  s ] [ CPU  TIME:        1121.40  s ] <<<<< ..
 
* Energy of state    1                              -117.0509792971278    
* S^2 of state    1                                 0.2173499438001937E-17
 Wall time to provide state_av_act_2_rdm_ab_mo  3.342151641845703E-003
 Wall time to provide state_av_act_2_rdm_aa_mo  3.042936325073242E-003
 Wall time to provide state_av_act_2_rdm_bb_mo  3.293037414550781E-003
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  5.960464477539062E-004
* Saved determinants                                           202
 State average energy:  -117.050979297128     
 
 ******************
 Iteration           4
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   4.131793975830078E-004
 Gradient norm :   1.463497007333240E-003
 Max element in the gradient : -5.386671201018335E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  3.030300140380859E-004
 l1 2  2.980232238769531E-004
 l1 3  1.010894775390625E-004
 l2 1  1.281023025512695E-003
 l2 2  1.276016235351562E-003
 l3 1  4.301071166992188E-004
 l3 2  1.479864120483398E-003
 Time to compute the hessian :  5.465984344482422E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               4
 Sub iteration:           0
 Max elem grad: -5.386671201018335E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  9.536092594435691E-003
 delta:  0.399258945151239     
 Time in trust_region:  7.605552673339844E-005
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.050979297128     
 Predicted energy after the rotation:  -117.050985055695     
 Previous energy - predicted energy:   5.758567226621381E-006
 Time in trust e model:  1.716613769531250E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  3.996802888650564E-015
 Time in rotation matrix:  1.718997955322266E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.625942230224609E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   6.17735799999991      s
  wall time :  8.601307868957520E-002 s  ( x    71.8188221385989      )
* Number of unique beta determinants                            84
* Number of unique alpha determinants                           84
 Providing the one-electron integrals
 State average energy:  -117.050988375910     
 
 ---Rho_model---
 Rho:   1.57656969365995     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.050988375910     
 ---End rho_model---
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.188 GB ] [ VIRT MEM :         17.106 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          18.17  s ] [ CPU  TIME:        1137.65  s ] <<<<< ..
 
* Energy of state    1                              -117.0509889350213    
* S^2 of state    1                                -0.1883086570760486E-19
 Wall time to provide state_av_act_2_rdm_ab_mo  2.740859985351562E-003
 Wall time to provide state_av_act_2_rdm_aa_mo  2.972841262817383E-003
 Wall time to provide state_av_act_2_rdm_bb_mo  2.723932266235352E-003
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.818771362304688E-004
* Saved determinants                                           202
 State average energy:  -117.050988935022     
 
 ******************
 Iteration           5
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  9.536743164062500E-007
 Gradient second term (s) :   6.570816040039062E-004
 Gradient norm :   1.003322232501477E-003
 Max element in the gradient : -3.508525274567844E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  3.199577331542969E-004
 l1 2  3.080368041992188E-004
 l1 3  9.083747863769531E-005
 l2 1  1.667976379394531E-003
 l2 2  1.824140548706055E-003
 l3 1  7.288455963134766E-004
 l3 2  2.181053161621094E-003
 Time to compute the hessian :  7.448911666870117E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               5
 Sub iteration:           0
 Max elem grad: -3.508525274567844E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  6.697769724459787E-003
 delta:  0.798517890302478     
 Time in trust_region:  5.040168762207031E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.050988935022     
 Predicted energy after the rotation:  -117.050991718549     
 Previous energy - predicted energy:   2.783527136784869E-006
 Time in trust e model:  1.502037048339844E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  2.664535259100376E-015
 Time in rotation matrix:  1.800060272216797E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.809047698974609E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   5.98763499999995      s
  wall time :  8.454418182373047E-002 s  ( x    70.8225553886584      )
* Number of unique beta determinants                            84
* Number of unique alpha determinants                           84
 Providing the one-electron integrals
 State average energy:  -117.050993545575     
 
 ---Rho_model---
 Rho:   1.65637070030813     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.050993545575     
 ---End rho_model---
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.188 GB ] [ VIRT MEM :         17.106 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          18.38  s ] [ CPU  TIME:        1152.84  s ] <<<<< ..
 
* Energy of state    1                              -117.0509936893279    
* S^2 of state    1                                 0.3547729050824650E-18
 Wall time to provide state_av_act_2_rdm_ab_mo  3.057956695556641E-003
 Wall time to provide state_av_act_2_rdm_aa_mo  6.778001785278320E-003
 Wall time to provide state_av_act_2_rdm_bb_mo  3.237009048461914E-003
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  5.948543548583984E-004
* Saved determinants                                           202
 State average energy:  -117.050993689328     
 
 ******************
 Iteration           6
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   8.399486541748047E-004
 Gradient norm :   7.263908130593974E-004
 Max element in the gradient : -2.536785438498673E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  5.700588226318359E-004
 l1 2  5.440711975097656E-004
 l1 3  1.809597015380859E-004
 l2 1  1.980066299438477E-003
 l2 2  1.965999603271484E-003
 l3 1  8.549690246582031E-004
 l3 2  2.899885177612305E-003
 Time to compute the hessian :  9.527921676635742E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               6
 Sub iteration:           0
 Max elem grad: -2.536785438498673E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  4.836301419464608E-003
 delta:   1.59703578060496     
 Time in trust_region:  9.012222290039062E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.050993689328     
 Predicted energy after the rotation:  -117.050995133970     
 Previous energy - predicted energy:   1.444642379055949E-006
 Time in trust e model:  1.502037048339844E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -2.553512956637860E-015
 Time in rotation matrix:  1.990795135498047E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.619981765747070E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   7.06568099999981      s
  wall time :  9.901595115661621E-002 s  ( x    71.3590175872152      )
* Number of unique beta determinants                            84
* Number of unique alpha determinants                           84
 Providing the one-electron integrals
 State average energy:  -117.050996149140     
 
 ---Rho_model---
 Rho:   1.70271321386768     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.050996149140     
 ---End rho_model---
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.188 GB ] [ VIRT MEM :         17.106 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          18.71  s ] [ CPU  TIME:        1175.80  s ] <<<<< ..
 
* Energy of state    1                              -117.0509961840370    
* S^2 of state    1                                 0.1431442216313432E-17
 Wall time to provide state_av_act_2_rdm_ab_mo  3.076076507568359E-003
 Wall time to provide state_av_act_2_rdm_aa_mo  2.943038940429688E-003
 Wall time to provide state_av_act_2_rdm_bb_mo  2.614021301269531E-003
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.539821624755859E-004
* Saved determinants                                           202
 State average energy:  -117.050996184036     
 
 ******************
 Iteration           7
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   3.979206085205078E-004
 Gradient norm :   5.348229121426074E-004
 Max element in the gradient : -1.924973698928488E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  2.622604370117188E-005
 l1 2  2.598762512207031E-005
 l1 3  8.821487426757812E-006
 l2 1  1.256942749023438E-003
 l2 2  1.136064529418945E-003
 l3 1  4.129409790039062E-004
 l3 2  1.449108123779297E-003
 Time to compute the hessian :  4.492044448852539E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               7
 Sub iteration:           0
 Max elem grad: -1.924973698928488E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  3.560239897811368E-003
 delta:   3.19407156120991     
 Time in trust_region:  6.699562072753906E-005
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.050996184036     
 Predicted energy after the rotation:  -117.050996962172     
 Previous energy - predicted energy:   7.781350461755210E-007
 Time in trust e model:  1.502037048339844E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  5.329070518200751E-015
 Time in rotation matrix:  1.759529113769531E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.934932708740234E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   6.18523799999980      s
  wall time :  8.611989021301270E-002 s  ( x    71.8212480845129      )
* Number of unique beta determinants                            84
* Number of unique alpha determinants                           84
 Providing the one-electron integrals
 State average energy:  -117.050997525984     
 
 ---Rho_model---
 Rho:   1.72456874710468     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.050997525984     
 ---End rho_model---
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.188 GB ] [ VIRT MEM :         17.106 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          18.93  s ] [ CPU  TIME:        1191.40  s ] <<<<< ..
 
* Energy of state    1                              -117.0509975354225    
* S^2 of state    1                                -0.7234726487132046E-19
 Wall time to provide state_av_act_2_rdm_ab_mo  2.325057983398438E-003
 Wall time to provide state_av_act_2_rdm_aa_mo  2.863168716430664E-003
 Wall time to provide state_av_act_2_rdm_bb_mo  2.655982971191406E-003
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.270408630371094E-004
* Saved determinants                                           202
 State average energy:  -117.050997535423     
 
 ******************
 Iteration           8
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  9.536743164062500E-007
 Gradient second term (s) :   4.479885101318359E-004
 Gradient norm :   3.977579929603032E-004
 Max element in the gradient : -1.399529227879184E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  3.290176391601562E-004
 l1 2  2.760887145996094E-004
 l1 3  8.916854858398438E-005
 l2 1  1.249074935913086E-003
 l2 2  1.273870468139648E-003
 l3 1  4.119873046875000E-004
 l3 2  1.865863800048828E-003
 Time to compute the hessian :  5.840063095092773E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               8
 Sub iteration:           0
 Max elem grad: -1.399529227879184E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  2.637008130849009E-003
 delta:   6.38814312241982     
 Time in trust_region:  5.090236663818359E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.050997535423     
 Predicted energy after the rotation:  -117.050997962342     
 Previous energy - predicted energy:   4.269190725381122E-007
 Time in trust e model:  1.502037048339844E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -4.329869796038111E-015
 Time in rotation matrix:  1.831054687500000E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.602100372314453E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   7.30417499999999      s
  wall time :  0.103844881057739      s  ( x    70.3373620885440      )
* Number of unique beta determinants                            84
* Number of unique alpha determinants                           84
 Providing the one-electron integrals
 State average energy:  -117.050998276746     
 
 ---Rho_model---
 Rho:   1.73644798894765     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.050998276746     
 ---End rho_model---
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.189 GB ] [ VIRT MEM :         17.106 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          19.34  s ] [ CPU  TIME:        1220.71  s ] <<<<< ..
 
* Energy of state    1                              -117.0509982790216    
* S^2 of state    1                                 0.7426833858713668E-18
 Wall time to provide state_av_act_2_rdm_ab_mo  2.868175506591797E-003
 Wall time to provide state_av_act_2_rdm_aa_mo  2.293109893798828E-003
 Wall time to provide state_av_act_2_rdm_bb_mo  3.185987472534180E-003
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  5.960464477539062E-004
* Saved determinants                                           202
 State average energy:  -117.050998279022     
 
 ******************
 Iteration           9
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   8.020401000976562E-004
 Gradient norm :   2.966588530355750E-004
 Max element in the gradient : -1.064153993255276E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  2.920627593994141E-004
 l1 2  2.958774566650391E-004
 l1 3  1.010894775390625E-004
 l2 1  1.718044281005859E-003
 l2 2  1.712083816528320E-003
 l3 1  7.948875427246094E-004
 l3 2  2.300024032592773E-003
 Time to compute the hessian :  7.539987564086914E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               9
 Sub iteration:           0
 Max elem grad: -1.064153993255276E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  1.963847403849877E-003
 delta:   12.7762862448396     
 Time in trust_region:  4.940032958984375E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.050998279022     
 Predicted energy after the rotation:  -117.050998515394     
 Previous energy - predicted energy:   2.363718181186414E-007
 Time in trust e model:  6.914138793945312E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  2.886579864025407E-015
 Time in rotation matrix:  1.850128173828125E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.662897109985352E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   6.37566999999990      s
  wall time :  9.002995491027832E-002 s  ( x    70.8172075211383      )
* Number of unique beta determinants                            84
* Number of unique alpha determinants                           84
 Providing the one-electron integrals
 State average energy:  -117.050998690670     
 
 ---Rho_model---
 Rho:   1.74152543697576     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.050998690670     
 ---End rho_model---
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.189 GB ] [ VIRT MEM :         17.106 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          19.57  s ] [ CPU  TIME:        1236.83  s ] <<<<< ..
 
* Energy of state    1                              -117.0509986913548    
* S^2 of state    1                                 0.4861563178635705E-18
 Wall time to provide state_av_act_2_rdm_ab_mo  3.000020980834961E-003
 Wall time to provide state_av_act_2_rdm_aa_mo  2.972126007080078E-003
 Wall time to provide state_av_act_2_rdm_bb_mo  3.189086914062500E-003
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  5.700588226318359E-004
* Saved determinants                                           202
 State average energy:  -117.050998691355     
 Not converged: nb_iter >= optimization_max_nb_iter
 #############################
    End of the optimization
 #############################
 State average energy:  -117.050998691355     
 
 ********** diff step **********
 Gain in energy during the orbital optimization: -3.816477195357493E-004
 
 ======================
  Cipsi step:           6
 ======================
 
 ********** cipsi step **********
* Number of configurations                                      63
 
.. >>>>> [ RES  MEM :          0.189 GB ] [ VIRT MEM :         17.106 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          19.64  s ] [ CPU  TIME:        1241.76  s ] <<<<< ..
 
* Saved determinants                                           202
--------------------------------------------------------------------------------
 
.. >>>>> [ RES  MEM :          0.189 GB ] [ VIRT MEM :         17.106 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          19.69  s ] [ CPU  TIME:        1244.55  s ] <<<<< ..
 
* Number of generators                                         202
* Number of comb teeth                                           1
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
 
.. >>>>> [ RES  MEM :          0.189 GB ] [ VIRT MEM :         17.106 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          19.69  s ] [ CPU  TIME:        1244.65  s ] <<<<< ..
 
* Number of selectors                                          202
* pt2_n_tasks_max                                                1
* PT2 Energy denominator                            -117.0509986913548    
* Estimated memory/thread (Gb)                      0.2107024192810059E-04
 Overlap of perturbed states:
  1.697633342048143E-002
 -------
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
* Correlation ratio                                 0.7938492246575707    
 
Summary at N_det =          202
-----------------------------------
 
# ============ =============================
                     State      1
# ============ =============================
# E            -117.05099869
# PT2            -0.04354797     0.00000000
# rPT2           -0.04282103     0.00000000
#
# E+PT2        -117.09454666     0.00000000
# E+rPT2       -117.09381972     0.00000000
# ============ =============================
 
 N_det             =          202
 N_states          =            1
 N_cfg             =           63
 N_csf             =           90
 
 * State            1
 < S^2 >         =   4.861563178635705E-019
 E               =   -117.050998691355     
 Variance        =   0.136559742493374       +/-   0.000000000000000E+000
 PT norm         =   0.130293259305620       +/-   0.000000000000000E+000
 PT2             =  -4.354797015662959E-002  +/-   0.000000000000000E+000
 rPT2            =  -4.282102613947866E-002  +/-   0.000000000000000E+000
 E+PT2           =   -117.094546661511       +/-   0.000000000000000E+000
 E+rPT2          =   -117.093819717494       +/-   0.000000000000000E+000
 
 -----

Extrapolated energies
------------------------

 
 State            1
 
 =========== ===================
 minimum PT2 Extrapolated energy
 =========== ===================
    -0.0433       -117.08809308
    -0.0605       -117.10114869
    -0.0619       -117.10127865
    -0.0872       -117.09980254
    -0.1023       -117.10100184
    -0.1440       -117.09900585
    -0.1512       -117.09933073
 =========== ===================
 
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.267 GB ] [ VIRT MEM :         17.068 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          19.88  s ] [ CPU  TIME:        1257.17  s ] <<<<< ..
 
* Energy of state    1                              -117.0649247029373    
* S^2 of state    1                                 0.3806121165254818E-18
* Saved determinants                                           410
 
.. >>>>> [ RES  MEM :          0.267 GB ] [ VIRT MEM :         17.068 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          19.98  s ] [ CPU  TIME:        1263.96  s ] <<<<< ..
 
* Number of generators                                         410
* Number of comb teeth                                           1
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
* Number of unique beta determinants                           137
* Number of unique alpha determinants                          137
 
.. >>>>> [ RES  MEM :          0.267 GB ] [ VIRT MEM :         17.068 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          19.98  s ] [ CPU  TIME:        1264.10  s ] <<<<< ..
 
* Number of selectors                                          410
* pt2_n_tasks_max                                                1
* PT2 Energy denominator                            -117.0649247029373    
* Estimated memory/thread (Gb)                      0.4276633262634277E-04
 Overlap of perturbed states:
  1.057997857826223E-002
 -------
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
 
Summary at N_det =          410
-----------------------------------
 
# ============ =============================
                     State      1
# ============ =============================
# E            -117.06492470
# PT2            -0.03078012     0.00000000
# rPT2           -0.03045787     0.00000000
#
# E+PT2        -117.09570482     0.00000000
# E+rPT2       -117.09538258     0.00000000
# ============ =============================
 
 N_det             =          410
 N_states          =            1
 N_cfg             =          108
 N_csf             =          167
 
 * State            1
 < S^2 >         =   3.806121165254818E-019
 E               =   -117.064924702937     
 Variance        =   0.112331609137942       +/-   0.000000000000000E+000
 PT norm         =   0.102859022833499       +/-   0.000000000000000E+000
 PT2             =  -3.078011656010982E-002  +/-   0.000000000000000E+000
 rPT2            =  -3.045787291710738E-002  +/-   0.000000000000000E+000
 E+PT2           =   -117.095704819497       +/-   0.000000000000000E+000
 E+rPT2          =   -117.095382575854       +/-   0.000000000000000E+000
 
 -----

Extrapolated energies
------------------------

 
 State            1
 
 =========== ===================
 minimum PT2 Extrapolated energy
 =========== ===================
    -0.0428       -117.09923283
    -0.0433       -117.09908501
    -0.0605       -117.10019877
    -0.0619       -117.10040184
    -0.0872       -117.09974822
    -0.1023       -117.10064571
    -0.1440       -117.09917752
 =========== ===================
 
 Wall time to provide state_av_act_2_rdm_ab_mo  7.359027862548828E-003
 Wall time to provide state_av_act_2_rdm_aa_mo  6.821870803833008E-003
 Wall time to provide state_av_act_2_rdm_bb_mo  7.527112960815430E-003
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.618499755859375E-004
 State average energy:  -117.064924702937     
 
 ********** optimization step **********
 Method :diag                            
 Diagonal hessian
 Absolute value of the hessian: F
 Number of states:           1
 State average weights:
   1.00000000000000     
 Wall time to provide state_av_act_2_rdm_ab_mo  6.361007690429688E-003
 Wall time to provide state_av_act_2_rdm_aa_mo  7.233858108520508E-003
 Wall time to provide state_av_act_2_rdm_bb_mo  7.112026214599609E-003
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  5.810260772705078E-004
 State average energy:  -117.064924702937     
 
 ******************
 Iteration           0
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  9.536743164062500E-007
 Gradient second term (s) :   4.210472106933594E-004
 Gradient norm :   1.690159914322240E-002
 Max element in the gradient : -6.558815868377090E-003
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  5.581378936767578E-004
 l1 2  5.788803100585938E-004
 l1 3  2.169609069824219E-004
 l2 1  1.594066619873047E-003
 l2 2  1.513004302978516E-003
 l3 1  4.401206970214844E-004
 l3 2  2.663135528564453E-003
 Time to compute the hessian :  8.073091506958008E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               0
 Sub iteration:           0
 Max elem grad: -6.558815868377090E-003
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  4.324510606218573E-002
 delta:  4.324510606218573E-002
 Time in trust_region:  1.112937927246094E-003
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.064924702937     
 Predicted energy after the rotation:  -117.065077499092     
 Previous energy - predicted energy:   1.527961553478008E-004
 Time in trust e model:  1.406669616699219E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -2.664535259100376E-015
 Time in rotation matrix:  2.100467681884766E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  3.707408905029297E-002
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   7.24367500000017      s
  wall time :  0.102657794952393      s  ( x    70.5613733799700      )
* Number of unique beta determinants                           137
* Number of unique alpha determinants                          137
 Providing the one-electron integrals
 State average energy:  -117.065072337178     
 
 ---Rho_model---
 Rho:  0.966216987008456     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.065072337178     
 ---End rho_model---
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.270 GB ] [ VIRT MEM :         17.072 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          20.41  s ] [ CPU  TIME:        1292.08  s ] <<<<< ..
 
* Energy of state    1                              -117.0651183555362    
* S^2 of state    1                                 0.3611575319719495E-18
 Wall time to provide state_av_act_2_rdm_ab_mo  6.186008453369141E-003
 Wall time to provide state_av_act_2_rdm_aa_mo  6.348848342895508E-003
 Wall time to provide state_av_act_2_rdm_bb_mo  7.601976394653320E-003
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  7.040500640869141E-004
* Saved determinants                                           410
 State average energy:  -117.065118355536     
 
 ******************
 Iteration           2
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   4.220008850097656E-004
 Gradient norm :   4.271731885617223E-003
 Max element in the gradient : -1.992427122991287E-003
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  3.170967102050781E-004
 l1 2  2.939701080322266E-004
 l1 3  8.988380432128906E-005
 l2 1  1.332998275756836E-003
 l2 2  1.307964324951172E-003
 l3 1  4.251003265380859E-004
 l3 2  1.863956451416016E-003
 Time to compute the hessian :  5.928993225097656E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               2
 Sub iteration:           0
 Max elem grad: -1.992427122991287E-003
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  1.988165591318753E-002
 delta:  8.649021212437145E-002
 Time in trust_region:  5.159378051757812E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.065118355536     
 Predicted energy after the rotation:  -117.065145100710     
 Previous energy - predicted energy:   2.674517479306360E-005
 Time in trust e model:  1.502037048339844E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -2.553512956637860E-015
 Time in rotation matrix:  1.981258392333984E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.877950668334961E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   6.29337199999986      s
  wall time :  8.887314796447754E-002 s  ( x    70.8129749439652      )
* Number of unique beta determinants                           137
* Number of unique alpha determinants                          137
 Providing the one-electron integrals
 State average energy:  -117.065152278773     
 
 ---Rho_model---
 Rho:   1.26838721375256     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.065152278773     
 ---End rho_model---
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.279 GB ] [ VIRT MEM :         17.198 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          20.69  s ] [ CPU  TIME:        1311.84  s ] <<<<< ..
 
* Energy of state    1                              -117.0651639673520    
* S^2 of state    1                                -0.8218758160626245E-18
 Wall time to provide state_av_act_2_rdm_ab_mo  6.953954696655273E-003
 Wall time to provide state_av_act_2_rdm_aa_mo  8.051156997680664E-003
 Wall time to provide state_av_act_2_rdm_bb_mo  7.628202438354492E-003
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.251335144042969E-004
* Saved determinants                                           410
 State average energy:  -117.065163967352     
 
 ******************
 Iteration           3
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  9.536743164062500E-007
 Gradient second term (s) :   8.170604705810547E-004
 Gradient norm :   2.285068502579237E-003
 Max element in the gradient : -1.712956306947610E-003
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  5.600452423095703E-004
 l1 2  5.459785461425781E-004
 l1 3  1.788139343261719E-004
 l2 1  1.765012741088867E-003
 l2 2  1.831054687500000E-003
 l3 1  7.600784301757812E-004
 l3 2  2.568006515502930E-003
 Time to compute the hessian :  8.682012557983398E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               3
 Sub iteration:           0
 Max elem grad: -1.712956306947610E-003
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  1.553276987879532E-002
 delta:  0.172980424248743     
 Time in trust_region:  8.819103240966797E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.065163967352     
 Predicted energy after the rotation:  -117.065179470829     
 Previous energy - predicted energy:   1.550347640488781E-005
 Time in trust e model:  1.502037048339844E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  3.552713678800501E-015
 Time in rotation matrix:  1.919269561767578E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.966880798339844E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   6.11567199999990      s
  wall time :  8.665585517883301E-002 s  ( x    70.5742501459238      )
* Number of unique beta determinants                           137
* Number of unique alpha determinants                          137
 Providing the one-electron integrals
 State average energy:  -117.065185320835     
 
 ---Rho_model---
 Rho:   1.37733512662215     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.065185320835     
 ---End rho_model---
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.279 GB ] [ VIRT MEM :         17.198 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          20.97  s ] [ CPU  TIME:        1331.36  s ] <<<<< ..
 
* Energy of state    1                              -117.0651922553253    
* S^2 of state    1                                -0.1428210826753279E-18
 Wall time to provide state_av_act_2_rdm_ab_mo  6.749868392944336E-003
 Wall time to provide state_av_act_2_rdm_aa_mo  7.919073104858398E-003
 Wall time to provide state_av_act_2_rdm_bb_mo  7.947206497192383E-003
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.999969482421875E-004
* Saved determinants                                           410
 State average energy:  -117.065192255325     
 
 ******************
 Iteration           4
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  9.536743164062500E-007
 Gradient second term (s) :   4.270076751708984E-004
 Gradient norm :   1.771049342845901E-003
 Max element in the gradient : -1.495339768304220E-003
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  3.039836883544922E-004
 l1 2  2.899169921875000E-004
 l1 3  8.821487426757812E-005
 l2 1  1.322984695434570E-003
 l2 2  1.323938369750977E-003
 l3 1  4.138946533203125E-004
 l3 2  1.888036727905273E-003
 Time to compute the hessian :  5.944013595581055E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               4
 Sub iteration:           0
 Max elem grad: -1.495339768304220E-003
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  1.313436851326629E-002
 delta:  0.345960848497486     
 Time in trust_region:  5.090236663818359E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.065192255325     
 Predicted energy after the rotation:  -117.065203220155     
 Previous energy - predicted energy:   1.096482941420618E-005
 Time in trust e model:  1.502037048339844E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -3.663735981263017E-015
 Time in rotation matrix:  1.881122589111328E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.981185913085938E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   6.11790199999996      s
  wall time :  8.639192581176758E-002 s  ( x    70.8156687388792      )
* Number of unique beta determinants                           137
* Number of unique alpha determinants                          137
 Providing the one-electron integrals
 State average energy:  -117.065207628690     
 
 ---Rho_model---
 Rho:   1.40206150751642     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.065207628690     
 ---End rho_model---
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.279 GB ] [ VIRT MEM :         17.198 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          21.60  s ] [ CPU  TIME:        1365.00  s ] <<<<< ..
 
* Energy of state    1                              -117.0652125943871    
* S^2 of state    1                                -0.2009323480318453E-17
 Wall time to provide state_av_act_2_rdm_ab_mo  7.281064987182617E-003
 Wall time to provide state_av_act_2_rdm_aa_mo  6.832838058471680E-003
 Wall time to provide state_av_act_2_rdm_bb_mo  7.021903991699219E-003
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.940364837646484E-004
* Saved determinants                                           410
 State average energy:  -117.065212594387     
 
 ******************
 Iteration           5
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   9.050369262695312E-004
 Gradient norm :   1.490441727873030E-003
 Max element in the gradient : -1.301487163977215E-003
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  5.700588226318359E-004
 l1 2  5.338191986083984E-004
 l1 3  1.790523529052734E-004
 l2 1  2.040863037109375E-003
 l2 2  2.003908157348633E-003
 l3 1  8.499622344970703E-004
 l3 2  2.881050109863281E-003
 Time to compute the hessian :  9.526968002319336E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               5
 Sub iteration:           0
 Max elem grad: -1.301487163977215E-003
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  1.130385261808612E-002
 delta:  0.691921696994972     
 Time in trust_region:  8.919239044189453E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.065212594387     
 Predicted energy after the rotation:  -117.065220702242     
 Previous energy - predicted energy:   8.107855265393482E-006
 Time in trust e model:  1.478195190429688E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -4.551914400963142E-015
 Time in rotation matrix:  2.319812774658203E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  3.530025482177734E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   7.00164700000005      s
  wall time :  9.953594207763672E-002 s  ( x    70.3429018086638      )
* Number of unique beta determinants                           137
* Number of unique alpha determinants                          137
 Providing the one-electron integrals
 State average energy:  -117.065224015803     
 
 ---Rho_model---
 Rho:   1.40868523212201     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.065224015803     
 ---End rho_model---
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.281 GB ] [ VIRT MEM :         17.198 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          21.90  s ] [ CPU  TIME:        1386.02  s ] <<<<< ..
 
* Energy of state    1                              -117.0652276977600    
* S^2 of state    1                                -0.4613356999861281E-18
 Wall time to provide state_av_act_2_rdm_ab_mo  6.355047225952148E-003
 Wall time to provide state_av_act_2_rdm_aa_mo  7.843017578125000E-003
 Wall time to provide state_av_act_2_rdm_bb_mo  7.843971252441406E-003
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.279945373535156E-004
* Saved determinants                                           410
 State average energy:  -117.065227697760     
 
 ******************
 Iteration           6
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   8.251667022705078E-004
 Gradient norm :   1.280788342741553E-003
 Max element in the gradient : -1.130813866431449E-003
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  5.538463592529297E-004
 l1 2  5.369186401367188E-004
 l1 3  1.759529113769531E-004
 l2 1  1.806974411010742E-003
 l2 2  1.518964767456055E-003
 l3 1  4.379749298095703E-004
 l3 2  1.906156539916992E-003
 Time to compute the hessian :  7.265090942382812E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               6
 Sub iteration:           0
 Max elem grad: -1.130813866431449E-003
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  9.771359987108253E-003
 delta:   1.38384339398994     
 Time in trust_region:  5.049705505371094E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.065227697760     
 Predicted energy after the rotation:  -117.065233753541     
 Previous energy - predicted energy:   6.055780474412131E-006
 Time in trust e model:  1.502037048339844E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  2.664535259100376E-015
 Time in rotation matrix:  1.900196075439453E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  1.462697982788086E-002
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   6.48491599999988      s
  wall time :  9.140396118164062E-002 s  ( x    70.9478661117637      )
* Number of unique beta determinants                           137
* Number of unique alpha determinants                          137
 Providing the one-electron integrals
 State average energy:  -117.065236241515     
 
 ---Rho_model---
 Rho:   1.41084296122549     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.065236241515     
 ---End rho_model---
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.281 GB ] [ VIRT MEM :         17.198 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          22.19  s ] [ CPU  TIME:        1406.66  s ] <<<<< ..
 
* Energy of state    1                              -117.0652389891252    
* S^2 of state    1                                 0.1466560379722391E-17
 Wall time to provide state_av_act_2_rdm_ab_mo  6.814002990722656E-003
 Wall time to provide state_av_act_2_rdm_aa_mo  7.077932357788086E-003
 Wall time to provide state_av_act_2_rdm_bb_mo  7.544040679931641E-003
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.949901580810547E-004
* Saved determinants                                           410
 State average energy:  -117.065238989125     
 
 ******************
 Iteration           7
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   5.400180816650391E-004
 Gradient norm :   1.105188822943783E-003
 Max element in the gradient : -9.802832691082619E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  5.090236663818359E-004
 l1 2  2.598762512207031E-005
 l1 3  7.867813110351562E-006
 l2 1  1.154184341430664E-003
 l2 2  1.132011413574219E-003
 l3 1  4.141330718994141E-004
 l3 2  1.451969146728516E-003
 Time to compute the hessian :  4.875183105468750E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               7
 Sub iteration:           0
 Max elem grad: -9.802832691082619E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  8.449218532332790E-003
 delta:   2.76768678797989     
 Time in trust_region:  6.914138793945312E-005
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.065238989125     
 Predicted energy after the rotation:  -117.065243518696     
 Previous energy - predicted energy:   4.529571853595371E-006
 Time in trust e model:  1.597404479980469E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -2.664535259100376E-015
 Time in rotation matrix:  1.778602600097656E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.589225769042969E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   5.98438600000009      s
  wall time :  8.333086967468262E-002 s  ( x    71.8147551245136      )
* Number of unique beta determinants                           137
* Number of unique alpha determinants                          137
 Providing the one-electron integrals
 State average energy:  -117.065245386560     
 
 ---Rho_model---
 Rho:   1.41237100865597     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.065245386560     
 ---End rho_model---
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.282 GB ] [ VIRT MEM :         17.198 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          22.46  s ] [ CPU  TIME:        1425.46  s ] <<<<< ..
 
* Energy of state    1                              -117.0652474347419    
* S^2 of state    1                                -0.5010126236496312E-18
 Wall time to provide state_av_act_2_rdm_ab_mo  7.272958755493164E-003
 Wall time to provide state_av_act_2_rdm_aa_mo  8.262157440185547E-003
 Wall time to provide state_av_act_2_rdm_bb_mo  7.059097290039062E-003
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  7.100105285644531E-004
* Saved determinants                                           410
 State average energy:  -117.065247434742     
 
 ******************
 Iteration           8
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   4.520416259765625E-004
 Gradient norm :   9.548886367978186E-004
 Max element in the gradient : -8.484772592853018E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  6.058216094970703E-004
 l1 2  5.459785461425781E-004
 l1 3  1.790523529052734E-004
 l2 1  1.507043838500977E-003
 l2 2  1.549005508422852E-003
 l3 1  4.448890686035156E-004
 l3 2  2.416849136352539E-003
 Time to compute the hessian :  7.781028747558594E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               8
 Sub iteration:           0
 Max elem grad: -8.484772592853018E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  7.303006482630831E-003
 delta:   5.53537357595977     
 Time in trust_region:  9.119510650634766E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.065247434742     
 Predicted energy after the rotation:  -117.065250819757     
 Previous energy - predicted energy:   3.385014977652645E-006
 Time in trust e model:  1.502037048339844E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -2.442490654175344E-015
 Time in rotation matrix:  1.971721649169922E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.684116363525391E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   6.95392700000002      s
  wall time :  9.775090217590332E-002 s  ( x    71.1392615843728      )
* Number of unique beta determinants                           137
* Number of unique alpha determinants                          137
 Providing the one-electron integrals
 State average energy:  -117.065252220363     
 
 ---Rho_model---
 Rho:   1.41376665862172     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.065252220363     
 ---End rho_model---
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.286 GB ] [ VIRT MEM :         17.198 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          22.89  s ] [ CPU  TIME:        1455.73  s ] <<<<< ..
 
* Energy of state    1                              -117.0652537445295    
* S^2 of state    1                                -0.3661800053934341E-18
 Wall time to provide state_av_act_2_rdm_ab_mo  6.202220916748047E-003
 Wall time to provide state_av_act_2_rdm_aa_mo  6.771087646484375E-003
 Wall time to provide state_av_act_2_rdm_bb_mo  7.130861282348633E-003
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.999969482421875E-004
* Saved determinants                                           410
 State average energy:  -117.065253744530     
 
 ******************
 Iteration           9
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   4.429817199707031E-004
 Gradient norm :   8.242524005354730E-004
 Max element in the gradient : -7.333474665300037E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  5.638599395751953E-004
 l1 2  5.371570587158203E-004
 l1 3  1.778602600097656E-004
 l2 1  1.486063003540039E-003
 l2 2  1.471996307373047E-003
 l3 1  4.248619079589844E-004
 l3 2  2.334833145141602E-003
 Time to compute the hessian :  7.467031478881836E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               9
 Sub iteration:           0
 Max elem grad: -7.333474665300037E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  6.307318899730120E-003
 delta:   11.0707471519195     
 Time in trust_region:  8.821487426757812E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.065253744530     
 Predicted energy after the rotation:  -117.065256270511     
 Previous energy - predicted energy:   2.525981372514252E-006
 Time in trust e model:  1.502037048339844E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  3.552713678800501E-015
 Time in rotation matrix:  1.900196075439453E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.411127090454102E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   6.60282400000006      s
  wall time :  9.320282936096191E-002 s  ( x    70.8436004064664      )
* Number of unique beta determinants                           137
* Number of unique alpha determinants                          137
 Providing the one-electron integrals
 State average energy:  -117.065257319126     
 
 ---Rho_model---
 Rho:   1.41513165190978     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.065257319126     
 ---End rho_model---
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.286 GB ] [ VIRT MEM :         17.198 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          23.20  s ] [ CPU  TIME:        1477.68  s ] <<<<< ..
 
* Energy of state    1                              -117.0652584514326    
* S^2 of state    1                                 0.1766046218147546E-17
 Wall time to provide state_av_act_2_rdm_ab_mo  8.143901824951172E-003
 Wall time to provide state_av_act_2_rdm_aa_mo  7.286071777343750E-003
 Wall time to provide state_av_act_2_rdm_bb_mo  7.858037948608398E-003
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.999969482421875E-004
* Saved determinants                                           410
 State average energy:  -117.065258451433     
 Not converged: nb_iter >= optimization_max_nb_iter
 #############################
    End of the optimization
 #############################
 State average energy:  -117.065258451433     
 
 ********** diff step **********
 Gain in energy during the orbital optimization: -3.337484959189396E-004
 
 ======================
  Cipsi step:           7
 ======================
 
 ********** cipsi step **********
* Number of configurations                                     108
 
.. >>>>> [ RES  MEM :          0.286 GB ] [ VIRT MEM :         17.198 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          23.45  s ] [ CPU  TIME:        1495.70  s ] <<<<< ..
 
* Saved determinants                                           410
--------------------------------------------------------------------------------
 
.. >>>>> [ RES  MEM :          0.286 GB ] [ VIRT MEM :         17.198 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          23.49  s ] [ CPU  TIME:        1498.20  s ] <<<<< ..
 
* Number of generators                                         410
* Number of comb teeth                                           1
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
 
.. >>>>> [ RES  MEM :          0.286 GB ] [ VIRT MEM :         17.198 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          23.49  s ] [ CPU  TIME:        1498.28  s ] <<<<< ..
 
* Number of selectors                                          410
* pt2_n_tasks_max                                                1
* PT2 Energy denominator                            -117.0652584514326    
* Estimated memory/thread (Gb)                      0.4276633262634277E-04
 Overlap of perturbed states:
  1.044087350484594E-002
 -------
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
* Correlation ratio                                 0.8559058481256129    
 
Summary at N_det =          410
-----------------------------------
 
# ============ =============================
                     State      1
# ============ =============================
# E            -117.06525845
# PT2            -0.03047629     0.00000000
# rPT2           -0.03016138     0.00000000
#
# E+PT2        -117.09573474     0.00000000
# E+rPT2       -117.09541983     0.00000000
# ============ =============================
 
 N_det             =          410
 N_states          =            1
 N_cfg             =          108
 N_csf             =          167
 
 * State            1
 < S^2 >         =   1.766046218147546E-018
 E               =   -117.065258451433     
 Variance        =   0.111668887789465       +/-   0.000000000000000E+000
 PT norm         =   0.102180592603713       +/-   0.000000000000000E+000
 PT2             =  -3.047628628522980E-002  +/-   0.000000000000000E+000
 rPT2            =  -3.016137518222004E-002  +/-   0.000000000000000E+000
 E+PT2           =   -117.095734737718       +/-   0.000000000000000E+000
 E+rPT2          =   -117.095419826615       +/-   0.000000000000000E+000
 
 -----

Extrapolated energies
------------------------

 
 State            1
 
 =========== ===================
 minimum PT2 Extrapolated energy
 =========== ===================
    -0.0305       -117.09920918
    -0.0428       -117.09923243
    -0.0433       -117.09909045
    -0.0605       -117.09999956
    -0.0619       -117.10019049
    -0.0872       -117.09972486
    -0.1023       -117.10048073
 =========== ===================
 
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.698 GB ] [ VIRT MEM :         17.625 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          24.10  s ] [ CPU  TIME:        1539.58  s ] <<<<< ..
 
* Energy of state    1                              -117.0740164484027    
* S^2 of state    1                                -0.4369387963231181E-18
* Saved determinants                                           858
 
.. >>>>> [ RES  MEM :          0.699 GB ] [ VIRT MEM :         17.625 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          24.16  s ] [ CPU  TIME:        1543.30  s ] <<<<< ..
 
* Number of generators                                         857
* Number of comb teeth                                           1
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
* Number of unique beta determinants                           245
* Number of unique alpha determinants                          245
 
.. >>>>> [ RES  MEM :          0.699 GB ] [ VIRT MEM :         17.625 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          24.16  s ] [ CPU  TIME:        1543.46  s ] <<<<< ..
 
* Number of selectors                                          857
* pt2_n_tasks_max                                                1
* PT2 Energy denominator                            -117.0740164484027    
* Estimated memory/thread (Gb)                      0.8949637413024902E-04
 Overlap of perturbed states:
  7.138085155771595E-003
 -------
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
 
Summary at N_det =          858
-----------------------------------
 
# ============ =============================
                     State      1
# ============ =============================
# E            -117.07401645
# PT2            -0.02254000     0.00000000
# rPT2           -0.02238025     0.00000000
#
# E+PT2        -117.09655645     0.00000000
# E+rPT2       -117.09639669     0.00000000
# ============ =============================
 
 N_det             =          858
 N_states          =            1
 N_cfg             =          232
 N_csf             =          353
 
 * State            1
 < S^2 >         =  -4.369387963231181E-019
 E               =   -117.074016448403     
 Variance        =   8.982478983191651E-002  +/-   0.000000000000000E+000
 PT norm         =   8.448718929974884E-002  +/-   0.000000000000000E+000
 PT2             =  -2.253999829574083E-002  +/-   0.000000000000000E+000
 rPT2            =  -2.238024619261084E-002  +/-   0.000000000000000E+000
 E+PT2           =   -117.096556446698       +/-   0.000000000000000E+000
 E+rPT2          =   -117.096396694595       +/-   0.000000000000000E+000
 
 -----

Extrapolated energies
------------------------

 
 State            1
 
 =========== ===================
 minimum PT2 Extrapolated energy
 =========== ===================
    -0.0302       -117.09920638
    -0.0305       -117.09920642
    -0.0428       -117.09922166
    -0.0433       -117.09913353
    -0.0605       -117.09975450
    -0.0619       -117.09992798
    -0.0872       -117.09964864
 =========== ===================
 
 Wall time to provide state_av_act_2_rdm_ab_mo  2.039504051208496E-002
 Wall time to provide state_av_act_2_rdm_aa_mo  1.983594894409180E-002
 Wall time to provide state_av_act_2_rdm_bb_mo  1.800990104675293E-002
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.270408630371094E-004
 State average energy:  -117.074016448404     
 
 ********** optimization step **********
 Method :diag                            
 Diagonal hessian
 Absolute value of the hessian: F
 Number of states:           1
 State average weights:
   1.00000000000000     
 Wall time to provide state_av_act_2_rdm_ab_mo  1.879310607910156E-002
 Wall time to provide state_av_act_2_rdm_aa_mo  1.719498634338379E-002
 Wall time to provide state_av_act_2_rdm_bb_mo  1.968979835510254E-002
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  5.421638488769531E-004
 State average energy:  -117.074016448404     
 
 ******************
 Iteration           0
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   4.429817199707031E-004
 Gradient norm :   1.917366470891416E-002
 Max element in the gradient : -1.095689674725899E-002
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  8.480548858642578E-004
 l1 2  5.300045013427734E-004
 l1 3  1.730918884277344E-004
 l2 1  1.453876495361328E-003
 l2 2  1.459121704101562E-003
 l3 1  4.320144653320312E-004
 l3 2  2.291917800903320E-003
 Time to compute the hessian :  7.631063461303711E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               0
 Sub iteration:           0
 Max elem grad: -1.095689674725899E-002
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  4.284136913717978E-002
 delta:  4.284136913717978E-002
 Time in trust_region:  8.971691131591797E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.074016448404     
 Predicted energy after the rotation:  -117.074165680073     
 Previous energy - predicted energy:   1.492316689137851E-004
 Time in trust e model:  1.597404479980469E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -3.663735981263017E-015
 Time in rotation matrix:  1.909732818603516E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  0.233875989913940     
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   6.34298100000001      s
  wall time :  9.084010124206543E-002 s  ( x    69.8257808310627      )
* Number of unique beta determinants                           245
* Number of unique alpha determinants                          245
 Providing the one-electron integrals
 State average energy:  -117.074134057770     
 
 ---Rho_model---
 Rho:  0.788099243964197     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.074134057770     
 ---End rho_model---
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.698 GB ] [ VIRT MEM :         17.623 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          25.24  s ] [ CPU  TIME:        1611.12  s ] <<<<< ..
 
* Energy of state    1                              -117.0741939347227    
* S^2 of state    1                                 0.7473550894279869E-18
 Wall time to provide state_av_act_2_rdm_ab_mo  1.703715324401855E-002
 Wall time to provide state_av_act_2_rdm_aa_mo  1.908516883850098E-002
 Wall time to provide state_av_act_2_rdm_bb_mo  2.019596099853516E-002
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.818771362304688E-004
* Saved determinants                                           858
 State average energy:  -117.074193934724     
 
 ******************
 Iteration           2
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   3.988742828369141E-004
 Gradient norm :   3.936875878695884E-003
 Max element in the gradient : -1.490024881180038E-003
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  2.598762512207031E-005
 l1 2  2.503395080566406E-005
 l1 3  8.106231689453125E-006
 l2 1  1.279115676879883E-003
 l2 2  1.150846481323242E-003
 l3 1  4.081726074218750E-004
 l3 2  1.462936401367188E-003
 Time to compute the hessian :  4.538059234619141E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               2
 Sub iteration:           0
 Max elem grad: -1.490024881180038E-003
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  1.547721313744906E-002
 delta:  8.568273827435956E-002
 Time in trust_region:  7.009506225585938E-005
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.074193934724     
 Predicted energy after the rotation:  -117.074211560584     
 Previous energy - predicted energy:   1.762585999642852E-005
 Time in trust e model:  1.692771911621094E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  2.664535259100376E-015
 Time in rotation matrix:  1.850128173828125E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.253055572509766E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   6.48745399999984      s
  wall time :  9.033393859863281E-002 s  ( x    71.8163527533607      )
* Number of unique beta determinants                           245
* Number of unique alpha determinants                          245
 Providing the one-electron integrals
 State average energy:  -117.074210364749     
 
 ---Rho_model---
 Rho:  0.932154562247119     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.074210364749     
 ---End rho_model---
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.698 GB ] [ VIRT MEM :         17.623 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          25.96  s ] [ CPU  TIME:        1658.94  s ] <<<<< ..
 
* Energy of state    1                              -117.0742205711224    
* S^2 of state    1                                -0.4499395113734886E-18
 Wall time to provide state_av_act_2_rdm_ab_mo  1.656413078308105E-002
 Wall time to provide state_av_act_2_rdm_aa_mo  1.716399192810059E-002
 Wall time to provide state_av_act_2_rdm_bb_mo  1.968216896057129E-002
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.749629974365234E-004
* Saved determinants                                           858
 State average energy:  -117.074220571124     
 
 ******************
 Iteration           3
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   4.189014434814453E-004
 Gradient norm :   1.800556032087315E-003
 Max element in the gradient : -1.163985480626290E-003
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  2.980232238769531E-004
 l1 2  2.911090850830078E-004
 l1 3  9.202957153320312E-005
 l2 1  1.338958740234375E-003
 l2 2  1.312017440795898E-003
 l3 1  4.191398620605469E-004
 l3 2  1.893997192382812E-003
 Time to compute the hessian :  5.993127822875977E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               3
 Sub iteration:           0
 Max elem grad: -1.163985480626290E-003
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  1.015527243595710E-002
 delta:  0.171365476548719     
 Time in trust_region:  5.338191986083984E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.074220571124     
 Predicted energy after the rotation:  -117.074227621510     
 Previous energy - predicted energy:   7.050386173546030E-006
 Time in trust e model:  1.621246337890625E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -2.331468351712829E-015
 Time in rotation matrix:  1.959800720214844E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  3.195047378540039E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   6.53999399999998      s
  wall time :  9.234189987182617E-002 s  ( x    70.8236890195862      )
* Number of unique beta determinants                           245
* Number of unique alpha determinants                          245
 Providing the one-electron integrals
 State average energy:  -117.074228962051     
 
 ---Rho_model---
 Rho:   1.19013733385722     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.074228962051     
 ---End rho_model---
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.698 GB ] [ VIRT MEM :         17.623 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          26.52  s ] [ CPU  TIME:        1698.11  s ] <<<<< ..
 
* Energy of state    1                              -117.0742329401739    
* S^2 of state    1                                -0.9023058037347383E-19
 Wall time to provide state_av_act_2_rdm_ab_mo  1.775097846984863E-002
 Wall time to provide state_av_act_2_rdm_aa_mo  1.803398132324219E-002
 Wall time to provide state_av_act_2_rdm_bb_mo  1.932907104492188E-002
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.349086761474609E-004
* Saved determinants                                           858
 State average energy:  -117.074232940174     
 
 ******************
 Iteration           4
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   4.019737243652344E-004
 Gradient norm :   1.237957408568954E-003
 Max element in the gradient : -9.674678409676179E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  3.249645233154297E-004
 l1 2  2.942085266113281E-004
 l1 3  9.012222290039062E-005
 l2 1  1.298904418945312E-003
 l2 2  1.312017440795898E-003
 l3 1  4.031658172607422E-004
 l3 2  1.899957656860352E-003
 Time to compute the hessian :  5.947113037109375E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               4
 Sub iteration:           0
 Max elem grad: -9.674678409676179E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  8.133422605681177E-003
 delta:  0.342730953097438     
 Time in trust_region:  4.968643188476562E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.074232940174     
 Predicted energy after the rotation:  -117.074237393912     
 Previous energy - predicted energy:   4.453738029042142E-006
 Time in trust e model:  1.502037048339844E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -3.663735981263017E-015
 Time in rotation matrix:  1.940727233886719E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.975940704345703E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   7.87193299999990      s
  wall time :  0.112277984619141      s  ( x    70.1110999338149      )
* Number of unique beta determinants                           245
* Number of unique alpha determinants                          245
 Providing the one-electron integrals
 State average energy:  -117.074238824357     
 
 ---Rho_model---
 Rho:   1.32117870038856     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.074238824357     
 ---End rho_model---
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.698 GB ] [ VIRT MEM :         17.623 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          27.20  s ] [ CPU  TIME:        1742.97  s ] <<<<< ..
 
* Energy of state    1                              -117.0742410961196    
* S^2 of state    1                                -0.1257725339172573E-17
 Wall time to provide state_av_act_2_rdm_ab_mo  1.887202262878418E-002
 Wall time to provide state_av_act_2_rdm_aa_mo  2.015900611877441E-002
 Wall time to provide state_av_act_2_rdm_bb_mo  1.888298988342285E-002
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.098747253417969E-004
* Saved determinants                                           858
 State average energy:  -117.074241096119     
 
 ******************
 Iteration           5
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   4.420280456542969E-004
 Gradient norm :   9.862619357848326E-004
 Max element in the gradient : -8.272897427473581E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  5.779266357421875E-004
 l1 2  5.390644073486328E-004
 l1 3  1.890659332275391E-004
 l2 1  1.566886901855469E-003
 l2 2  1.507997512817383E-003
 l3 1  4.270076751708984E-004
 l3 2  2.369165420532227E-003
 Time to compute the hessian :  7.639884948730469E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               5
 Sub iteration:           0
 Max elem grad: -8.272897427473581E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  6.859804269350899E-003
 delta:  0.685461906194876     
 Time in trust_region:  8.900165557861328E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.074241096119     
 Predicted energy after the rotation:  -117.074244246268     
 Previous energy - predicted energy:   3.150148415898002E-006
 Time in trust e model:  1.502037048339844E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -4.218847493575595E-015
 Time in rotation matrix:  1.969337463378906E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  5.265307426452637E-002
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   8.92882099999997      s
  wall time :  0.127139091491699      s  ( x    70.2287620214977      )
* Number of unique beta determinants                           245
* Number of unique alpha determinants                          245
 Providing the one-electron integrals
 State average energy:  -117.074245349901     
 
 ---Rho_model---
 Rho:   1.35034329642048     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.074245349901     
 ---End rho_model---
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.697 GB ] [ VIRT MEM :         17.622 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          28.05  s ] [ CPU  TIME:        1801.33  s ] <<<<< ..
 
* Energy of state    1                              -117.0742469238308    
* S^2 of state    1                                 0.1388600648453204E-17
 Wall time to provide state_av_act_2_rdm_ab_mo  1.945805549621582E-002
 Wall time to provide state_av_act_2_rdm_aa_mo  1.924204826354980E-002
 Wall time to provide state_av_act_2_rdm_bb_mo  1.981711387634277E-002
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.301403045654297E-004
* Saved determinants                                           858
 State average energy:  -117.074246923832     
 
 ******************
 Iteration           6
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   8.559226989746094E-004
 Gradient norm :   8.251260146324786E-004
 Max element in the gradient : -7.123427171172664E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  5.550384521484375E-004
 l1 2  5.409717559814453E-004
 l1 3  1.771450042724609E-004
 l2 1  1.888990402221680E-003
 l2 2  1.865863800048828E-003
 l3 1  7.331371307373047E-004
 l3 2  2.702951431274414E-003
 Time to compute the hessian :  8.934974670410156E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               6
 Sub iteration:           0
 Max elem grad: -7.123427171172664E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  5.851782986480951E-003
 delta:   1.37092381238975     
 Time in trust_region:  8.859634399414062E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.074246923832     
 Predicted energy after the rotation:  -117.074249214364     
 Previous energy - predicted energy:   2.290532009396884E-006
 Time in trust e model:  1.502037048339844E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -2.886579864025407E-015
 Time in rotation matrix:  1.928806304931641E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.856016159057617E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   6.84235500000000      s
  wall time :  9.715008735656738E-002 s  ( x    70.4307652847154      )
* Number of unique beta determinants                           245
* Number of unique alpha determinants                          245
 Providing the one-electron integrals
 State average energy:  -117.074250033768     
 
 ---Rho_model---
 Rho:   1.35773543401388     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.074250033768     
 ---End rho_model---
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.697 GB ] [ VIRT MEM :         17.622 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          28.71  s ] [ CPU  TIME:        1847.94  s ] <<<<< ..
 
* Energy of state    1                              -117.0742511747800    
* S^2 of state    1                                 0.1024284483988421E-17
 Wall time to provide state_av_act_2_rdm_ab_mo  1.866316795349121E-002
 Wall time to provide state_av_act_2_rdm_aa_mo  2.078890800476074E-002
 Wall time to provide state_av_act_2_rdm_bb_mo  1.903080940246582E-002
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  7.109642028808594E-004
* Saved determinants                                           858
 State average energy:  -117.074251174778     
 
 ******************
 Iteration           7
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   5.829334259033203E-004
 Gradient norm :   6.993372534499534E-004
 Max element in the gradient : -6.154464659163528E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  6.000995635986328E-004
 l1 2  5.688667297363281E-004
 l1 3  2.300739288330078E-004
 l2 1  1.468896865844727E-003
 l2 2  1.534938812255859E-003
 l3 1  5.121231079101562E-004
 l3 2  2.377986907958984E-003
 Time to compute the hessian :  7.837057113647461E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               7
 Sub iteration:           0
 Max elem grad: -6.154464659163528E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  5.016893280036102E-003
 delta:   2.74184762477951     
 Time in trust_region:  8.759498596191406E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.074251174778     
 Predicted energy after the rotation:  -117.074252856657     
 Previous energy - predicted energy:   1.681878771364609E-006
 Time in trust e model:  1.478195190429688E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -3.885780586188048E-015
 Time in rotation matrix:  2.000331878662109E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.243041992187500E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   6.49979800000006      s
  wall time :  9.074282646179199E-002 s  ( x    71.6287805156350      )
* Number of unique beta determinants                           245
* Number of unique alpha determinants                          245
 Providing the one-electron integrals
 State average energy:  -117.074253455286     
 
 ---Rho_model---
 Rho:   1.35592882119806     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.074253455286     
 ---End rho_model---
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.695 GB ] [ VIRT MEM :         17.621 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          29.23  s ] [ CPU  TIME:        1884.68  s ] <<<<< ..
 
* Energy of state    1                              -117.0742543007220    
* S^2 of state    1                                -0.6415467660089691E-18
 Wall time to provide state_av_act_2_rdm_ab_mo  1.605987548828125E-002
 Wall time to provide state_av_act_2_rdm_aa_mo  1.736998558044434E-002
 Wall time to provide state_av_act_2_rdm_bb_mo  1.811695098876953E-002
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  7.169246673583984E-004
* Saved determinants                                           858
 State average energy:  -117.074254300723     
 
 ******************
 Iteration           8
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   4.849433898925781E-004
 Gradient norm :   5.980947743913689E-004
 Max element in the gradient : -5.320541454100110E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  3.519058227539062E-004
 l1 2  2.880096435546875E-004
 l1 3  9.489059448242188E-005
 l2 1  1.384019851684570E-003
 l2 2  1.379966735839844E-003
 l3 1  4.410743713378906E-004
 l3 2  1.936197280883789E-003
 Time to compute the hessian :  6.201982498168945E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               8
 Sub iteration:           0
 Max elem grad: -5.320541454100110E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  4.310660183728653E-003
 delta:   5.48369524955901     
 Time in trust_region:  5.290508270263672E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.074254300723     
 Predicted energy after the rotation:  -117.074255542074     
 Previous energy - predicted energy:   1.241350247482842E-006
 Time in trust e model:  1.406669616699219E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -2.664535259100376E-015
 Time in rotation matrix:  2.050399780273438E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  3.021955490112305E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   7.11531600000012      s
  wall time :  0.100472927093506      s  ( x    70.8182413495150      )
* Number of unique beta determinants                           245
* Number of unique alpha determinants                          245
 Providing the one-electron integrals
 State average energy:  -117.074255980681     
 
 ---Rho_model---
 Rho:   1.35333068322058     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.074255980681     
 ---End rho_model---
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.696 GB ] [ VIRT MEM :         17.621 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          29.86  s ] [ CPU  TIME:        1927.19  s ] <<<<< ..
 
* Energy of state    1                              -117.0742566099384    
* S^2 of state    1                                -0.8325632728942464E-18
 Wall time to provide state_av_act_2_rdm_ab_mo  1.846599578857422E-002
 Wall time to provide state_av_act_2_rdm_aa_mo  1.959109306335449E-002
 Wall time to provide state_av_act_2_rdm_bb_mo  1.863789558410645E-002
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.220340728759766E-004
* Saved determinants                                           858
 State average energy:  -117.074256609940     
 
 ******************
 Iteration           9
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   4.060268402099609E-004
 Gradient norm :   5.127145979174463E-004
 Max element in the gradient : -4.601038636525556E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  4.291534423828125E-005
 l1 2  3.004074096679688E-005
 l1 3  1.001358032226562E-005
 l2 1  1.309871673583984E-003
 l2 2  1.141786575317383E-003
 l3 1  4.298686981201172E-004
 l3 2  1.455068588256836E-003
 Time to compute the hessian :  4.597902297973633E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               9
 Sub iteration:           0
 Max elem grad: -4.601038636525556E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  3.710194182952992E-003
 delta:   10.9673904991180     
 Time in trust_region:  7.605552673339844E-005
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.074256609940     
 Predicted energy after the rotation:  -117.074257529221     
 Previous energy - predicted energy:   9.192816037284501E-007
 Time in trust e model:  1.597404479980469E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  3.108624468950438E-015
 Time in rotation matrix:  1.990795135498047E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.653121948242188E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   6.48345399999994      s
  wall time :  9.027600288391113E-002 s  ( x    71.8181332013251      )
* Number of unique beta determinants                           245
* Number of unique alpha determinants                          245
 Providing the one-electron integrals
 State average energy:  -117.074257851387     
 
 ---Rho_model---
 Rho:   1.35045353830929     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.074257851387     
 ---End rho_model---
 Providing the H_matrix_all_dets ...
 H_matrix_all_dets done 
 Diagonalization of H using Lapack
 
.. >>>>> [ RES  MEM :          0.694 GB ] [ VIRT MEM :         17.620 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          30.39  s ] [ CPU  TIME:        1964.49  s ] <<<<< ..
 
* Energy of state    1                              -117.0742583210268    
* S^2 of state    1                                -0.3954408756539473E-19
 Wall time to provide state_av_act_2_rdm_ab_mo  1.641702651977539E-002
 Wall time to provide state_av_act_2_rdm_aa_mo  1.785087585449219E-002
 Wall time to provide state_av_act_2_rdm_bb_mo  1.904416084289551E-002
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.148815155029297E-004
* Saved determinants                                           858
 State average energy:  -117.074258321027     
 Not converged: nb_iter >= optimization_max_nb_iter
 #############################
    End of the optimization
 #############################
 State average energy:  -117.074258321027     
 
 ********** diff step **********
 Gain in energy during the orbital optimization: -2.418726225528189E-004
 
 ======================
  Cipsi step:           8
 ======================
 
 ********** cipsi step **********
* Number of configurations                                     232
 
.. >>>>> [ RES  MEM :          0.694 GB ] [ VIRT MEM :         17.620 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          30.53  s ] [ CPU  TIME:        1973.92  s ] <<<<< ..
 
* Saved determinants                                           858
--------------------------------------------------------------------------------
 
.. >>>>> [ RES  MEM :          0.694 GB ] [ VIRT MEM :         17.620 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          30.66  s ] [ CPU  TIME:        1983.08  s ] <<<<< ..
 
* Number of generators                                         856
* Number of comb teeth                                           1
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
 
.. >>>>> [ RES  MEM :          0.694 GB ] [ VIRT MEM :         17.620 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          30.66  s ] [ CPU  TIME:        1983.15  s ] <<<<< ..
 
* Number of selectors                                          856
* pt2_n_tasks_max                                                1
* PT2 Energy denominator                            -117.0742583210268    
* Estimated memory/thread (Gb)                      0.8949637413024902E-04
 Overlap of perturbed states:
  7.059047843801246E-003
 -------
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
* Correlation ratio                                 0.8942582540899841    
 
Summary at N_det =          858
-----------------------------------
 
# ============ =============================
                     State      1
# ============ =============================
# E            -117.07425832
# PT2            -0.02240555     0.00000000
# rPT2           -0.02224850     0.00000000
#
# E+PT2        -117.09666387     0.00000000
# E+rPT2       -117.09650682     0.00000000
# ============ =============================
 
 N_det             =          858
 N_states          =            1
 N_cfg             =          232
 N_csf             =          353
 
 * State            1
 < S^2 >         =  -3.954408756539473E-020
 E               =   -117.074258321027     
 Variance        =   8.958552061923883E-002  +/-   0.000000000000000E+000
 PT norm         =   8.401813996870702E-002  +/-   0.000000000000000E+000
 PT2             =  -2.240555333251937E-002  +/-   0.000000000000000E+000
 rPT2            =  -2.224850010581957E-002  +/-   0.000000000000000E+000
 E+PT2           =   -117.096663874359       +/-   0.000000000000000E+000
 E+rPT2          =   -117.096506821133       +/-   0.000000000000000E+000
 
 -----

Extrapolated energies
------------------------

 
 State            1
 
 =========== ===================
 minimum PT2 Extrapolated energy
 =========== ===================
    -0.0224       -117.11510434
    -0.0302       -117.09938995
    -0.0305       -117.09938622
    -0.0428       -117.09931027
    -0.0433       -117.09922600
    -0.0605       -117.09971167
    -0.0619       -117.09986352
 =========== ===================
 
* Number of unique alpha determinants                          463
* Number of unique beta determinants                           463
 
.. >>>>> [ RES  MEM :          0.697 GB ] [ VIRT MEM :         17.618 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          30.92  s ] [ CPU  TIME:        1997.56  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                      1721
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.3670752048492432E-02

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0742583210   -0.000000   2.558E-03
   1   -117.0811079167    0.000002   1.491E-04
   2   -117.0812146510    0.000001   6.511E-06
   3   -117.0812233160    0.000000   1.034E-07
   4   -117.0812235596    0.000000   3.010E-09
   5   -117.0812235663    0.000000   1.869E-10
   6   -117.0812235666    0.000000   1.093E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          0.699 GB ] [ VIRT MEM :         17.618 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          30.97  s ] [ CPU  TIME:        2001.24  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          0.699 GB ] [ VIRT MEM :         17.618 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          30.97  s ] [ CPU  TIME:        2001.27  s ] <<<<< ..
 
* Energy of state    1                              -117.0812235666464    
* S^2 of state    1                                 0.1110091027829504E-10
* Saved determinants                                          1721
 
.. >>>>> [ RES  MEM :          0.699 GB ] [ VIRT MEM :         17.618 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          31.51  s ] [ CPU  TIME:        2018.16  s ] <<<<< ..
 
* Number of generators                                        1682
* Number of comb teeth                                          19
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
 
.. >>>>> [ RES  MEM :          0.699 GB ] [ VIRT MEM :         17.618 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          31.52  s ] [ CPU  TIME:        2018.67  s ] <<<<< ..
 
* Number of selectors                                         1682
* pt2_n_tasks_max                                                1
* PT2 Energy denominator                            -117.0812235666464    
 
.. >>>>> [ RES  MEM :          0.699 GB ] [ VIRT MEM :         17.618 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          31.52  s ] [ CPU  TIME:        2018.76  s ] <<<<< ..
 
* Number of generators                                        1682
* Number of comb teeth                                          19
 
.. >>>>> [ RES  MEM :          0.699 GB ] [ VIRT MEM :         17.618 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          31.53  s ] [ CPU  TIME:        2019.16  s ] <<<<< ..
 
* Number of selectors                                         1682
* pt2_n_tasks_max                                                1
* Number of tasks                                             1682
* Number of fragmented tasks                                     0
* Number of threads for PT2                                     72
* Memory (Gb)                                       0.1145841978490353E-01
========== ==================== ================ ================ ================ ============= ===========
 Samples           Energy             PT2            Variance          Norm^2       Convergence    Seconds
========== ==================== ================ ================ ================ ============= ===========
       818  -117.09756462(0)     -0.01634106(0)   0.06974323(0)    0.00469697(0)    0.00                0.5
========== ==================== ================ ================ ================ ============= ===========
 Overlap of perturbed states:
  4.696969461878728E-003
 -------
 
.. >>>>> [ RES  MEM :          0.700 GB ] [ VIRT MEM :         17.618 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          32.06  s ] [ CPU  TIME:        2045.48  s ] <<<<< ..
 
* Number of generators                                        1682
* Number of comb teeth                                          19
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
 
.. >>>>> [ RES  MEM :          0.700 GB ] [ VIRT MEM :         17.618 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          32.07  s ] [ CPU  TIME:        2046.03  s ] <<<<< ..
 
* Number of selectors                                         1682
* pt2_n_tasks_max                                                1
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
 
Summary at N_det =         1721
-----------------------------------
 
# ============ =============================
                     State      1
# ============ =============================
# E            -117.08122357
# PT2            -0.01634106     0.00000000
# rPT2           -0.01626466     0.00000000
#
# E+PT2        -117.09756462     0.00000000
# E+rPT2       -117.09748823     0.00000000
# ============ =============================
 
 N_det             =         1721
 N_states          =            1
 N_cfg             =          410
 N_csf             =          665
 
 * State            1
 < S^2 >         =   1.110091027829504E-011
 E               =   -117.081223566646     
 Variance        =   6.974323101019711E-002  +/-   0.000000000000000E+000
 PT norm         =   6.853443996910406E-002  +/-   0.000000000000000E+000
 PT2             =  -1.634105713651102E-002  +/-   0.000000000000000E+000
 rPT2            =  -1.626466251337792E-002  +/-   0.000000000000000E+000
 E+PT2           =   -117.097564623783       +/-   0.000000000000000E+000
 E+rPT2          =   -117.097488229160       +/-   0.000000000000000E+000
 
 -----

Extrapolated energies
------------------------

 
 State            1
 
 =========== ===================
 minimum PT2 Extrapolated energy
 =========== ===================
    -0.0222       -117.10015579
    -0.0224       -117.10027958
    -0.0302       -117.09981389
    -0.0305       -117.09975912
    -0.0428       -117.09954446
    -0.0433       -117.09945189
    -0.0605       -117.09975384
 =========== ===================
 
 Wall time to provide state_av_act_2_rdm_ab_mo  4.714393615722656E-002
 Wall time to provide state_av_act_2_rdm_aa_mo  5.222296714782715E-002
 Wall time to provide state_av_act_2_rdm_bb_mo  4.600000381469727E-002
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  7.150173187255859E-004
 State average energy:  -117.081223565762     
 
 ********** optimization step **********
 Method :diag                            
 Diagonal hessian
 Absolute value of the hessian: F
 Number of states:           1
 State average weights:
   1.00000000000000     
 Wall time to provide state_av_act_2_rdm_ab_mo  4.673314094543457E-002
 Wall time to provide state_av_act_2_rdm_aa_mo  4.486894607543945E-002
 Wall time to provide state_av_act_2_rdm_bb_mo  4.312086105346680E-002
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  5.788803100585938E-004
 State average energy:  -117.081223565762     
 
 ******************
 Iteration           0
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   4.088878631591797E-004
 Gradient norm :   1.400034423405737E-002
 Max element in the gradient : -4.775595266963612E-003
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  2.598762512207031E-005
 l1 2  2.598762512207031E-005
 l1 3  6.914138793945312E-006
 l2 1  1.265048980712891E-003
 l2 2  1.147985458374023E-003
 l3 1  3.960132598876953E-004
 l3 2  1.453876495361328E-003
 Time to compute the hessian :  4.495143890380859E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               0
 Sub iteration:           0
 Max elem grad: -4.775595266963612E-003
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  4.395219233866911E-002
 delta:  4.395219233866911E-002
 Time in trust_region:  6.818771362304688E-005
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.081223565762     
 Predicted energy after the rotation:  -117.081384345810     
 Previous energy - predicted energy:   1.607800477927412E-004
 Time in trust e model:  1.597404479980469E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  3.330669073875470E-015
 Time in rotation matrix:  1.809597015380859E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  3.636837005615234E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   6.79106199999978      s
  wall time :  9.455704689025879E-002 s  ( x    71.8197344707832      )
* Number of unique beta determinants                           463
* Number of unique alpha determinants                          463
 Providing the one-electron integrals
 State average energy:  -117.081376304806     
 
 ---Rho_model---
 Rho:  0.949987548809530     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.081376304806     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          0.683 GB ] [ VIRT MEM :         17.602 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          32.51  s ] [ CPU  TIME:        2077.33  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                      1721
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.3670752048492432E-02

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0813769668    0.000000   3.431E-05
   1   -117.0814497028    0.000000   4.791E-07
   2   -117.0814506675    0.000000   1.224E-08
   3   -117.0814506854    0.000000   4.033E-10
   4   -117.0814506861    0.000000   2.734E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          0.683 GB ] [ VIRT MEM :         17.602 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          32.52  s ] [ CPU  TIME:        2078.34  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          0.683 GB ] [ VIRT MEM :         17.602 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          32.52  s ] [ CPU  TIME:        2078.37  s ] <<<<< ..
 
* Energy of state    1                              -117.0814506860823    
* S^2 of state    1                                 0.2585822767627191E-10
 Wall time to provide state_av_act_2_rdm_ab_mo  4.633808135986328E-002
 Wall time to provide state_av_act_2_rdm_aa_mo  4.494214057922363E-002
 Wall time to provide state_av_act_2_rdm_bb_mo  4.446697235107422E-002
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.661415100097656E-004
* Saved determinants                                          1721
 State average energy:  -117.081450685135     
 
 ******************
 Iteration           2
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  9.536743164062500E-007
 Gradient second term (s) :   4.220008850097656E-004
 Gradient norm :   4.019459021864783E-003
 Max element in the gradient : -1.601557064843527E-003
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  2.503395080566406E-005
 l1 2  2.598762512207031E-005
 l1 3  8.106231689453125E-006
 l2 1  1.285076141357422E-003
 l2 2  1.139879226684570E-003
 l3 1  4.229545593261719E-004
 l3 2  1.456022262573242E-003
 Time to compute the hessian :  4.541158676147461E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               2
 Sub iteration:           0
 Max elem grad: -1.601557064843527E-003
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  2.033760378507693E-002
 delta:  8.790438467733822E-002
 Time in trust_region:  6.699562072753906E-005
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.081450685135     
 Predicted energy after the rotation:  -117.081483122465     
 Previous energy - predicted energy:   3.243733016233818E-005
 Time in trust e model:  1.692771911621094E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  2.886579864025407E-015
 Time in rotation matrix:  2.341270446777344E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.676010131835938E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   9.67972299999974      s
  wall time :  0.134773015975952      s  ( x    71.8224114070944      )
* Number of unique beta determinants                           463
* Number of unique alpha determinants                          463
 Providing the one-electron integrals
 State average energy:  -117.081483480532     
 
 ---Rho_model---
 Rho:   1.01103873211765     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.081483480532     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          0.295 GB ] [ VIRT MEM :         17.331 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          34.30  s ] [ CPU  TIME:        2122.98  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                      1721
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.3670752048492432E-02

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0814836756    0.000000   7.251E-06
   1   -117.0814990215    0.000000   9.656E-08
   2   -117.0814992179    0.000000   2.261E-09
   3   -117.0814992215    0.000000   6.419E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          0.295 GB ] [ VIRT MEM :         17.331 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          34.32  s ] [ CPU  TIME:        2123.79  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          0.295 GB ] [ VIRT MEM :         17.331 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          34.32  s ] [ CPU  TIME:        2123.82  s ] <<<<< ..
 
* Energy of state    1                              -117.0814992214650    
* S^2 of state    1                                 0.3235754694165704E-10
 Wall time to provide state_av_act_2_rdm_ab_mo  4.417705535888672E-002
 Wall time to provide state_av_act_2_rdm_aa_mo  4.609012603759766E-002
 Wall time to provide state_av_act_2_rdm_bb_mo  4.608011245727539E-002
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.680488586425781E-004
* Saved determinants                                          1721
 State average energy:  -117.081499220420     
 
 ******************
 Iteration           3
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   4.498958587646484E-004
 Gradient norm :   1.844128371838235E-003
 Max element in the gradient : -7.225037413424256E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  5.860328674316406E-004
 l1 2  5.350112915039062E-004
 l1 3  1.940727233886719E-004
 l2 1  1.509904861450195E-003
 l2 2  1.509904861450195E-003
 l3 1  4.279613494873047E-004
 l3 2  2.391099929809570E-003
 Time to compute the hessian :  7.608890533447266E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               3
 Sub iteration:           0
 Max elem grad: -7.225037413424256E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  1.054950231062936E-002
 delta:  0.175808769354676     
 Time in trust_region:  8.890628814697266E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.081499220420     
 Predicted energy after the rotation:  -117.081507788962     
 Previous energy - predicted energy:   8.568542241960131E-006
 Time in trust e model:  5.602836608886719E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  3.996802888650564E-015
 Time in rotation matrix:  1.800060272216797E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.371072769165039E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   6.17957800000022      s
  wall time :  8.674311637878418E-002 s  ( x    71.2399814299459      )
* Number of unique beta determinants                           463
* Number of unique alpha determinants                          463
 Providing the one-electron integrals
 State average energy:  -117.081508548947     
 
 ---Rho_model---
 Rho:   1.08869481836513     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.081508548947     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          0.295 GB ] [ VIRT MEM :         17.331 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          34.93  s ] [ CPU  TIME:        2162.40  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                      1721
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.3670752048492432E-02

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0815085981    0.000000   1.830E-06
   1   -117.0815124988    0.000000   2.286E-08
   2   -117.0815125469    0.000000   4.220E-10
   3   -117.0815125477    0.000000   1.825E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          0.295 GB ] [ VIRT MEM :         17.331 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          34.94  s ] [ CPU  TIME:        2163.26  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          0.295 GB ] [ VIRT MEM :         17.331 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          34.94  s ] [ CPU  TIME:        2163.29  s ] <<<<< ..
 
* Energy of state    1                              -117.0815125477437    
* S^2 of state    1                                 0.9600972271698056E-11
 Wall time to provide state_av_act_2_rdm_ab_mo  4.671192169189453E-002
 Wall time to provide state_av_act_2_rdm_aa_mo  4.620814323425293E-002
 Wall time to provide state_av_act_2_rdm_bb_mo  4.452800750732422E-002
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.749629974365234E-004
* Saved determinants                                          1721
 State average energy:  -117.081512546651     
 
 ******************
 Iteration           4
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   3.960132598876953E-004
 Gradient norm :   9.964567988970860E-004
 Max element in the gradient : -3.276460223794661E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  2.970695495605469E-004
 l1 2  2.889633178710938E-004
 l1 3  8.702278137207031E-005
 l2 1  1.334905624389648E-003
 l2 2  1.305103302001953E-003
 l3 1  4.189014434814453E-004
 l3 2  1.868009567260742E-003
 Time to compute the hessian :  5.887985229492188E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               4
 Sub iteration:           0
 Max elem grad: -3.276460223794661E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  6.144365223620452E-003
 delta:  0.351617538709353     
 Time in trust_region:  5.378723144531250E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.081512546651     
 Predicted energy after the rotation:  -117.081515393907     
 Previous energy - predicted energy:   2.847256382665364E-006
 Time in trust e model:  1.478195190429688E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  3.552713678800501E-015
 Time in rotation matrix:  1.900196075439453E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.649784088134766E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   6.31863199999998      s
  wall time :  8.922290802001953E-002 s  ( x    70.8184942658698      )
* Number of unique beta determinants                           463
* Number of unique alpha determinants                          463
 Providing the one-electron integrals
 State average energy:  -117.081516004574     
 
 ---Rho_model---
 Rho:   1.21447562305718     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.081516004574     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          0.300 GB ] [ VIRT MEM :         17.330 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          35.38  s ] [ CPU  TIME:        2193.71  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                      1721
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.3670752048492432E-02

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0815160160    0.000000   5.515E-07
   1   -117.0815171950    0.000000   6.866E-09
   2   -117.0815172095    0.000000   1.669E-10
   3   -117.0815172098    0.000000   6.894E-12
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          0.300 GB ] [ VIRT MEM :         17.330 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          35.39  s ] [ CPU  TIME:        2194.55  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          0.300 GB ] [ VIRT MEM :         17.330 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          35.39  s ] [ CPU  TIME:        2194.57  s ] <<<<< ..
 
* Energy of state    1                              -117.0815172097559    
* S^2 of state    1                                 0.2937491303695711E-11
 Wall time to provide state_av_act_2_rdm_ab_mo  4.697608947753906E-002
 Wall time to provide state_av_act_2_rdm_aa_mo  4.381513595581055E-002
 Wall time to provide state_av_act_2_rdm_bb_mo  4.533505439758301E-002
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.160736083984375E-004
* Saved determinants                                          1721
 State average energy:  -117.081517208639     
 
 ******************
 Iteration           5
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  1.192092895507812E-006
 Gradient second term (s) :   3.938674926757812E-004
 Gradient norm :   6.414737236944813E-004
 Max element in the gradient :  2.819758935291572E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  2.717971801757812E-005
 l1 2  2.598762512207031E-005
 l1 3  6.914138793945312E-006
 l2 1  1.275062561035156E-003
 l2 2  1.142024993896484E-003
 l3 1  4.158020019531250E-004
 l3 2  1.451969146728516E-003
 Time to compute the hessian :  4.503965377807617E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               5
 Sub iteration:           0
 Max elem grad:  2.819758935291572E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  4.097812327373236E-003
 delta:  0.703235077418706     
 Time in trust_region:  6.794929504394531E-005
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.081517208639     
 Predicted energy after the rotation:  -117.081518451344     
 Previous energy - predicted energy:   1.242705252479936E-006
 Time in trust e model:  1.597404479980469E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  3.774758283725532E-015
 Time in rotation matrix:  1.718997955322266E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  3.097057342529297E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   6.96281899999985      s
  wall time :  9.831786155700684E-002 s  ( x    70.8194715561695      )
* Number of unique beta determinants                           463
* Number of unique alpha determinants                          463
 Providing the one-electron integrals
 State average energy:  -117.081518882998     
 
 ---Rho_model---
 Rho:   1.34735057590140     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.081518882998     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          0.303 GB ] [ VIRT MEM :         17.330 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          35.77  s ] [ CPU  TIME:        2220.68  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                      1721
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.3670752048492432E-02

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0815188863    0.000000   2.136E-07
   1   -117.0815193453    0.000000   2.789E-09
   2   -117.0815193512    0.000000   9.800E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          0.303 GB ] [ VIRT MEM :         17.330 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          35.78  s ] [ CPU  TIME:        2221.37  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          0.303 GB ] [ VIRT MEM :         17.330 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          35.78  s ] [ CPU  TIME:        2221.39  s ] <<<<< ..
 
* Energy of state    1                              -117.0815193512318    
* S^2 of state    1                                 0.1084297917260397E-10
 Wall time to provide state_av_act_2_rdm_ab_mo  4.748892784118652E-002
 Wall time to provide state_av_act_2_rdm_aa_mo  4.554986953735352E-002
 Wall time to provide state_av_act_2_rdm_bb_mo  4.470205307006836E-002
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  7.069110870361328E-004
* Saved determinants                                          1721
 State average energy:  -117.081519350079     
 
 ******************
 Iteration           6
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  1.192092895507812E-006
 Gradient second term (s) :   7.817745208740234E-004
 Gradient norm :   4.654090948603863E-004
 Max element in the gradient :  2.434818099858183E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  5.638599395751953E-004
 l1 2  5.481243133544922E-004
 l1 3  1.790523529052734E-004
 l2 1  1.814842224121094E-003
 l2 2  1.775026321411133E-003
 l3 1  7.548332214355469E-004
 l3 2  2.655029296875000E-003
 Time to compute the hessian :  8.792877197265625E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               6
 Sub iteration:           0
 Max elem grad:  2.434818099858183E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  3.053071379033824E-003
 delta:   1.40647015483741     
 Time in trust_region:  8.788108825683594E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.081519350079     
 Predicted energy after the rotation:  -117.081520031034     
 Previous energy - predicted energy:   6.809548693809120E-007
 Time in trust e model:  1.382827758789062E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  4.662936703425657E-015
 Time in rotation matrix:  1.809597015380859E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.820014953613281E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   6.04752699999972      s
  wall time :  8.661198616027832E-002 s  ( x    69.8232111755130      )
* Number of unique beta determinants                           463
* Number of unique alpha determinants                          463
 Providing the one-electron integrals
 State average energy:  -117.081520328808     
 
 ---Rho_model---
 Rho:   1.43728909125244     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.081520328808     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          0.303 GB ] [ VIRT MEM :         17.330 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          36.43  s ] [ CPU  TIME:        2265.70  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                      1721
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.3670752048492432E-02

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0815203304    0.000000   1.071E-07
   1   -117.0815205617    0.000000   1.605E-09
   2   -117.0815205651    0.000000   7.993E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          0.303 GB ] [ VIRT MEM :         17.330 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          36.44  s ] [ CPU  TIME:        2266.62  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          0.303 GB ] [ VIRT MEM :         17.330 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          36.44  s ] [ CPU  TIME:        2266.65  s ] <<<<< ..
 
* Energy of state    1                              -117.0815205651372    
* S^2 of state    1                                 0.5440682187450346E-11
 Wall time to provide state_av_act_2_rdm_ab_mo  4.835891723632812E-002
 Wall time to provide state_av_act_2_rdm_aa_mo  4.265904426574707E-002
 Wall time to provide state_av_act_2_rdm_bb_mo  5.197310447692871E-002
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.229877471923828E-004
* Saved determinants                                          1721
 State average energy:  -117.081520563973     
 
 ******************
 Iteration           7
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   8.361339569091797E-004
 Gradient norm :   3.662316304690181E-004
 Max element in the gradient :  2.079602598268527E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  5.679130554199219E-004
 l1 2  5.409717559814453E-004
 l1 3  1.940727233886719E-004
 l2 1  2.025842666625977E-003
 l2 2  1.990795135498047E-003
 l3 1  8.280277252197266E-004
 l3 2  2.911090850830078E-003
 Time to compute the hessian :  9.520053863525391E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               7
 Sub iteration:           0
 Max elem grad:  2.079602598268527E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  2.423557241846917E-003
 delta:   2.81294030967482     
 Time in trust_region:  8.828639984130859E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.081520563973     
 Predicted energy after the rotation:  -117.081520990301     
 Previous energy - predicted energy:   4.263280430905070E-007
 Time in trust e model:  1.502037048339844E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -2.442490654175344E-015
 Time in rotation matrix:  1.759529113769531E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.712011337280273E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   7.29710599999999      s
  wall time :  0.103029966354370      s  ( x    70.8250837906876      )
* Number of unique beta determinants                           463
* Number of unique alpha determinants                          463
 Providing the one-electron integrals
 State average energy:  -117.081521194948     
 
 ---Rho_model---
 Rho:   1.48002166254463     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.081521194948     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          0.303 GB ] [ VIRT MEM :         17.330 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          36.84  s ] [ CPU  TIME:        2294.28  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                      1721
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.3670752048492432E-02

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0815211962    0.000000   6.416E-08
   1   -117.0815213354    0.000000   1.034E-09
   2   -117.0815213376    0.000000   6.012E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          0.303 GB ] [ VIRT MEM :         17.330 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          36.89  s ] [ CPU  TIME:        2297.50  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          0.303 GB ] [ VIRT MEM :         17.330 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          36.89  s ] [ CPU  TIME:        2297.52  s ] <<<<< ..
 
* Energy of state    1                              -117.0815213375622    
* S^2 of state    1                                 0.3246591127735302E-11
 Wall time to provide state_av_act_2_rdm_ab_mo  4.559898376464844E-002
 Wall time to provide state_av_act_2_rdm_aa_mo  4.642605781555176E-002
 Wall time to provide state_av_act_2_rdm_bb_mo  4.596805572509766E-002
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.020069122314453E-004
* Saved determinants                                          1721
 State average energy:  -117.081521336392     
 
 ******************
 Iteration           8
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   8.389949798583984E-004
 Gradient norm :   2.981319803135277E-004
 Max element in the gradient :  1.765023683776496E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  5.669593811035156E-004
 l1 2  5.569458007812500E-004
 l1 3  1.819133758544922E-004
 l2 1  2.178907394409180E-003
 l2 2  2.128839492797852E-003
 l3 1  8.461475372314453E-004
 l3 2  2.905130386352539E-003
 Time to compute the hessian :  9.836196899414062E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               8
 Sub iteration:           0
 Max elem grad:  1.765023683776496E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  1.979592997720099E-003
 delta:   5.62588061934965     
 Time in trust_region:  8.969306945800781E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.081521336392     
 Predicted energy after the rotation:  -117.081521619971     
 Previous energy - predicted energy:   2.835790411381822E-007
 Time in trust e model:  1.502037048339844E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  3.552713678800501E-015
 Time in rotation matrix:  1.749992370605469E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  1.424598693847656E-002
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   6.17940700000008      s
  wall time :  8.655095100402832E-002 s  ( x    71.3961767989410      )
* Number of unique beta determinants                           463
* Number of unique alpha determinants                          463
 Providing the one-electron integrals
 State average energy:  -117.081521760852     
 
 ---Rho_model---
 Rho:   1.49679653337761     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.081521760852     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          0.303 GB ] [ VIRT MEM :         17.330 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          37.36  s ] [ CPU  TIME:        2330.08  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                      1721
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.3670752048492432E-02

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0815217621    0.000000   4.203E-08
   1   -117.0815218535    0.000000   6.817E-10
   2   -117.0815218549    0.000000   3.579E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          0.303 GB ] [ VIRT MEM :         17.330 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          37.37  s ] [ CPU  TIME:        2330.75  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          0.303 GB ] [ VIRT MEM :         17.330 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          37.37  s ] [ CPU  TIME:        2330.77  s ] <<<<< ..
 
* Energy of state    1                              -117.0815218549343    
* S^2 of state    1                                 0.2148593152331123E-11
 Wall time to provide state_av_act_2_rdm_ab_mo  4.559803009033203E-002
 Wall time to provide state_av_act_2_rdm_aa_mo  4.737091064453125E-002
 Wall time to provide state_av_act_2_rdm_bb_mo  4.572701454162598E-002
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  5.950927734375000E-004
* Saved determinants                                          1721
 State average energy:  -117.081521853760     
 
 ******************
 Iteration           9
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   4.570484161376953E-004
 Gradient norm :   2.460690250360874E-004
 Max element in the gradient :  1.492966797740780E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  3.101825714111328E-004
 l1 2  2.968311309814453E-004
 l1 3  8.893013000488281E-005
 l2 1  1.323938369750977E-003
 l2 2  1.322984695434570E-003
 l3 1  4.439353942871094E-004
 l3 2  1.909971237182617E-003
 Time to compute the hessian :  6.011962890625000E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               9
 Sub iteration:           0
 Max elem grad:  1.492966797740780E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  1.636238830156031E-003
 delta:   11.2517612386993     
 Time in trust_region:  4.999637603759766E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.081521853760     
 Predicted energy after the rotation:  -117.081522047228     
 Previous energy - predicted energy:   1.934684377147278E-007
 Time in trust e model:  1.406669616699219E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -4.107825191113079E-015
 Time in rotation matrix:  1.828670501708984E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.706050872802734E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   7.29402699999991      s
  wall time :  0.103626012802124      s  ( x    70.3879923849623      )
* Number of unique beta determinants                           463
* Number of unique alpha determinants                          463
 Providing the one-electron integrals
 State average energy:  -117.081522144361     
 
 ---Rho_model---
 Rho:   1.50205995520390     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.081522144361     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          0.305 GB ] [ VIRT MEM :         17.330 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          37.76  s ] [ CPU  TIME:        2357.66  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                      1721
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.3670752048492432E-02

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0815221456    0.000000   2.860E-08
   1   -117.0815222079    0.000000   4.727E-10
   2   -117.0815222089    0.000000   2.706E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          0.305 GB ] [ VIRT MEM :         17.330 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          37.77  s ] [ CPU  TIME:        2358.31  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          0.305 GB ] [ VIRT MEM :         17.330 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          37.77  s ] [ CPU  TIME:        2358.33  s ] <<<<< ..
 
* Energy of state    1                              -117.0815222089139    
* S^2 of state    1                                 0.1367040630192793E-11
 Wall time to provide state_av_act_2_rdm_ab_mo  4.658293724060059E-002
 Wall time to provide state_av_act_2_rdm_aa_mo  4.212808609008789E-002
 Wall time to provide state_av_act_2_rdm_bb_mo  4.649686813354492E-002
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  7.081031799316406E-004
* Saved determinants                                          1721
 State average energy:  -117.081522207737     
 Not converged: nb_iter >= optimization_max_nb_iter
 #############################
    End of the optimization
 #############################
 State average energy:  -117.081522207737     
 
 ********** diff step **********
 Gain in energy during the orbital optimization: -2.986419747230684E-004
 
 ======================
  Cipsi step:           9
 ======================
 
 ********** cipsi step **********
* Number of configurations                                     410
 
.. >>>>> [ RES  MEM :          0.305 GB ] [ VIRT MEM :         17.330 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          38.04  s ] [ CPU  TIME:        2376.98  s ] <<<<< ..
 
* Saved determinants                                          1721
--------------------------------------------------------------------------------
 
.. >>>>> [ RES  MEM :          0.305 GB ] [ VIRT MEM :         17.330 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          38.10  s ] [ CPU  TIME:        2380.81  s ] <<<<< ..
 
* Number of generators                                        1682
* Number of comb teeth                                          20
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
 
.. >>>>> [ RES  MEM :          0.305 GB ] [ VIRT MEM :         17.330 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          38.11  s ] [ CPU  TIME:        2381.32  s ] <<<<< ..
 
* Number of selectors                                         1682
* pt2_n_tasks_max                                                1
* PT2 Energy denominator                            -117.0815222089139    
 
.. >>>>> [ RES  MEM :          0.305 GB ] [ VIRT MEM :         17.330 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          38.11  s ] [ CPU  TIME:        2381.41  s ] <<<<< ..
 
* Number of generators                                        1682
* Number of comb teeth                                          20
 
.. >>>>> [ RES  MEM :          0.305 GB ] [ VIRT MEM :         17.330 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          38.12  s ] [ CPU  TIME:        2381.81  s ] <<<<< ..
 
* Number of selectors                                         1682
* pt2_n_tasks_max                                                1
* Number of tasks                                             1682
* Number of fragmented tasks                                     0
* Number of threads for PT2                                     72
* Memory (Gb)                                       0.1153533957898617E-01
========== ==================== ================ ================ ================ ============= ===========
 Samples           Energy             PT2            Variance          Norm^2       Convergence    Seconds
========== ==================== ================ ================ ================ ============= ===========
       811  -117.09767405(0)     -0.01615184(0)   0.06950939(0)    0.00458398(0)    0.00                0.5
========== ==================== ================ ================ ================ ============= ===========
 Overlap of perturbed states:
  4.583976740583043E-003
 -------
 
.. >>>>> [ RES  MEM :          0.290 GB ] [ VIRT MEM :         17.204 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          38.67  s ] [ CPU  TIME:        2410.83  s ] <<<<< ..
 
* Number of generators                                        1682
* Number of comb teeth                                          20
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
 
.. >>>>> [ RES  MEM :          0.290 GB ] [ VIRT MEM :         17.204 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          38.68  s ] [ CPU  TIME:        2411.39  s ] <<<<< ..
 
* Number of selectors                                         1682
* pt2_n_tasks_max                                                1
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
* Correlation ratio                                 0.9239796012761224    
 
Summary at N_det =         1721
-----------------------------------
 
# ============ =============================
                     State      1
# ============ =============================
# E            -117.08152221
# PT2            -0.01615184     0.00000000
# rPT2           -0.01607814     0.00000000
#
# E+PT2        -117.09767405     0.00000000
# E+rPT2       -117.09760034     0.00000000
# ============ =============================
 
 N_det             =         1721
 N_states          =            1
 N_cfg             =          410
 N_csf             =          665
 
 * State            1
 < S^2 >         =   1.367040630192793E-012
 E               =   -117.081522208914     
 Variance        =   6.950939130275582E-002  +/-   0.000000000000000E+000
 PT norm         =   6.770507174933826E-002  +/-   0.000000000000000E+000
 PT2             =  -1.615183780979734E-002  +/-   0.000000000000000E+000
 rPT2            =  -1.607813600830335E-002  +/-   0.000000000000000E+000
 E+PT2           =   -117.097674046724       +/-   0.000000000000000E+000
 E+rPT2          =   -117.097600344922       +/-   0.000000000000000E+000
 
 -----

Extrapolated energies
------------------------

 
 State            1
 
 =========== ===================
 minimum PT2 Extrapolated energy
 =========== ===================
    -0.0163       -117.10726445
    -0.0222       -117.10031055
    -0.0224       -117.10042704
    -0.0302       -117.09998398
    -0.0305       -117.09992049
    -0.0428       -117.09968557
    -0.0433       -117.09959161
 =========== ===================
 
* Number of unique alpha determinants                          892
* Number of unique beta determinants                           892
 
.. >>>>> [ RES  MEM :          0.290 GB ] [ VIRT MEM :         17.204 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          38.75  s ] [ CPU  TIME:        2416.21  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                      3445
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.7122773677110672E-02

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0815222089    0.000000   1.589E-03
   1   -117.0866641814    0.000001   2.301E-04
   2   -117.0867813026    0.000001   2.196E-05
   3   -117.0867966265    0.000000   3.582E-07
   4   -117.0867973559    0.000000   1.594E-08
   5   -117.0867973954    0.000000   8.955E-10
   6   -117.0867973976    0.000000   4.279E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          0.293 GB ] [ VIRT MEM :         17.223 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          38.90  s ] [ CPU  TIME:        2426.83  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          0.293 GB ] [ VIRT MEM :         17.221 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          38.90  s ] [ CPU  TIME:        2426.86  s ] <<<<< ..
 
* Energy of state    1                              -117.0867973976360    
* S^2 of state    1                                 0.3521083517234893E-10
* Saved determinants                                          3445
 
.. >>>>> [ RES  MEM :          0.293 GB ] [ VIRT MEM :         17.221 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          39.20  s ] [ CPU  TIME:        2445.86  s ] <<<<< ..
 
* Number of generators                                        3390
* Number of comb teeth                                          21
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
 
.. >>>>> [ RES  MEM :          0.293 GB ] [ VIRT MEM :         17.221 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          39.21  s ] [ CPU  TIME:        2446.47  s ] <<<<< ..
 
* Number of selectors                                         3390
* pt2_n_tasks_max                                                1
* PT2 Energy denominator                            -117.0867973976360    
 
.. >>>>> [ RES  MEM :          0.293 GB ] [ VIRT MEM :         17.221 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          39.21  s ] [ CPU  TIME:        2446.60  s ] <<<<< ..
 
* Number of generators                                        3390
* Number of comb teeth                                          21
 
.. >>>>> [ RES  MEM :          0.293 GB ] [ VIRT MEM :         17.221 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          39.22  s ] [ CPU  TIME:        2447.01  s ] <<<<< ..
 
* Number of selectors                                         3390
* pt2_n_tasks_max                                                1
* Number of tasks                                             3390
* Number of fragmented tasks                                     0
* Number of threads for PT2                                     72
* Memory (Gb)                                       0.2261537052690983E-01
========== ==================== ================ ================ ================ ============= ===========
 Samples           Energy             PT2            Variance          Norm^2       Convergence    Seconds
========== ==================== ================ ================ ================ ============= ===========
      1763  -117.0984347(4)      -0.0116373(4)    0.051269(2)      0.00313442(8)    0.366E-04           1.0
========== ==================== ================ ================ ================ ============= ===========
 Overlap of perturbed states:
  3.134420547810046E-003
 -------
 
.. >>>>> [ RES  MEM :          0.296 GB ] [ VIRT MEM :         17.221 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          40.29  s ] [ CPU  TIME:        2502.74  s ] <<<<< ..
 
* Number of generators                                        3390
* Number of comb teeth                                          21
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
 
.. >>>>> [ RES  MEM :          0.296 GB ] [ VIRT MEM :         17.221 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          40.30  s ] [ CPU  TIME:        2503.28  s ] <<<<< ..
 
* Number of selectors                                         3390
* pt2_n_tasks_max                                                1
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
 
Summary at N_det =         3445
-----------------------------------
 
# ============ =============================
                     State      1
# ============ =============================
# E            -117.08679740
# PT2            -0.01163729     0.00000041
# rPT2           -0.01160093     0.00000041
#
# E+PT2        -117.09843469     0.00000041
# E+rPT2       -117.09839833     0.00000041
# ============ =============================
 
 N_det             =         3445
 N_states          =            1
 N_cfg             =          722
 N_csf             =         1257
 
 * State            1
 < S^2 >         =   3.521083517234893E-011
 E               =   -117.086797397636     
 Variance        =   5.126884850473632E-002  +/-   2.381570600703689E-006
 PT norm         =   5.598589597220040E-002  +/-   6.561919923938429E-007
 PT2             =  -1.163729443789275E-002  +/-   4.115482496432262E-007
 rPT2            =  -1.160093223751373E-002  +/-   4.102623150130571E-007
 E+PT2           =   -117.098434692074       +/-   4.115482496432262E-007
 E+rPT2          =   -117.098398329874       +/-   4.102623150130571E-007
 
 -----

Extrapolated energies
------------------------

 
 State            1
 
 =========== ===================
 minimum PT2 Extrapolated energy
 =========== ===================
    -0.0161       -117.10046600
    -0.0163       -117.10057366
    -0.0222       -117.10043111
    -0.0224       -117.10048415
    -0.0302       -117.10017082
    -0.0305       -117.10010276
    -0.0428       -117.09986521
 =========== ===================
 
 Wall time to provide state_av_act_2_rdm_ab_mo  0.273850917816162     
 Wall time to provide state_av_act_2_rdm_aa_mo  0.110417127609253     
 Wall time to provide state_av_act_2_rdm_bb_mo  0.135780811309814     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  7.309913635253906E-004
 State average energy:  -117.086797395972     
 
 ********** optimization step **********
 Method :diag                            
 Diagonal hessian
 Absolute value of the hessian: F
 Number of states:           1
 State average weights:
   1.00000000000000     
 Wall time to provide state_av_act_2_rdm_ab_mo  0.106096982955933     
 Wall time to provide state_av_act_2_rdm_aa_mo  0.105998992919922     
 Wall time to provide state_av_act_2_rdm_bb_mo  0.103744029998779     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  5.939006805419922E-004
 State average energy:  -117.086797395972     
 
 ******************
 Iteration           0
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   4.010200500488281E-004
 Gradient norm :   7.600191888273810E-003
 Max element in the gradient : -2.450925074642910E-003
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  3.049373626708984E-004
 l1 2  3.120899200439453E-004
 l1 3  9.012222290039062E-005
 l2 1  1.317977905273438E-003
 l2 2  1.302957534790039E-003
 l3 1  3.991127014160156E-004
 l3 2  1.906156539916992E-003
 Time to compute the hessian :  5.965948104858398E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               0
 Sub iteration:           0
 Max elem grad: -2.450925074642910E-003
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  2.135574436760472E-002
 delta:  2.135574436760472E-002
 Time in trust_region:  5.071163177490234E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.086797395972     
 Predicted energy after the rotation:  -117.086833162656     
 Previous energy - predicted energy:   3.576668464688737E-005
 Time in trust e model:  1.406669616699219E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  2.886579864025407E-015
 Time in rotation matrix:  1.931190490722656E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  3.243923187255859E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   8.53133399999979      s
  wall time :  0.120457887649536      s  ( x    70.8242039310959      )
* Number of unique beta determinants                           892
* Number of unique alpha determinants                          892
 Providing the one-electron integrals
 State average energy:  -117.086827478790     
 
 ---Rho_model---
 Rho:  0.841084884228620     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.086827478790     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          0.295 GB ] [ VIRT MEM :         17.220 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          41.42  s ] [ CPU  TIME:        2581.90  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                      3445
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.7122773677110672E-02

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0868275477    0.000000   7.855E-06
   1   -117.0868449554    0.000000   1.357E-07
   2   -117.0868452087    0.000000   1.141E-08
   3   -117.0868452174    0.000000   1.989E-10
   4   -117.0868452177    0.000000   5.662E-12
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          0.298 GB ] [ VIRT MEM :         17.220 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          41.44  s ] [ CPU  TIME:        2583.42  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          0.298 GB ] [ VIRT MEM :         17.220 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          41.44  s ] [ CPU  TIME:        2583.45  s ] <<<<< ..
 
* Energy of state    1                              -117.0868452177459    
* S^2 of state    1                                 0.3295465644127954E-11
 Wall time to provide state_av_act_2_rdm_ab_mo  0.256849050521851     
 Wall time to provide state_av_act_2_rdm_aa_mo  0.122706890106201     
 Wall time to provide state_av_act_2_rdm_bb_mo  0.162624120712280     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.968975067138672E-004
* Saved determinants                                          3445
 State average energy:  -117.086845215629     
 
 ******************
 Iteration           2
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  9.536743164062500E-007
 Gradient second term (s) :   8.649826049804688E-004
 Gradient norm :   1.935879790602969E-003
 Max element in the gradient :  6.719731098980093E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  5.738735198974609E-004
 l1 2  5.350112915039062E-004
 l1 3  1.780986785888672E-004
 l2 1  2.137184143066406E-003
 l2 2  2.095937728881836E-003
 l3 1  8.471012115478516E-004
 l3 2  2.920866012573242E-003
 Time to compute the hessian :  9.753942489624023E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               2
 Sub iteration:           0
 Max elem grad:  6.719731098980093E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  9.097212103717561E-003
 delta:  4.271148873520943E-002
 Time in trust_region:  9.078979492187500E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.086845215629     
 Predicted energy after the rotation:  -117.086851862600     
 Previous energy - predicted energy:   6.646970660995066E-006
 Time in trust e model:  1.478195190429688E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -4.440892098500626E-015
 Time in rotation matrix:  1.790523529052734E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.541065216064453E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   6.47337599999992      s
  wall time :  9.139895439147949E-002 s  ( x    70.8254929511905      )
* Number of unique beta determinants                           892
* Number of unique alpha determinants                          892
 Providing the one-electron integrals
 State average energy:  -117.086852357471     
 
 ---Rho_model---
 Rho:   1.07445073564085     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.086852357471     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          0.306 GB ] [ VIRT MEM :         17.345 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          42.28  s ] [ CPU  TIME:        2640.49  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                      3445
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.7122773677110672E-02

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0868523682    0.000000   1.646E-06
   1   -117.0868560455    0.000000   2.390E-08
   2   -117.0868560940    0.000000   9.368E-10
   3   -117.0868560952    0.000000   1.850E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          0.307 GB ] [ VIRT MEM :         17.345 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          42.30  s ] [ CPU  TIME:        2641.72  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          0.307 GB ] [ VIRT MEM :         17.345 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          42.30  s ] [ CPU  TIME:        2641.75  s ] <<<<< ..
 
* Energy of state    1                              -117.0868560951705    
* S^2 of state    1                                 0.5625457682756252E-11
 Wall time to provide state_av_act_2_rdm_ab_mo  0.133805990219116     
 Wall time to provide state_av_act_2_rdm_aa_mo  0.154108047485352     
 Wall time to provide state_av_act_2_rdm_bb_mo  0.104892969131470     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  7.219314575195312E-004
* Saved determinants                                          3445
 State average energy:  -117.086856092986     
 
 ******************
 Iteration           3
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   4.110336303710938E-004
 Gradient norm :   1.036249799125166E-003
 Max element in the gradient :  4.669395409107931E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  3.180503845214844E-004
 l1 2  2.930164337158203E-004
 l1 3  8.893013000488281E-005
 l2 1  1.290082931518555E-003
 l2 2  1.275062561035156E-003
 l3 1  4.038810729980469E-004
 l3 2  1.850843429565430E-003
 Time to compute the hessian :  5.821943283081055E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               3
 Sub iteration:           0
 Max elem grad:  4.669395409107931E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  6.118222907835505E-003
 delta:  8.542297747041887E-002
 Time in trust_region:  5.080699920654297E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.086856092986     
 Predicted energy after the rotation:  -117.086859031649     
 Previous energy - predicted energy:   2.938662873930298E-006
 Time in trust e model:  1.502037048339844E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -4.773959005888173E-015
 Time in rotation matrix:  1.761913299560547E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.158880233764648E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   6.17037900000014      s
  wall time :  8.712291717529297E-002 s  ( x    70.8238337289053      )
* Number of unique beta determinants                           892
* Number of unique alpha determinants                          892
 Providing the one-electron integrals
 State average energy:  -117.086859639322     
 
 ---Rho_model---
 Rho:   1.20678555873800     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.086859639322     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          0.310 GB ] [ VIRT MEM :         17.345 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          42.97  s ] [ CPU  TIME:        2687.24  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                      3445
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.7122773677110672E-02

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0868596440    0.000000   6.588E-07
   1   -117.0868611337    0.000000   8.830E-09
   2   -117.0868611520    0.000000   2.946E-10
   3   -117.0868611524    0.000000   6.252E-12
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          0.310 GB ] [ VIRT MEM :         17.345 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          42.98  s ] [ CPU  TIME:        2688.42  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          0.310 GB ] [ VIRT MEM :         17.345 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          42.98  s ] [ CPU  TIME:        2688.44  s ] <<<<< ..
 
* Energy of state    1                              -117.0868611523581    
* S^2 of state    1                                 0.1798136927510200E-11
 Wall time to provide state_av_act_2_rdm_ab_mo  0.146752119064331     
 Wall time to provide state_av_act_2_rdm_aa_mo  0.126070022583008     
 Wall time to provide state_av_act_2_rdm_bb_mo  0.103325128555298     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  7.340908050537109E-004
* Saved determinants                                          3445
 State average energy:  -117.086861150108     
 
 ******************
 Iteration           4
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   4.439353942871094E-004
 Gradient norm :   7.328035935703455E-004
 Max element in the gradient :  3.169320768760635E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  3.209114074707031E-004
 l1 2  2.930164337158203E-004
 l1 3  8.988380432128906E-005
 l2 1  1.332998275756836E-003
 l2 2  1.351118087768555E-003
 l3 1  4.570484161376953E-004
 l3 2  1.920938491821289E-003
 Time to compute the hessian :  6.072998046875000E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               4
 Sub iteration:           0
 Max elem grad:  3.169320768760635E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  4.482723932429898E-003
 delta:  0.170845954940838     
 Time in trust_region:  4.930496215820312E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.086861150108     
 Predicted energy after the rotation:  -117.086862722373     
 Previous energy - predicted energy:   1.572265460936251E-006
 Time in trust e model:  1.502037048339844E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  3.552713678800501E-015
 Time in rotation matrix:  1.761913299560547E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.753019332885742E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   6.98532100000011      s
  wall time :  9.862780570983887E-002 s  ( x    70.8250675326874      )
* Number of unique beta determinants                           892
* Number of unique alpha determinants                          892
 Providing the one-electron integrals
 State average energy:  -117.086863179268     
 
 ---Rho_model---
 Rho:   1.29059662551354     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.086863179268     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          0.311 GB ] [ VIRT MEM :         17.345 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          44.32  s ] [ CPU  TIME:        2746.00  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                      3445
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.7122773677110672E-02

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0868631830    0.000000   3.186E-07
   1   -117.0868639043    0.000000   4.399E-09
   2   -117.0868639130    0.000000   1.972E-10
   3   -117.0868639132    0.000000   3.041E-12
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          0.311 GB ] [ VIRT MEM :         17.345 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          44.34  s ] [ CPU  TIME:        2747.20  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          0.311 GB ] [ VIRT MEM :         17.345 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          44.34  s ] [ CPU  TIME:        2747.22  s ] <<<<< ..
 
* Energy of state    1                              -117.0868639131994    
* S^2 of state    1                                 0.8656609006960214E-12
 Wall time to provide state_av_act_2_rdm_ab_mo  0.118486881256104     
 Wall time to provide state_av_act_2_rdm_aa_mo  0.116215944290161     
 Wall time to provide state_av_act_2_rdm_bb_mo  0.101310968399048     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  7.181167602539062E-004
* Saved determinants                                          3445
 State average energy:  -117.086863911310     
 
 ******************
 Iteration           5
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   4.050731658935547E-004
 Gradient norm :   5.558044093990562E-004
 Max element in the gradient :  2.143384615419741E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  2.813339233398438E-005
 l1 2  2.384185791015625E-005
 l1 3  8.106231689453125E-006
 l2 1  1.274108886718750E-003
 l2 2  1.139879226684570E-003
 l3 1  4.119873046875000E-004
 l3 2  1.448869705200195E-003
 Time to compute the hessian :  4.488945007324219E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               5
 Sub iteration:           0
 Max elem grad:  2.143384615419741E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  3.414451623178281E-003
 delta:  0.341691909881675     
 Time in trust_region:  7.009506225585938E-005
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.086863911310     
 Predicted energy after the rotation:  -117.086864823900     
 Previous energy - predicted energy:   9.125899822493011E-007
 Time in trust e model:  1.716613769531250E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  3.774758283725532E-015
 Time in rotation matrix:  1.709461212158203E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.405166625976562E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   6.37643200000002      s
  wall time :  8.878087997436523E-002 s  ( x    71.8221310922033      )
* Number of unique beta determinants                           892
* Number of unique alpha determinants                          892
 Providing the one-electron integrals
 State average energy:  -117.086865145465     
 
 ---Rho_model---
 Rho:   1.35236529628828     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.086865145465     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          0.314 GB ] [ VIRT MEM :         17.345 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          45.07  s ] [ CPU  TIME:        2797.31  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                      3445
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.7122773677110672E-02

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0868651483    0.000000   1.695E-07
   1   -117.0868655301    0.000000   2.159E-09
   2   -117.0868655347    0.000000   6.901E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          0.314 GB ] [ VIRT MEM :         17.345 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          45.08  s ] [ CPU  TIME:        2798.22  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          0.314 GB ] [ VIRT MEM :         17.345 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          45.08  s ] [ CPU  TIME:        2798.25  s ] <<<<< ..
 
* Energy of state    1                              -117.0868655347274    
* S^2 of state    1                                 0.6675769502492367E-11
 Wall time to provide state_av_act_2_rdm_ab_mo  0.108879089355469     
 Wall time to provide state_av_act_2_rdm_aa_mo  9.623289108276367E-002
 Wall time to provide state_av_act_2_rdm_bb_mo  0.102514982223511     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.840229034423828E-004
* Saved determinants                                          3445
 State average energy:  -117.086865532852     
 
 ******************
 Iteration           6
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   4.129409790039062E-004
 Gradient norm :   4.339700594581524E-004
 Max element in the gradient :  1.453566378598849E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  2.479553222656250E-005
 l1 2  2.503395080566406E-005
 l1 3  6.914138793945312E-006
 l2 1  1.286029815673828E-003
 l2 2  1.142024993896484E-003
 l3 1  4.160404205322266E-004
 l3 2  1.434087753295898E-003
 Time to compute the hessian :  4.503011703491211E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               6
 Sub iteration:           0
 Max elem grad:  1.453566378598849E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  2.663828493363373E-003
 delta:  0.683383819763351     
 Time in trust_region:  6.985664367675781E-005
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.086865532852     
 Predicted energy after the rotation:  -117.086866089113     
 Previous energy - predicted energy:   5.562611704590381E-007
 Time in trust e model:  1.502037048339844E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  3.330669073875470E-015
 Time in rotation matrix:  1.711845397949219E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.810955047607422E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   7.00804699999981      s
  wall time :  9.895300865173340E-002 s  ( x    70.8219698974968      )
* Number of unique beta determinants                           892
* Number of unique alpha determinants                          892
 Providing the one-electron integrals
 State average energy:  -117.086866310836     
 
 ---Rho_model---
 Rho:   1.39859493554469     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.086866310836     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          0.316 GB ] [ VIRT MEM :         17.345 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          46.03  s ] [ CPU  TIME:        2852.73  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                      3445
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.7122773677110672E-02

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0868663133    0.000000   9.655E-08
   1   -117.0868665285    0.000000   1.487E-09
   2   -117.0868665313    0.000000   1.032E-10
   3   -117.0868665314    0.000000   1.237E-12
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          0.316 GB ] [ VIRT MEM :         17.345 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          46.05  s ] [ CPU  TIME:        2854.21  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          0.316 GB ] [ VIRT MEM :         17.345 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          46.05  s ] [ CPU  TIME:        2854.23  s ] <<<<< ..
 
* Energy of state    1                              -117.0868665313882    
* S^2 of state    1                                 0.3851773330992636E-12
 Wall time to provide state_av_act_2_rdm_ab_mo  0.125192165374756     
 Wall time to provide state_av_act_2_rdm_aa_mo  0.112759828567505     
 Wall time to provide state_av_act_2_rdm_bb_mo  0.119091987609863     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.260871887207031E-004
* Saved determinants                                          3445
 State average energy:  -117.086866529536     
 
 ******************
 Iteration           7
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   3.888607025146484E-004
 Gradient norm :   3.448843945035562E-004
 Max element in the gradient :  1.139784903235047E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  3.039836883544922E-004
 l1 2  2.911090850830078E-004
 l1 3  8.893013000488281E-005
 l2 1  1.325845718383789E-003
 l2 2  1.304149627685547E-003
 l3 1  4.160404205322266E-004
 l3 2  1.902103424072266E-003
 Time to compute the hessian :  5.942106246948242E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               7
 Sub iteration:           0
 Max elem grad:  1.139784903235047E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  2.113748635771979E-003
 delta:   1.36676763952670     
 Time in trust_region:  4.971027374267578E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.086866529536     
 Predicted energy after the rotation:  -117.086866880395     
 Previous energy - predicted energy:   3.508597501422628E-007
 Time in trust e model:  1.406669616699219E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -3.108624468950438E-015
 Time in rotation matrix:  1.890659332275391E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.696990966796875E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38226
  cpu  time :   8.93067900000005      s
  wall time :  0.126107931137085      s  ( x    70.8177425438215      )
* Number of unique beta determinants                           892
* Number of unique alpha determinants                          892
 Providing the one-electron integrals
 State average energy:  -117.086867032523     
 
 ---Rho_model---
 Rho:   1.43358561270432     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.086867032523     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          0.316 GB ] [ VIRT MEM :         17.345 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          46.89  s ] [ CPU  TIME:        2911.95  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                      3445
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.7122773677110672E-02

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0868670349    0.000000   5.748E-08
   1   -117.0868671618    0.000000   8.768E-10
   2   -117.0868671634    0.000000   5.154E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          0.316 GB ] [ VIRT MEM :         17.345 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          46.90  s ] [ CPU  TIME:        2912.90  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          0.316 GB ] [ VIRT MEM :         17.345 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          46.90  s ] [ CPU  TIME:        2912.92  s ] <<<<< ..
 
* Energy of state    1                              -117.0868671634487    
* S^2 of state    1                                 0.3342620198900097E-11
 Wall time to provide state_av_act_2_rdm_ab_mo  0.112529039382935     
 Wall time to provide state_av_act_2_rdm_aa_mo  0.118417978286743     
 Wall time to provide state_av_act_2_rdm_bb_mo  0.133750915527344     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  5.941390991210938E-004
* Saved determinants                                          3445
 State average energy:  -117.086867161604     
 
 ******************
 Iteration           8
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  1.192092895507812E-006
 Gradient second term (s) :   8.249282836914062E-004
 Gradient norm :   2.772891549822026E-004
 Max element in the gradient : -9.211429640763919E-005
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  5.569458007812500E-004
 l1 2  5.500316619873047E-004
 l1 3  1.800060272216797E-004
 l2 1  1.878976821899414E-003
 l2 2  2.175092697143555E-003
 l3 1  7.610321044921875E-004
 l3 2  3.024101257324219E-003
 Time to compute the hessian :  9.582996368408203E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               8
 Sub iteration:           0
 Max elem grad: -9.211429640763919E-005
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  1.697057185302911E-003
 delta:   2.73353527905340     
 Time in trust_region:  8.769035339355469E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.086867161604     
 Predicted energy after the rotation:  -117.086867388105     
 Previous energy - predicted energy:   2.265009015900432E-007
 Time in trust e model:  7.319450378417969E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -2.109423746787797E-015
 Time in rotation matrix:  1.819133758544922E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.935171127319336E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38225
  cpu  time :   6.39347300000009      s
  wall time :  8.920001983642578E-002 s  ( x    71.6756903386836      )
* Number of unique beta determinants                           892
* Number of unique alpha determinants                          892
 Providing the one-electron integrals
 State average energy:  -117.086867492196     
 
 ---Rho_model---
 Rho:   1.45956253077438     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.086867492196     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          0.320 GB ] [ VIRT MEM :         17.345 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          47.55  s ] [ CPU  TIME:        2957.31  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                      3445
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.7122773677110672E-02

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0868674943    0.000000   3.565E-08
   1   -117.0868675722    0.000000   6.271E-10
   2   -117.0868675733    0.000000   5.262E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          0.320 GB ] [ VIRT MEM :         17.345 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          47.57  s ] [ CPU  TIME:        2958.24  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          0.320 GB ] [ VIRT MEM :         17.345 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          47.57  s ] [ CPU  TIME:        2958.27  s ] <<<<< ..
 
* Energy of state    1                              -117.0868675733255    
* S^2 of state    1                                 0.2709250803996068E-11
 Wall time to provide state_av_act_2_rdm_ab_mo  0.106815099716187     
 Wall time to provide state_av_act_2_rdm_aa_mo  9.930586814880371E-002
 Wall time to provide state_av_act_2_rdm_bb_mo  0.102563858032227     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  7.150173187255859E-004
* Saved determinants                                          3445
 State average energy:  -117.086867571490     
 
 ******************
 Iteration           9
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   5.190372467041016E-004
 Gradient norm :   2.250600580948056E-004
 Max element in the gradient :  7.498942328209137E-005
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  5.729198455810547E-004
 l1 2  5.559921264648438E-004
 l1 3  1.809597015380859E-004
 l2 1  1.446962356567383E-003
 l2 2  1.458168029785156E-003
 l3 1  5.149841308593750E-004
 l3 2  2.326011657714844E-003
 Time to compute the hessian :  7.510900497436523E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               9
 Sub iteration:           0
 Max elem grad:  7.498942328209137E-005
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  1.375340939573934E-003
 delta:   5.46707055810681     
 Time in trust_region:  9.298324584960938E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.086867571490     
 Predicted energy after the rotation:  -117.086867720452     
 Previous energy - predicted energy:   1.489620160555205E-007
 Time in trust e model:  1.502037048339844E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  2.886579864025407E-015
 Time in rotation matrix:  2.059936523437500E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.597093582153320E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38225
  cpu  time :   5.86342900000000      s
  wall time :  8.327102661132812E-002 s  ( x    70.4137950330294      )
* Number of unique beta determinants                           892
* Number of unique alpha determinants                          892
 Providing the one-electron integrals
 State average energy:  -117.086867791707     
 
 ---Rho_model---
 Rho:   1.47834371753447     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.086867791707     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          0.321 GB ] [ VIRT MEM :         17.345 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          48.31  s ] [ CPU  TIME:        3009.45  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                      3445
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.7122773677110672E-02

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0868677937    0.000000   2.273E-08
   1   -117.0868678430    0.000000   4.437E-10
   2   -117.0868678437    0.000000   4.669E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          0.321 GB ] [ VIRT MEM :         17.345 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          48.33  s ] [ CPU  TIME:        3010.47  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          0.321 GB ] [ VIRT MEM :         17.345 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          48.33  s ] [ CPU  TIME:        3010.50  s ] <<<<< ..
 
* Energy of state    1                              -117.0868678437207    
* S^2 of state    1                                 0.1928853535140531E-11
 Wall time to provide state_av_act_2_rdm_ab_mo  0.146396160125732     
 Wall time to provide state_av_act_2_rdm_aa_mo  0.238112926483154     
 Wall time to provide state_av_act_2_rdm_bb_mo  0.177245140075684     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.229877471923828E-004
* Saved determinants                                          3445
 State average energy:  -117.086867841890     
 Not converged: nb_iter >= optimization_max_nb_iter
 #############################
    End of the optimization
 #############################
 State average energy:  -117.086867841890     
 
 ********** diff step **********
 Gain in energy during the orbital optimization: -7.044591846749881E-005
 
 ======================
  Cipsi step:          10
 ======================
 
 ********** cipsi step **********
* Number of configurations                                     722
 
.. >>>>> [ RES  MEM :          0.321 GB ] [ VIRT MEM :         17.345 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          49.14  s ] [ CPU  TIME:        3066.17  s ] <<<<< ..
 
* Saved determinants                                          3445
--------------------------------------------------------------------------------
 
.. >>>>> [ RES  MEM :          0.321 GB ] [ VIRT MEM :         17.345 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          49.30  s ] [ CPU  TIME:        3076.01  s ] <<<<< ..
 
* Number of generators                                        3394
* Number of comb teeth                                          22
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
 
.. >>>>> [ RES  MEM :          0.321 GB ] [ VIRT MEM :         17.345 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          49.31  s ] [ CPU  TIME:        3076.60  s ] <<<<< ..
 
* Number of selectors                                         3394
* pt2_n_tasks_max                                                1
* PT2 Energy denominator                            -117.0868678437207    
 
.. >>>>> [ RES  MEM :          0.321 GB ] [ VIRT MEM :         17.345 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          49.31  s ] [ CPU  TIME:        3076.73  s ] <<<<< ..
 
* Number of generators                                        3394
* Number of comb teeth                                          22
 
.. >>>>> [ RES  MEM :          0.321 GB ] [ VIRT MEM :         17.345 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          49.32  s ] [ CPU  TIME:        3077.15  s ] <<<<< ..
 
* Number of selectors                                         3394
* pt2_n_tasks_max                                                1
* Number of tasks                                             3394
* Number of fragmented tasks                                     0
* Number of threads for PT2                                     72
* Memory (Gb)                                       0.2276949726045132E-01
========== ==================== ================ ================ ================ ============= ===========
 Samples           Energy             PT2            Variance          Norm^2       Convergence    Seconds
========== ==================== ================ ================ ================ ============= ===========
      1348  -117.0984628(4)      -0.0115950(4)    0.051174(3)      0.00311430(8)    0.378E-04           1.0
========== ==================== ================ ================ ================ ============= ===========
 Overlap of perturbed states:
  3.114323971617945E-003
 -------
 
.. >>>>> [ RES  MEM :          0.321 GB ] [ VIRT MEM :         17.250 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          50.37  s ] [ CPU  TIME:        3135.40  s ] <<<<< ..
 
* Number of generators                                        3394
* Number of comb teeth                                          22
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
 
.. >>>>> [ RES  MEM :          0.321 GB ] [ VIRT MEM :         17.250 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          50.38  s ] [ CPU  TIME:        3135.97  s ] <<<<< ..
 
* Number of selectors                                         3394
* pt2_n_tasks_max                                                1
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
* Correlation ratio                                 0.9455590408707797    
 
Summary at N_det =         3445
-----------------------------------
 
# ============ =============================
                     State      1
# ============ =============================
# E            -117.08686784
# PT2            -0.01159514     0.00000042
# rPT2           -0.01155914     0.00000042
#
# E+PT2        -117.09846298     0.00000042
# E+rPT2       -117.09842698     0.00000042
# ============ =============================
 
 N_det             =         3445
 N_states          =            1
 N_cfg             =          722
 N_csf             =         1257
 
 * State            1
 < S^2 >         =   1.928853535140531E-012
 E               =   -117.086867843721     
 Variance        =   5.117510978403100E-002  +/-   2.439388683985354E-006
 PT norm         =   5.580612844139921E-002  +/-   6.707638685314229E-007
 PT2             =  -1.159513695710970E-002  +/-   4.192042176692269E-007
 rPT2            =  -1.155913805636951E-002  +/-   4.179027331695123E-007
 E+PT2           =   -117.098462980678       +/-   4.192042176692269E-007
 E+rPT2          =   -117.098426981777       +/-   4.179027331695123E-007
 
 -----

Extrapolated energies
------------------------

 
 State            1
 
 =========== ===================
 minimum PT2 Extrapolated energy
 =========== ===================
    -0.0116       -117.10635132
    -0.0161       -117.10050432
    -0.0163       -117.10060780
    -0.0222       -117.10047569
    -0.0224       -117.10051568
    -0.0302       -117.10025021
    -0.0305       -117.10018507
 =========== ===================
 
* Number of unique alpha determinants                         1471
* Number of unique beta determinants                          1471
 
.. >>>>> [ RES  MEM :          0.320 GB ] [ VIRT MEM :         17.249 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          50.52  s ] [ CPU  TIME:        3146.07  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                      6894
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.1335367560386658E-01

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0868678437    0.000000   9.292E-04
   1   -117.0900478253    0.000001   1.387E-04
   2   -117.0901205810    0.000000   1.023E-05
   3   -117.0901290193    0.000000   1.781E-07
   4   -117.0901294752    0.000000   9.603E-09
   5   -117.0901295006    0.000000   6.385E-10
   6   -117.0901295022    0.000000   5.627E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          0.327 GB ] [ VIRT MEM :         17.249 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          50.69  s ] [ CPU  TIME:        3157.42  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          0.327 GB ] [ VIRT MEM :         17.249 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          50.69  s ] [ CPU  TIME:        3157.44  s ] <<<<< ..
 
* Energy of state    1                              -117.0901295021757    
* S^2 of state    1                                 0.1229962007606105E-10
* Saved determinants                                          6894
 
.. >>>>> [ RES  MEM :          0.328 GB ] [ VIRT MEM :         17.249 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          51.60  s ] [ CPU  TIME:        3180.84  s ] <<<<< ..
 
* Number of generators                                        6615
* Number of comb teeth                                          23
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
 
.. >>>>> [ RES  MEM :          0.328 GB ] [ VIRT MEM :         17.249 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          51.61  s ] [ CPU  TIME:        3181.66  s ] <<<<< ..
 
* Number of selectors                                         6615
* pt2_n_tasks_max                                                1
* PT2 Energy denominator                            -117.0901295021757    
 
.. >>>>> [ RES  MEM :          0.328 GB ] [ VIRT MEM :         17.249 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          51.62  s ] [ CPU  TIME:        3181.87  s ] <<<<< ..
 
* Number of generators                                        6615
* Number of comb teeth                                          23
 
.. >>>>> [ RES  MEM :          0.328 GB ] [ VIRT MEM :         17.249 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          51.62  s ] [ CPU  TIME:        3182.34  s ] <<<<< ..
 
* Number of selectors                                         6615
* pt2_n_tasks_max                                                1
* Number of tasks                                             6615
* Number of fragmented tasks                                     0
* Number of threads for PT2                                     72
* Memory (Gb)                                       0.4492905382066965E-01
========== ==================== ================ ================ ================ ============= ===========
 Samples           Energy             PT2            Variance          Norm^2       Convergence    Seconds
========== ==================== ================ ================ ================ ============= ===========
       538  -117.098926(2)       -0.008796(2)     0.04102(1)       0.0022763(3)     0.187E-03           1.0
========== ==================== ================ ================ ================ ============= ===========
 Overlap of perturbed states:
  2.276330799008199E-003
 -------
 
.. >>>>> [ RES  MEM :          0.329 GB ] [ VIRT MEM :         17.245 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          52.69  s ] [ CPU  TIME:        3248.21  s ] <<<<< ..
 
* Number of generators                                        6615
* Number of comb teeth                                          23
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
 
.. >>>>> [ RES  MEM :          0.329 GB ] [ VIRT MEM :         17.245 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          52.70  s ] [ CPU  TIME:        3248.84  s ] <<<<< ..
 
* Number of selectors                                         6615
* pt2_n_tasks_max                                                1
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
 
Summary at N_det =         6894
-----------------------------------
 
# ============ =============================
                     State      1
# ============ =============================
# E            -117.09012950
# PT2            -0.00879651     0.00000152
# rPT2           -0.00877653     0.00000152
#
# E+PT2        -117.09892601     0.00000152
# E+rPT2       -117.09890603     0.00000152
# ============ =============================
 
 N_det             =         6894
 N_states          =            1
 N_cfg             =         1079
 N_csf             =         2180
 
 * State            1
 < S^2 >         =   1.229962007606105E-011
 E               =   -117.090129502176     
 Variance        =   4.102446891696768E-002  +/-   8.919040791639247E-006
 PT norm         =   4.771090859550046E-002  +/-   2.785710840388846E-006
 PT2             =  -8.796508539048576E-003  +/-   1.524222565209325E-006
 rPT2            =  -8.776530252925416E-003  +/-   1.520760810538372E-006
 E+PT2           =   -117.098926010715       +/-   1.524222565209325E-006
 E+rPT2          =   -117.098906032429       +/-   1.520760810538372E-006
 
 -----

Extrapolated energies
------------------------

 
 State            1
 
 =========== ===================
 minimum PT2 Extrapolated energy
 =========== ===================
    -0.0116       -117.10041699
    -0.0116       -117.10045148
    -0.0161       -117.10048259
    -0.0163       -117.10055163
    -0.0222       -117.10048082
    -0.0224       -117.10050979
    -0.0302       -117.10030744
 =========== ===================
 
 Wall time to provide state_av_act_2_rdm_ab_mo  0.791439056396484     
 Wall time to provide state_av_act_2_rdm_aa_mo  0.621057033538818     
 Wall time to provide state_av_act_2_rdm_bb_mo  0.220661163330078     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  7.379055023193359E-004
 State average energy:  -117.090129492045     
 
 ********** optimization step **********
 Method :diag                            
 Diagonal hessian
 Absolute value of the hessian: F
 Number of states:           1
 State average weights:
   1.00000000000000     
 Wall time to provide state_av_act_2_rdm_ab_mo  0.233622074127197     
 Wall time to provide state_av_act_2_rdm_aa_mo  0.218458175659180     
 Wall time to provide state_av_act_2_rdm_bb_mo  0.220738172531128     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.039142608642578E-004
 State average energy:  -117.090129492045     
 
 ******************
 Iteration           0
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  9.536743164062500E-007
 Gradient second term (s) :   4.091262817382812E-004
 Gradient norm :   4.346623605678849E-003
 Max element in the gradient :  2.124861967745065E-003
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  2.717971801757812E-005
 l1 2  2.789497375488281E-005
 l1 3  7.867813110351562E-006
 l2 1  1.293182373046875E-003
 l2 2  1.137971878051758E-003
 l3 1  3.991127014160156E-004
 l3 2  1.450061798095703E-003
 Time to compute the hessian :  4.517078399658203E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               0
 Sub iteration:           0
 Max elem grad:  2.124861967745065E-003
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  1.524782480612464E-002
 delta:  1.524782480612464E-002
 Time in trust_region:  6.914138793945312E-005
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.090129492045     
 Predicted energy after the rotation:  -117.090147821193     
 Previous energy - predicted energy:   1.832914867350155E-005
 Time in trust e model:  1.597404479980469E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -3.774758283725532E-015
 Time in rotation matrix:  1.869201660156250E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  5.397081375122070E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38224
  cpu  time :   6.90871199999992      s
  wall time :  9.713006019592285E-002 s  ( x    71.1284641033294      )
* Number of unique beta determinants                          1471
* Number of unique alpha determinants                         1471
 Providing the one-electron integrals
 State average energy:  -117.090145445801     
 
 ---Rho_model---
 Rho:  0.870403559430408     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.090145445801     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          0.326 GB ] [ VIRT MEM :         17.242 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          55.18  s ] [ CPU  TIME:        3425.15  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                      6894
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.1335367560386658E-01

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0901454736    0.000000   4.547E-06
   1   -117.0901553055    0.000000   7.313E-08
   2   -117.0901554680    0.000000   1.767E-09
   3   -117.0901554720    0.000000   7.279E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          0.330 GB ] [ VIRT MEM :         17.242 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          55.20  s ] [ CPU  TIME:        3426.99  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          0.330 GB ] [ VIRT MEM :         17.242 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          55.20  s ] [ CPU  TIME:        3427.02  s ] <<<<< ..
 
* Energy of state    1                              -117.0901554720367    
* S^2 of state    1                                 0.1650050244593532E-10
 Wall time to provide state_av_act_2_rdm_ab_mo  0.232574939727783     
 Wall time to provide state_av_act_2_rdm_aa_mo  0.217108964920044     
 Wall time to provide state_av_act_2_rdm_bb_mo  0.222965002059937     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  7.159709930419922E-004
* Saved determinants                                          6894
 State average energy:  -117.090155462897     
 
 ******************
 Iteration           2
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   5.400180816650391E-004
 Gradient norm :   1.407482056889817E-003
 Max element in the gradient :  6.083155504656712E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  5.860328674316406E-004
 l1 2  5.459785461425781E-004
 l1 3  1.821517944335938E-004
 l2 1  1.483917236328125E-003
 l2 2  1.460075378417969E-003
 l3 1  4.978179931640625E-004
 l3 2  2.430915832519531E-003
 Time to compute the hessian :  7.698059082031250E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               2
 Sub iteration:           0
 Max elem grad:  6.083155504656712E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  7.413986184881075E-003
 delta:  3.049564961224928E-002
 Time in trust_region:  9.000301361083984E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.090155462897     
 Predicted energy after the rotation:  -117.090159941353     
 Previous energy - predicted energy:   4.478455835510431E-006
 Time in trust e model:  1.502037048339844E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  3.996802888650564E-015
 Time in rotation matrix:  1.840591430664062E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.763032913208008E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38223
  cpu  time :   7.38420200000019      s
  wall time :  0.104251861572266      s  ( x    70.8304090558765      )
* Number of unique beta determinants                          1471
* Number of unique alpha determinants                         1471
 Providing the one-electron integrals
 State average energy:  -117.090159429743     
 
 ---Rho_model---
 Rho:  0.885762056452075     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.090159429743     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          0.337 GB ] [ VIRT MEM :         17.367 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          56.36  s ] [ CPU  TIME:        3505.81  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                      6894
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.1335367560386658E-01

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0901594488    0.000000   1.585E-06
   1   -117.0901628374    0.000000   2.827E-08
   2   -117.0901628989    0.000000   8.933E-10
   3   -117.0901629005    0.000000   2.734E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          0.338 GB ] [ VIRT MEM :         17.367 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          56.38  s ] [ CPU  TIME:        3507.46  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          0.338 GB ] [ VIRT MEM :         17.367 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          56.38  s ] [ CPU  TIME:        3507.49  s ] <<<<< ..
 
* Energy of state    1                              -117.0901629005276    
* S^2 of state    1                                 0.5905630308402131E-11
 Wall time to provide state_av_act_2_rdm_ab_mo  0.232780933380127     
 Wall time to provide state_av_act_2_rdm_aa_mo  0.216572999954224     
 Wall time to provide state_av_act_2_rdm_bb_mo  0.222226142883301     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  7.328987121582031E-004
* Saved determinants                                          6894
 State average energy:  -117.090162890756     
 
 ******************
 Iteration           3
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   5.269050598144531E-004
 Gradient norm :   8.879637880728174E-004
 Max element in the gradient :  4.842138837229115E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  5.629062652587891E-004
 l1 2  5.328655242919922E-004
 l1 3  1.759529113769531E-004
 l2 1  1.478910446166992E-003
 l2 2  1.474857330322266E-003
 l3 1  4.940032958984375E-004
 l3 2  2.341032028198242E-003
 Time to compute the hessian :  7.518768310546875E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               3
 Sub iteration:           0
 Max elem grad:  4.842138837229115E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  5.205750282570163E-003
 delta:  6.099129922449856E-002
 Time in trust_region:  8.769035339355469E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.090162890756     
 Predicted energy after the rotation:  -117.090165074165     
 Previous energy - predicted energy:   2.183409208100784E-006
 Time in trust e model:  1.502037048339844E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  3.330669073875470E-015
 Time in rotation matrix:  1.831054687500000E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.964973449707031E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38224
  cpu  time :   6.03865200000018      s
  wall time :  8.537197113037109E-002 s  ( x    70.7334259716059      )
* Number of unique beta determinants                          1471
* Number of unique alpha determinants                         1471
 Providing the one-electron integrals
 State average energy:  -117.090165016544     
 
 ---Rho_model---
 Rho:  0.973609433312243     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.090165016544     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          0.339 GB ] [ VIRT MEM :         17.367 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          57.66  s ] [ CPU  TIME:        3595.00  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                      6894
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.1335367560386658E-01

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0901650325    0.000000   7.944E-07
   1   -117.0901667280    0.000000   1.446E-08
   2   -117.0901667599    0.000000   4.487E-10
   3   -117.0901667607    0.000000   1.337E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          0.339 GB ] [ VIRT MEM :         17.367 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          57.68  s ] [ CPU  TIME:        3596.58  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          0.339 GB ] [ VIRT MEM :         17.367 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          57.68  s ] [ CPU  TIME:        3596.61  s ] <<<<< ..
 
* Energy of state    1                              -117.0901667606739    
* S^2 of state    1                                 0.2421801792549404E-11
 Wall time to provide state_av_act_2_rdm_ab_mo  0.231670856475830     
 Wall time to provide state_av_act_2_rdm_aa_mo  0.220903158187866     
 Wall time to provide state_av_act_2_rdm_bb_mo  0.220813035964966     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  7.040500640869141E-004
* Saved determinants                                          6894
 State average energy:  -117.090166750392     
 
 ******************
 Iteration           4
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   4.200935363769531E-004
 Gradient norm :   6.741044471635167E-004
 Max element in the gradient :  3.984593654734851E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  5.691051483154297E-004
 l1 2  5.440711975097656E-004
 l1 3  1.771450042724609E-004
 l2 1  1.532793045043945E-003
 l2 2  1.485109329223633E-003
 l3 1  4.200935363769531E-004
 l3 2  2.382040023803711E-003
 Time to compute the hessian :  7.559061050415039E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               4
 Sub iteration:           0
 Max elem grad:  3.984593654734851E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  4.082461108350774E-003
 delta:  0.121982598448997     
 Time in trust_region:  8.628368377685547E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.090166750392     
 Predicted energy after the rotation:  -117.090168088029     
 Previous energy - predicted energy:   1.337636859943814E-006
 Time in trust e model:  1.502037048339844E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  3.774758283725532E-015
 Time in rotation matrix:  1.938343048095703E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  1.548504829406738E-002
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38225
  cpu  time :   6.32546300000013      s
  wall time :  8.868885040283203E-002 s  ( x    71.3219640492503      )
* Number of unique beta determinants                          1471
* Number of unique alpha determinants                         1471
 Providing the one-electron integrals
 State average energy:  -117.090168173711     
 
 ---Rho_model---
 Rho:   1.06405479926839     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.090168173711     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          0.341 GB ] [ VIRT MEM :         17.365 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          58.74  s ] [ CPU  TIME:        3668.98  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                      6894
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.1335367560386658E-01

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0901681877    0.000000   4.562E-07
   1   -117.0901691618    0.000000   8.294E-09
   2   -117.0901691805    0.000000   2.149E-10
   3   -117.0901691809    0.000000   7.465E-12
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          0.341 GB ] [ VIRT MEM :         17.365 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          58.76  s ] [ CPU  TIME:        3670.55  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          0.341 GB ] [ VIRT MEM :         17.365 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          58.76  s ] [ CPU  TIME:        3670.57  s ] <<<<< ..
 
* Energy of state    1                              -117.0901691809100    
* S^2 of state    1                                 0.1128687689538716E-11
 Wall time to provide state_av_act_2_rdm_ab_mo  0.232789039611816     
 Wall time to provide state_av_act_2_rdm_aa_mo  0.217938899993896     
 Wall time to provide state_av_act_2_rdm_bb_mo  0.224058151245117     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  7.319450378417969E-004
* Saved determinants                                          6894
 State average energy:  -117.090169170536     
 
 ******************
 Iteration           5
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   4.940032958984375E-004
 Gradient norm :   5.431362709652836E-004
 Max element in the gradient :  3.350312828521900E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  5.488395690917969E-004
 l1 2  5.779266357421875E-004
 l1 3  2.191066741943359E-004
 l2 1  1.514196395874023E-003
 l2 2  1.525878906250000E-003
 l3 1  4.179477691650391E-004
 l3 2  2.547025680541992E-003
 Time to compute the hessian :  7.919788360595703E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               5
 Sub iteration:           0
 Max elem grad:  3.350312828521900E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  3.337249032817791E-003
 delta:  0.243965196897994     
 Time in trust_region:  9.210109710693359E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.090169170536     
 Predicted energy after the rotation:  -117.090170061144     
 Previous energy - predicted energy:   8.906084190130059E-007
 Time in trust e model:  1.502037048339844E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  4.440892098500626E-015
 Time in rotation matrix:  1.928806304931641E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.929210662841797E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38225
  cpu  time :   8.52350100000012      s
  wall time :  0.121124982833862      s  ( x    70.3694712732479      )
* Number of unique beta determinants                          1471
* Number of unique alpha determinants                         1471
 Providing the one-electron integrals
 State average energy:  -117.090170185586     
 
 ---Rho_model---
 Rho:   1.13972718735793     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.090170185586     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          0.347 GB ] [ VIRT MEM :         17.365 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          60.03  s ] [ CPU  TIME:        3757.13  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                      6894
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.1335367560386658E-01

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0901701981    0.000000   2.812E-07
   1   -117.0901707991    0.000000   5.136E-09
   2   -117.0901708108    0.000000   1.236E-10
   3   -117.0901708110    0.000000   4.383E-12
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          0.347 GB ] [ VIRT MEM :         17.365 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          60.06  s ] [ CPU  TIME:        3758.79  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          0.347 GB ] [ VIRT MEM :         17.365 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          60.06  s ] [ CPU  TIME:        3758.81  s ] <<<<< ..
 
* Energy of state    1                              -117.0901708110377    
* S^2 of state    1                                 0.6506655205995275E-12
 Wall time to provide state_av_act_2_rdm_ab_mo  0.511912107467651     
 Wall time to provide state_av_act_2_rdm_aa_mo  0.221208095550537     
 Wall time to provide state_av_act_2_rdm_bb_mo  0.222280025482178     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.830692291259766E-004
* Saved determinants                                          6894
 State average energy:  -117.090170801490     
 
 ******************
 Iteration           6
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   7.841587066650391E-004
 Gradient norm :   4.512858591945736E-004
 Max element in the gradient :  2.856955826723850E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  3.118515014648438E-004
 l1 2  2.880096435546875E-004
 l1 3  8.797645568847656E-005
 l2 1  1.800060272216797E-003
 l2 2  1.791954040527344E-003
 l3 1  7.748603820800781E-004
 l3 2  2.461910247802734E-003
 Time to compute the hessian :  7.838964462280273E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               6
 Sub iteration:           0
 Max elem grad:  2.856955826723850E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  2.788245877101098E-003
 delta:  0.487930393795989     
 Time in trust_region:  4.930496215820312E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.090170801490     
 Predicted energy after the rotation:  -117.090171421177     
 Previous energy - predicted energy:   6.196867161634145E-007
 Time in trust e model:  1.406669616699219E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  2.442490654175344E-015
 Time in rotation matrix:  1.881122589111328E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.245903015136719E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38224
  cpu  time :   5.99049500000001      s
  wall time :  8.399391174316406E-002 s  ( x    71.3205859291052      )
* Number of unique beta determinants                          1471
* Number of unique alpha determinants                         1471
 Providing the one-electron integrals
 State average energy:  -117.090171546662     
 
 ---Rho_model---
 Rho:   1.20249645374588     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.090171546662     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          0.347 GB ] [ VIRT MEM :         17.365 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          61.38  s ] [ CPU  TIME:        3849.23  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                      6894
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.1335367560386658E-01

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0901715574    0.000000   1.815E-07
   1   -117.0901719456    0.000000   3.355E-09
   2   -117.0901719532    0.000000   8.525E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          0.347 GB ] [ VIRT MEM :         17.365 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          61.39  s ] [ CPU  TIME:        3850.51  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          0.347 GB ] [ VIRT MEM :         17.365 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          61.39  s ] [ CPU  TIME:        3850.54  s ] <<<<< ..
 
* Energy of state    1                              -117.0901719532045    
* S^2 of state    1                                 0.6196150489793150E-11
 Wall time to provide state_av_act_2_rdm_ab_mo  0.234670877456665     
 Wall time to provide state_av_act_2_rdm_aa_mo  0.220129013061523     
 Wall time to provide state_av_act_2_rdm_bb_mo  0.220768928527832     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  7.159709930419922E-004
* Saved determinants                                          6894
 State average energy:  -117.090171943491     
 
 ******************
 Iteration           7
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   4.220008850097656E-004
 Gradient norm :   3.809770803717138E-004
 Max element in the gradient :  2.459850235853045E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  3.030300140380859E-004
 l1 2  3.058910369873047E-004
 l1 3  8.893013000488281E-005
 l2 1  1.313924789428711E-003
 l2 2  1.307964324951172E-003
 l3 1  4.019737243652344E-004
 l3 2  1.878023147583008E-003
 Time to compute the hessian :  5.909919738769531E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               7
 Sub iteration:           0
 Max elem grad:  2.459850235853045E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  2.361463524465102E-003
 delta:  0.975860787591977     
 Time in trust_region:  5.071163177490234E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.090171943491     
 Predicted energy after the rotation:  -117.090172386633     
 Previous energy - predicted energy:   4.431427669260302E-007
 Time in trust e model:  1.502037048339844E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -2.553512956637860E-015
 Time in rotation matrix:  1.800060272216797E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.928972244262695E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38222
  cpu  time :   6.72773399999960      s
  wall time :  9.557700157165527E-002 s  ( x    70.3907204596258      )
* Number of unique beta determinants                          1471
* Number of unique alpha determinants                         1471
 Providing the one-electron integrals
 State average energy:  -117.090172498514     
 
 ---Rho_model---
 Rho:   1.25247109038783     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.090172498514     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          0.348 GB ] [ VIRT MEM :         17.365 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          62.45  s ] [ CPU  TIME:        3922.80  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                      6894
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.1335367560386658E-01

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0901725091    0.000000   1.215E-07
   1   -117.0901727691    0.000000   2.387E-09
   2   -117.0901727745    0.000000   6.257E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          0.348 GB ] [ VIRT MEM :         17.365 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          62.49  s ] [ CPU  TIME:        3925.02  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          0.348 GB ] [ VIRT MEM :         17.365 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          62.49  s ] [ CPU  TIME:        3925.07  s ] <<<<< ..
 
* Energy of state    1                              -117.0901727745240    
* S^2 of state    1                                 0.4384579438434172E-11
 Wall time to provide state_av_act_2_rdm_ab_mo  0.554491996765137     
 Wall time to provide state_av_act_2_rdm_aa_mo  0.638189077377319     
 Wall time to provide state_av_act_2_rdm_bb_mo  0.885390043258667     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.570816040039062E-004
* Saved determinants                                          6894
 State average energy:  -117.090172764547     
 
 ******************
 Iteration           8
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   4.041194915771484E-004
 Gradient norm :   3.254265916963974E-004
 Max element in the gradient :  2.135067852396949E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  2.920627593994141E-004
 l1 2  2.779960632324219E-004
 l1 3  9.012222290039062E-005
 l2 1  1.322031021118164E-003
 l2 2  1.315832138061523E-003
 l3 1  4.081726074218750E-004
 l3 2  1.893997192382812E-003
 Time to compute the hessian :  5.888938903808594E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               8
 Sub iteration:           0
 Max elem grad:  2.135067852396949E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  2.021325548967595E-003
 delta:   1.95172157518395     
 Time in trust_region:  5.140304565429688E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.090172764547     
 Predicted energy after the rotation:  -117.090173088281     
 Previous energy - predicted energy:   3.237343690898342E-007
 Time in trust e model:  1.406669616699219E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  4.440892098500626E-015
 Time in rotation matrix:  1.790523529052734E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.912998199462891E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38223
  cpu  time :   8.45182800000021      s
  wall time :  0.120083093643188      s  ( x    70.3831633877932      )
* Number of unique beta determinants                          1471
* Number of unique alpha determinants                         1471
 Providing the one-electron integrals
 State average energy:  -117.090173182752     
 
 ---Rho_model---
 Rho:   1.29181431488236     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.090173182752     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          0.348 GB ] [ VIRT MEM :         17.365 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          65.00  s ] [ CPU  TIME:        4099.46  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                      6894
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.1335367560386658E-01

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0901731932    0.000000   8.375E-08
   1   -117.0901733726    0.000000   1.664E-09
   2   -117.0901733764    0.000000   4.639E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          0.348 GB ] [ VIRT MEM :         17.365 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          65.02  s ] [ CPU  TIME:        4100.81  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          0.348 GB ] [ VIRT MEM :         17.365 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          65.02  s ] [ CPU  TIME:        4100.83  s ] <<<<< ..
 
* Energy of state    1                              -117.0901733764027    
* S^2 of state    1                                 0.2943930930866528E-11
 Wall time to provide state_av_act_2_rdm_ab_mo  0.607461929321289     
 Wall time to provide state_av_act_2_rdm_aa_mo  0.896610975265503     
 Wall time to provide state_av_act_2_rdm_bb_mo  0.221334218978882     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.518363952636719E-004
* Saved determinants                                          6894
 State average energy:  -117.090173365471     
 
 ******************
 Iteration           9
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  9.536743164062500E-007
 Gradient second term (s) :   4.169940948486328E-004
 Gradient norm :   2.799326696871772E-004
 Max element in the gradient :  1.861331012421447E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  2.908706665039062E-004
 l1 2  2.920627593994141E-004
 l1 3  8.893013000488281E-005
 l2 1  1.316070556640625E-003
 l2 2  1.308917999267578E-003
 l3 1  4.048347473144531E-004
 l3 2  1.869201660156250E-003
 Time to compute the hessian :  5.877971649169922E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               9
 Sub iteration:           0
 Max elem grad:  1.861331012421447E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  1.741413164445457E-003
 delta:   3.90344315036791     
 Time in trust_region:  5.130767822265625E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.090173365471     
 Predicted energy after the rotation:  -117.090173605119     
 Previous energy - predicted energy:   2.396480880406671E-007
 Time in trust e model:  1.406669616699219E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  2.886579864025407E-015
 Time in rotation matrix:  1.831054687500000E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  3.088951110839844E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38222
  cpu  time :   6.03914199999963      s
  wall time :  8.526897430419922E-002 s  ( x    70.8246117568488      )
* Number of unique beta determinants                          1471
* Number of unique alpha determinants                         1471
 Providing the one-electron integrals
 State average energy:  -117.090173682435     
 
 ---Rho_model---
 Rho:   1.32262319112581     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.090173682435     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          0.349 GB ] [ VIRT MEM :         17.365 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          67.87  s ] [ CPU  TIME:        4270.76  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                      6894
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.1335367560386658E-01

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0901736936    0.000000   5.918E-08
   1   -117.0901738204    0.000000   1.228E-09
   2   -117.0901738231    0.000000   4.865E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          0.349 GB ] [ VIRT MEM :         17.365 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          67.90  s ] [ CPU  TIME:        4272.94  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          0.349 GB ] [ VIRT MEM :         17.365 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          67.90  s ] [ CPU  TIME:        4272.97  s ] <<<<< ..
 
* Energy of state    1                              -117.0901738230745    
* S^2 of state    1                                 0.2298755447424336E-11
 Wall time to provide state_av_act_2_rdm_ab_mo  0.752007007598877     
 Wall time to provide state_av_act_2_rdm_aa_mo  0.219932794570923     
 Wall time to provide state_av_act_2_rdm_bb_mo  0.220510959625244     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  7.472038269042969E-004
* Saved determinants                                          6894
 State average energy:  -117.090173813438     
 Not converged: nb_iter >= optimization_max_nb_iter
 #############################
    End of the optimization
 #############################
 State average energy:  -117.090173813438     
 
 ********** diff step **********
 Gain in energy during the orbital optimization: -4.432139363075294E-005
 
 ======================
  Cipsi step:          11
 ======================
 
 ********** cipsi step **********
* Number of configurations                                    1079
 
.. >>>>> [ RES  MEM :          0.349 GB ] [ VIRT MEM :         17.365 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          69.35  s ] [ CPU  TIME:        4372.37  s ] <<<<< ..
 
* Saved determinants                                          6894
--------------------------------------------------------------------------------
 
.. >>>>> [ RES  MEM :          0.349 GB ] [ VIRT MEM :         17.365 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          69.55  s ] [ CPU  TIME:        4383.00  s ] <<<<< ..
 
* Number of generators                                        6626
* Number of comb teeth                                          22
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
 
.. >>>>> [ RES  MEM :          0.349 GB ] [ VIRT MEM :         17.365 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          69.56  s ] [ CPU  TIME:        4383.84  s ] <<<<< ..
 
* Number of selectors                                         6626
* pt2_n_tasks_max                                                1
* PT2 Energy denominator                            -117.0901738230745    
 
.. >>>>> [ RES  MEM :          0.349 GB ] [ VIRT MEM :         17.365 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          69.56  s ] [ CPU  TIME:        4384.06  s ] <<<<< ..
 
* Number of generators                                        6626
* Number of comb teeth                                          22
 
.. >>>>> [ RES  MEM :          0.349 GB ] [ VIRT MEM :         17.365 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          69.57  s ] [ CPU  TIME:        4384.53  s ] <<<<< ..
 
* Number of selectors                                         6626
* pt2_n_tasks_max                                                1
* Number of tasks                                             6626
* Number of fragmented tasks                                     0
* Number of threads for PT2                                     72
* Memory (Gb)                                       0.4523754499852657E-01
========== ==================== ================ ================ ================ ============= ===========
 Samples           Energy             PT2            Variance          Norm^2       Convergence    Seconds
========== ==================== ================ ================ ================ ============= ===========
       367  -117.098937(4)       -0.008763(4)     0.04088(2)       0.0022697(7)     0.440E-03           1.0
========== ==================== ================ ================ ================ ============= ===========
 Overlap of perturbed states:
  2.269661587954813E-003
 -------
 
.. >>>>> [ RES  MEM :          0.362 GB ] [ VIRT MEM :         17.263 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          70.64  s ] [ CPU  TIME:        4450.48  s ] <<<<< ..
 
* Number of generators                                        6626
* Number of comb teeth                                          22
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
 
.. >>>>> [ RES  MEM :          0.362 GB ] [ VIRT MEM :         17.263 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          70.65  s ] [ CPU  TIME:        4451.13  s ] <<<<< ..
 
* Number of selectors                                         6626
* pt2_n_tasks_max                                                1
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
* Correlation ratio                                 0.9589175687292287    
 
Summary at N_det =         6894
-----------------------------------
 
# ============ =============================
                     State      1
# ============ =============================
# E            -117.09017382
# PT2            -0.00876276     0.00000364
# rPT2           -0.00874292     0.00000364
#
# E+PT2        -117.09893659     0.00000364
# E+rPT2       -117.09891674     0.00000364
# ============ =============================
 
 N_det             =         6894
 N_states          =            1
 N_cfg             =         1079
 N_csf             =         2180
 
 * State            1
 < S^2 >         =   2.298755447424336E-012
 E               =   -117.090173823074     
 Variance        =   4.087668559742821E-002  +/-   2.145208138102723E-005
 PT norm         =   4.764096543894564E-002  +/-   6.552326627967336E-006
 PT2             =  -8.762762093067051E-003  +/-   3.644610651741085E-006
 rPT2            =  -8.742918626493883E-003  +/-   3.636357351141123E-006
 E+PT2           =   -117.098936585168       +/-   3.644610651741085E-006
 E+rPT2          =   -117.098916741701       +/-   3.636357351141123E-006
 
 -----

Extrapolated energies
------------------------

 
 State            1
 
 =========== ===================
 minimum PT2 Extrapolated energy
 =========== ===================
    -0.0088       -117.10170239
    -0.0116       -117.10042731
    -0.0116       -117.10046109
    -0.0161       -117.10048246
    -0.0163       -117.10054150
    -0.0222       -117.10048564
    -0.0224       -117.10050983
 =========== ===================
 
* Number of unique alpha determinants                         2587
* Number of unique beta determinants                          2587
 
.. >>>>> [ RES  MEM :          0.365 GB ] [ VIRT MEM :         17.263 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          70.84  s ] [ CPU  TIME:        4464.27  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                     13792
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.2571393549442291E-01

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0901738229    0.000000   7.855E-04
   1   -117.0930830113    0.000001   8.071E-05
   2   -117.0931383351    0.000000   9.320E-06
   3   -117.0931454249    0.000000   1.913E-07
   4   -117.0931458773    0.000000   9.814E-09
   5   -117.0931459034    0.000000   5.636E-10
   6   -117.0931459049    0.000000   2.691E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          0.380 GB ] [ VIRT MEM :         17.279 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          70.94  s ] [ CPU  TIME:        4471.49  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          0.376 GB ] [ VIRT MEM :         17.273 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          70.94  s ] [ CPU  TIME:        4471.55  s ] <<<<< ..
 
* Energy of state    1                              -117.0931459048890    
* S^2 of state    1                                 0.2136209237041162E-10
* Saved determinants                                         13792
 
.. >>>>> [ RES  MEM :          0.376 GB ] [ VIRT MEM :         17.273 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          71.26  s ] [ CPU  TIME:        4487.67  s ] <<<<< ..
 
* Number of generators                                       13251
* Number of comb teeth                                          24
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
 
.. >>>>> [ RES  MEM :          0.376 GB ] [ VIRT MEM :         17.273 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          71.27  s ] [ CPU  TIME:        4488.96  s ] <<<<< ..
 
* Number of selectors                                        13251
* pt2_n_tasks_max                                                2
* PT2 Energy denominator                            -117.0931459048890    
 
.. >>>>> [ RES  MEM :          0.377 GB ] [ VIRT MEM :         17.273 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          71.28  s ] [ CPU  TIME:        4489.34  s ] <<<<< ..
 
* Number of generators                                       13251
* Number of comb teeth                                          24
 
.. >>>>> [ RES  MEM :          0.377 GB ] [ VIRT MEM :         17.273 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          71.29  s ] [ CPU  TIME:        4489.89  s ] <<<<< ..
 
* Number of selectors                                        13251
* pt2_n_tasks_max                                                2
* Number of tasks                                            13387
* Number of fragmented tasks                                   136
* Number of threads for PT2                                     72
* Memory (Gb)                                       0.8960007417947054E-01
========== ==================== ================ ================ ================ ============= ===========
 Samples           Energy             PT2            Variance          Norm^2       Convergence    Seconds
========== ==================== ================ ================ ================ ============= ===========
       126  -117.09930(2)        -0.00616(2)      0.0289(1)        0.001552(4)      0.353E-02           1.0
       975  -117.099325(1)       -0.006179(1)     0.029069(8)      0.0015550(2)     0.204E-03           2.0
========== ==================== ================ ================ ================ ============= ===========
 Overlap of perturbed states:
  1.554899379555895E-003
 -------
 
.. >>>>> [ RES  MEM :          0.371 GB ] [ VIRT MEM :         17.257 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          73.40  s ] [ CPU  TIME:        4624.04  s ] <<<<< ..
 
* Number of generators                                       13251
* Number of comb teeth                                          24
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
 
.. >>>>> [ RES  MEM :          0.371 GB ] [ VIRT MEM :         17.257 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          73.41  s ] [ CPU  TIME:        4624.79  s ] <<<<< ..
 
* Number of selectors                                        13251
* pt2_n_tasks_max                                                2
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
 
Summary at N_det =        13792
-----------------------------------
 
# ============ =============================
                     State      1
# ============ =============================
# E            -117.09314590
# PT2            -0.00617856     0.00000121
# rPT2           -0.00616897     0.00000121
#
# E+PT2        -117.09932446     0.00000121
# E+rPT2       -117.09931487     0.00000121
# ============ =============================
 
 N_det             =        13792
 N_states          =            1
 N_cfg             =         1805
 N_csf             =         4084
 
 * State            1
 < S^2 >         =   2.136209237041162E-011
 E               =   -117.093145904889     
 Variance        =   2.906478065778123E-002  +/-   7.271997403970928E-006
 PT norm         =   3.943221246082820E-002  +/-   2.610938233240293E-006
 PT2             =  -6.178558544589732E-003  +/-   1.209126018567826E-006
 rPT2            =  -6.168966422526844E-003  +/-   1.207248868051922E-006
 E+PT2           =   -117.099324463434       +/-   1.209126018567826E-006
 E+rPT2          =   -117.099314871312       +/-   1.207248868051922E-006
 
 -----

Extrapolated energies
------------------------

 
 State            1
 
 =========== ===================
 minimum PT2 Extrapolated energy
 =========== ===================
    -0.0087       -117.10026906
    -0.0088       -117.10027579
    -0.0116       -117.10034421
    -0.0116       -117.10037078
    -0.0161       -117.10042309
    -0.0163       -117.10047233
    -0.0222       -117.10045234
 =========== ===================
 
 Wall time to provide state_av_act_2_rdm_ab_mo  0.642074108123779     
 Wall time to provide state_av_act_2_rdm_aa_mo  0.496909856796265     
 Wall time to provide state_av_act_2_rdm_bb_mo  0.506479978561401     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.620883941650391E-004
 State average energy:  -117.093145881493     
 
 ********** optimization step **********
 Method :diag                            
 Diagonal hessian
 Absolute value of the hessian: F
 Number of states:           1
 State average weights:
   1.00000000000000     
 Wall time to provide state_av_act_2_rdm_ab_mo  0.541487932205200     
 Wall time to provide state_av_act_2_rdm_aa_mo  0.506020069122314     
 Wall time to provide state_av_act_2_rdm_bb_mo  0.506381034851074     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  5.590915679931641E-004
 State average energy:  -117.093145881493     
 
 ******************
 Iteration           0
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   4.119873046875000E-004
 Gradient norm :   6.002511115183295E-003
 Max element in the gradient :  1.711491867536943E-003
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  2.717971801757812E-005
 l1 2  2.908706665039062E-005
 l1 3  9.059906005859375E-006
 l2 1  1.253128051757812E-003
 l2 2  1.117944717407227E-003
 l3 1  4.079341888427734E-004
 l3 2  1.442193984985352E-003
 Time to compute the hessian :  4.461050033569336E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               0
 Sub iteration:           0
 Max elem grad:  1.711491867536943E-003
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  1.290872219931643E-002
 delta:  1.290872219931643E-002
 Time in trust_region:  6.818771362304688E-005
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.093145881493     
 Predicted energy after the rotation:  -117.093164150377     
 Previous energy - predicted energy:   1.826888455980225E-005
 Time in trust e model:  1.597404479980469E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -3.219646771412954E-015
 Time in rotation matrix:  1.869201660156250E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.872705459594727E-002
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38221
  cpu  time :   6.51793500000076      s
  wall time :  9.074997901916504E-002 s  ( x    71.8229918116485      )
* Number of unique beta determinants                          2587
* Number of unique alpha determinants                         2587
 Providing the one-electron integrals
 State average energy:  -117.093163251614     
 
 ---Rho_model---
 Rho:  0.950803610437744     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.093163251614     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          0.374 GB ] [ VIRT MEM :         17.260 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          76.84  s ] [ CPU  TIME:        4870.47  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                     13792
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.2571393549442291E-01

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0931632898    0.000000   3.414E-06
   1   -117.0931734110    0.000000   5.788E-08
   2   -117.0931735379    0.000000   1.519E-09
   3   -117.0931735418    0.000000   6.132E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          0.385 GB ] [ VIRT MEM :         17.276 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          76.89  s ] [ CPU  TIME:        4873.92  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          0.385 GB ] [ VIRT MEM :         17.276 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          76.89  s ] [ CPU  TIME:        4873.95  s ] <<<<< ..
 
* Energy of state    1                              -117.0931735417724    
* S^2 of state    1                                 0.1201651531618722E-10
 Wall time to provide state_av_act_2_rdm_ab_mo  0.542389869689941     
 Wall time to provide state_av_act_2_rdm_aa_mo  0.502352952957153     
 Wall time to provide state_av_act_2_rdm_bb_mo  0.524842977523804     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.690025329589844E-004
* Saved determinants                                         13792
 State average energy:  -117.093173517324     
 
 ******************
 Iteration           2
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  1.192092895507812E-006
 Gradient second term (s) :   4.210472106933594E-004
 Gradient norm :   1.866913929915726E-003
 Max element in the gradient : -5.579374603655787E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  5.421638488769531E-004
 l1 2  6.158351898193359E-004
 l1 3  2.150535583496094E-004
 l2 1  1.550912857055664E-003
 l2 2  1.544952392578125E-003
 l3 1  4.072189331054688E-004
 l3 2  2.523899078369141E-003
 Time to compute the hessian :  7.932186126708984E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               2
 Sub iteration:           0
 Max elem grad: -5.579374603655787E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  7.581248380744667E-003
 delta:  2.581744439863286E-002
 Time in trust_region:  8.640289306640625E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.093173517324     
 Predicted energy after the rotation:  -117.093179273171     
 Previous energy - predicted energy:   5.755847666932823E-006
 Time in trust e model:  1.692771911621094E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -3.663735981263017E-015
 Time in rotation matrix:  1.897811889648438E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.882003784179688E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38225
  cpu  time :   6.37843899999916      s
  wall time :  9.052181243896484E-002 s  ( x    70.4630058561839      )
* Number of unique beta determinants                          2587
* Number of unique alpha determinants                         2587
 Providing the one-electron integrals
 State average energy:  -117.093179237220     
 
 ---Rho_model---
 Rho:  0.993754040608943     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.093179237220     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          0.392 GB ] [ VIRT MEM :         17.402 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          79.16  s ] [ CPU  TIME:        5029.83  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                     13792
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.2571393549442291E-01

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0931792688    0.000000   1.480E-06
   1   -117.0931829785    0.000000   2.681E-08
   2   -117.0931830379    0.000000   8.139E-10
   3   -117.0931830395    0.000000   2.697E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          0.396 GB ] [ VIRT MEM :         17.402 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          79.20  s ] [ CPU  TIME:        5033.09  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          0.396 GB ] [ VIRT MEM :         17.402 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          79.20  s ] [ CPU  TIME:        5033.12  s ] <<<<< ..
 
* Energy of state    1                              -117.0931830395475    
* S^2 of state    1                                 0.6741990156819021E-11
 Wall time to provide state_av_act_2_rdm_ab_mo  0.544093132019043     
 Wall time to provide state_av_act_2_rdm_aa_mo  0.506749868392944     
 Wall time to provide state_av_act_2_rdm_bb_mo  0.509874820709229     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.439685821533203E-004
* Saved determinants                                         13792
 State average energy:  -117.093183015990     
 
 ******************
 Iteration           3
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   3.988742828369141E-004
 Gradient norm :   1.085287822216792E-003
 Max element in the gradient :  3.973692556367737E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  3.128051757812500E-004
 l1 2  2.841949462890625E-004
 l1 3  8.797645568847656E-005
 l2 1  1.333951950073242E-003
 l2 2  1.310110092163086E-003
 l3 1  4.019737243652344E-004
 l3 2  1.891136169433594E-003
 Time to compute the hessian :  5.931854248046875E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               3
 Sub iteration:           0
 Max elem grad:  3.973692556367737E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  5.330596059819752E-003
 delta:  5.163488879726572E-002
 Time in trust_region:  4.858970642089844E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.093183015990     
 Predicted energy after the rotation:  -117.093185609632     
 Previous energy - predicted energy:   2.593641667658630E-006
 Time in trust e model:  1.478195190429688E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  2.442490654175344E-015
 Time in rotation matrix:  1.850128173828125E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  6.278991699218750E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38222
  cpu  time :   6.18970900000022      s
  wall time :  8.741784095764160E-002 s  ( x    70.8060154791452      )
* Number of unique beta determinants                          2587
* Number of unique alpha determinants                         2587
 Providing the one-electron integrals
 State average energy:  -117.093185642175     
 
 ---Rho_model---
 Rho:   1.01254748014050     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.093185642175     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          0.399 GB ] [ VIRT MEM :         17.406 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          81.45  s ] [ CPU  TIME:        5187.65  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                     13792
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.2571393549442291E-01

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0931856697    0.000000   7.800E-07
   1   -117.0931874770    0.000000   1.463E-08
   2   -117.0931875098    0.000000   4.327E-10
   3   -117.0931875107    0.000000   1.449E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          0.399 GB ] [ VIRT MEM :         17.406 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          81.50  s ] [ CPU  TIME:        5190.95  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          0.399 GB ] [ VIRT MEM :         17.406 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          81.50  s ] [ CPU  TIME:        5190.97  s ] <<<<< ..
 
* Energy of state    1                              -117.0931875106572    
* S^2 of state    1                                 0.3904778497462634E-11
 Wall time to provide state_av_act_2_rdm_ab_mo   1.72998809814453     
 Wall time to provide state_av_act_2_rdm_aa_mo   1.58095502853394     
 Wall time to provide state_av_act_2_rdm_bb_mo   1.68351888656616     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  7.641315460205078E-004
* Saved determinants                                         13792
 State average energy:  -117.093187488779     
 
 ******************
 Iteration           4
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   4.189014434814453E-004
 Gradient norm :   7.451282393632342E-004
 Max element in the gradient :  3.269649273884984E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  2.808570861816406E-004
 l1 2  2.889633178710938E-004
 l1 3  8.606910705566406E-005
 l2 1  1.317977905273438E-003
 l2 2  1.305103302001953E-003
 l3 1  4.029273986816406E-004
 l3 2  1.866102218627930E-003
 Time to compute the hessian :  5.844831466674805E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               4
 Sub iteration:           0
 Max elem grad:  3.269649273884984E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  4.029669169067097E-003
 delta:  0.103269777594531     
 Time in trust_region:  5.090236663818359E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.093187488779     
 Predicted energy after the rotation:  -117.093188899862     
 Previous energy - predicted energy:   1.411082820368392E-006
 Time in trust e model:  1.597404479980469E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -4.773959005888173E-015
 Time in rotation matrix:  1.850128173828125E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.964019775390625E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38222
  cpu  time :   6.08394399999997      s
  wall time :  8.590388298034668E-002 s  ( x    70.8226891372521      )
* Number of unique beta determinants                          2587
* Number of unique alpha determinants                         2587
 Providing the one-electron integrals
 State average energy:  -117.093188959805     
 
 ---Rho_model---
 Rho:   1.04248052940152     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.093188959805     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          0.403 GB ] [ VIRT MEM :         17.406 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          87.02  s ] [ CPU  TIME:        5575.60  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                     13792
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.2571393549442291E-01

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0931889840    0.000000   4.526E-07
   1   -117.0931899933    0.000000   8.716E-09
   2   -117.0931900129    0.000000   2.413E-10
   3   -117.0931900134    0.000000   8.283E-12
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          0.403 GB ] [ VIRT MEM :         17.406 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          87.06  s ] [ CPU  TIME:        5578.76  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          0.403 GB ] [ VIRT MEM :         17.406 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          87.06  s ] [ CPU  TIME:        5578.78  s ] <<<<< ..
 
* Energy of state    1                              -117.0931900134091    
* S^2 of state    1                                 0.2298386477314562E-11
 Wall time to provide state_av_act_2_rdm_ab_mo   1.80089402198792     
 Wall time to provide state_av_act_2_rdm_aa_mo   1.71697616577148     
 Wall time to provide state_av_act_2_rdm_bb_mo  0.505859136581421     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  7.820129394531250E-004
* Saved determinants                                         13792
 State average energy:  -117.093189991192     
 
 ******************
 Iteration           5
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   7.810592651367188E-004
 Gradient norm :   5.583297228929663E-004
 Max element in the gradient :  2.697741387184156E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  3.089904785156250E-004
 l1 2  3.049373626708984E-004
 l1 3  8.893013000488281E-005
 l2 1  1.722097396850586E-003
 l2 2  1.714944839477539E-003
 l3 1  7.679462432861328E-004
 l3 2  2.294063568115234E-003
 Time to compute the hessian :  7.523059844970703E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               5
 Sub iteration:           0
 Max elem grad:  2.697741387184156E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  3.201672835078103E-003
 delta:  0.206539555189063     
 Time in trust_region:  4.918575286865234E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.093189991192     
 Predicted energy after the rotation:  -117.093190855925     
 Previous energy - predicted energy:   8.647336784406434E-007
 Time in trust e model:  1.502037048339844E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  3.108624468950438E-015
 Time in rotation matrix:  1.909732818603516E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.908945083618164E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38225
  cpu  time :   6.61086599999999      s
  wall time :  9.335303306579590E-002 s  ( x    70.8157601621856      )
* Number of unique beta determinants                          2587
* Number of unique alpha determinants                         2587
 Providing the one-electron integrals
 State average energy:  -117.093190927182     
 
 ---Rho_model---
 Rho:   1.08240311625481     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.093190927182     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          0.403 GB ] [ VIRT MEM :         17.406 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          91.79  s ] [ CPU  TIME:        5907.35  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                     13792
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.2571393549442291E-01

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0931909507    0.000000   2.794E-07
   1   -117.0931915634    0.000000   5.433E-09
   2   -117.0931915758    0.000000   1.458E-10
   3   -117.0931915761    0.000000   5.179E-12
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          0.402 GB ] [ VIRT MEM :         17.404 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          91.83  s ] [ CPU  TIME:        5910.61  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          0.402 GB ] [ VIRT MEM :         17.404 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          91.83  s ] [ CPU  TIME:        5910.63  s ] <<<<< ..
 
* Energy of state    1                              -117.0931915761208    
* S^2 of state    1                                 0.1323910313073983E-11
 Wall time to provide state_av_act_2_rdm_ab_mo   1.65487194061279     
 Wall time to provide state_av_act_2_rdm_aa_mo   1.82135391235352     
 Wall time to provide state_av_act_2_rdm_bb_mo   1.80781316757202     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.840229034423828E-004
* Saved determinants                                         13792
 State average energy:  -117.093191554808     
 
 ******************
 Iteration           6
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  9.536743164062500E-007
 Gradient second term (s) :   5.431175231933594E-004
 Gradient norm :   4.443636427057378E-004
 Max element in the gradient :  2.229645931690390E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  5.829334259033203E-004
 l1 2  5.390644073486328E-004
 l1 3  1.931190490722656E-004
 l2 1  1.520872116088867E-003
 l2 2  1.526117324829102E-003
 l3 1  5.049705505371094E-004
 l3 2  2.357959747314453E-003
 Time to compute the hessian :  7.684946060180664E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               6
 Sub iteration:           0
 Max elem grad:  2.229645931690390E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  2.624351223626345E-003
 delta:  0.413079110378126     
 Time in trust_region:  8.838176727294922E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.093191554808     
 Predicted energy after the rotation:  -117.093192126985     
 Previous energy - predicted energy:   5.721772993183549E-007
 Time in trust e model:  1.502037048339844E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -4.329869796038111E-015
 Time in rotation matrix:  1.890659332275391E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.948045730590820E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38222
  cpu  time :   6.57196399999975      s
  wall time :  9.279894828796387E-002 s  ( x    70.8193801895936      )
* Number of unique beta determinants                          2587
* Number of unique alpha determinants                         2587
 Providing the one-electron integrals
 State average energy:  -117.093192200844     
 
 ---Rho_model---
 Rho:   1.12908428642809     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.093192200844     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          0.404 GB ] [ VIRT MEM :         17.404 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          97.65  s ] [ CPU  TIME:        6316.05  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                     13792
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.2571393549442291E-01

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0931922228    0.000000   1.800E-07
   1   -117.0931926149    0.000000   3.540E-09
   2   -117.0931926231    0.000000   9.126E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          0.404 GB ] [ VIRT MEM :         17.404 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          97.69  s ] [ CPU  TIME:        6318.86  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          0.404 GB ] [ VIRT MEM :         17.404 GB ] <<<<< ..
.. >>>>> [ WALL TIME:          97.69  s ] [ CPU  TIME:        6318.89  s ] <<<<< ..
 
* Energy of state    1                              -117.0931926231098    
* S^2 of state    1                                 0.1144866837989513E-10
 Wall time to provide state_av_act_2_rdm_ab_mo   1.74312901496887     
 Wall time to provide state_av_act_2_rdm_aa_mo   1.76894712448120     
 Wall time to provide state_av_act_2_rdm_bb_mo   1.67171597480774     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  7.269382476806641E-004
* Saved determinants                                         13792
 State average energy:  -117.093192601213     
 
 ******************
 Iteration           7
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  1.192092895507812E-006
 Gradient second term (s) :   4.279613494873047E-004
 Gradient norm :   3.667784455374308E-004
 Max element in the gradient :  1.849045832591784E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  2.694129943847656E-005
 l1 2  2.694129943847656E-005
 l1 3  9.059906005859375E-006
 l2 1  1.271963119506836E-003
 l2 2  1.147985458374023E-003
 l3 1  4.069805145263672E-004
 l3 2  1.454114913940430E-003
 Time to compute the hessian :  4.519939422607422E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               7
 Sub iteration:           0
 Max elem grad:  1.849045832591784E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  2.197995729053025E-003
 delta:  0.826158220756252     
 Time in trust_region:  6.914138793945312E-005
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.093192601213     
 Predicted energy after the rotation:  -117.093192999339     
 Previous energy - predicted energy:   3.981261187391283E-007
 Time in trust e model:  1.716613769531250E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -2.331468351712829E-015
 Time in rotation matrix:  1.809597015380859E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.480983734130859E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38223
  cpu  time :   6.11598400000003      s
  wall time :  8.515977859497070E-002 s  ( x    71.8177536497402      )
* Number of unique beta determinants                          2587
* Number of unique alpha determinants                         2587
 Providing the one-electron integrals
 State average energy:  -117.093193069744     
 
 ---Rho_model---
 Rho:   1.17684028935985     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.093193069744     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          0.404 GB ] [ VIRT MEM :         17.404 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         103.38  s ] [ CPU  TIME:        6715.68  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                     13792
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.2571393549442291E-01

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0931930920    0.000000   1.199E-07
   1   -117.0931933530    0.000000   2.579E-09
   2   -117.0931933589    0.000000   7.707E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          0.404 GB ] [ VIRT MEM :         17.404 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         103.41  s ] [ CPU  TIME:        6718.15  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          0.404 GB ] [ VIRT MEM :         17.404 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         103.41  s ] [ CPU  TIME:        6718.17  s ] <<<<< ..
 
* Energy of state    1                              -117.0931933589320    
* S^2 of state    1                                 0.9732235389652175E-11
 Wall time to provide state_av_act_2_rdm_ab_mo  0.545237779617310     
 Wall time to provide state_av_act_2_rdm_aa_mo  0.501554012298584     
 Wall time to provide state_av_act_2_rdm_bb_mo  0.512954950332642     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  7.760524749755859E-004
* Saved determinants                                         13792
 State average energy:  -117.093193336588     
 
 ******************
 Iteration           8
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  9.536743164062500E-007
 Gradient second term (s) :   4.029273986816406E-004
 Gradient norm :   3.105222007667307E-004
 Max element in the gradient :  1.532686628762381E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  2.813339233398438E-005
 l1 2  2.789497375488281E-005
 l1 3  7.867813110351562E-006
 l2 1  1.276969909667969E-003
 l2 2  1.140117645263672E-003
 l3 1  4.079341888427734E-004
 l3 2  1.461982727050781E-003
 Time to compute the hessian :  4.506111145019531E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               8
 Sub iteration:           0
 Max elem grad:  1.532686628762381E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  1.874976999630611E-003
 delta:   1.65231644151250     
 Time in trust_region:  7.009506225585938E-005
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.093193336588     
 Predicted energy after the rotation:  -117.093193624808     
 Previous energy - predicted energy:   2.882197804865427E-007
 Time in trust e model:  1.597404479980469E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -3.539640967793132E-015
 Time in rotation matrix:  1.749992370605469E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.701044082641602E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38222
  cpu  time :   6.42617300000074      s
  wall time :  8.947706222534180E-002 s  ( x    71.8192220461695      )
* Number of unique beta determinants                          2587
* Number of unique alpha determinants                         2587
 Providing the one-electron integrals
 State average energy:  -117.093193689124     
 
 ---Rho_model---
 Rho:   1.22314914594779     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.093193689124     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          0.409 GB ] [ VIRT MEM :         17.404 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         105.55  s ] [ CPU  TIME:        6865.09  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                     13792
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.2571393549442291E-01

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0931937116    0.000000   8.218E-08
   1   -117.0931938909    0.000000   1.798E-09
   2   -117.0931938950    0.000000   4.906E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          0.409 GB ] [ VIRT MEM :         17.404 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         105.58  s ] [ CPU  TIME:        6867.55  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          0.409 GB ] [ VIRT MEM :         17.404 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         105.59  s ] [ CPU  TIME:        6867.57  s ] <<<<< ..
 
* Energy of state    1                              -117.0931938950320    
* S^2 of state    1                                 0.5846136766902570E-11
 Wall time to provide state_av_act_2_rdm_ab_mo  0.541705131530762     
 Wall time to provide state_av_act_2_rdm_aa_mo  0.504148960113525     
 Wall time to provide state_av_act_2_rdm_bb_mo  0.515043020248413     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  7.488727569580078E-004
* Saved determinants                                         13792
 State average energy:  -117.093193872926     
 
 ******************
 Iteration           9
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   4.031658172607422E-004
 Gradient norm :   2.670013070515953E-004
 Max element in the gradient :  1.269723388563823E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  2.789497375488281E-005
 l1 2  2.908706665039062E-005
 l1 3  9.059906005859375E-006
 l2 1  1.271009445190430E-003
 l2 2  1.132011413574219E-003
 l3 1  4.069805145263672E-004
 l3 2  1.458168029785156E-003
 Time to compute the hessian :  4.508018493652344E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               9
 Sub iteration:           0
 Max elem grad:  1.269723388563823E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  1.620158104538580E-003
 delta:   3.30463288302501     
 Time in trust_region:  7.104873657226562E-005
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.093193872926     
 Predicted energy after the rotation:  -117.093194087315     
 Previous energy - predicted energy:   2.143899706652519E-007
 Time in trust e model:  1.502037048339844E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -2.997602166487923E-015
 Time in rotation matrix:  1.740455627441406E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.734899520874023E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38221
  cpu  time :   6.04360699999961      s
  wall time :  8.415007591247559E-002 s  ( x    71.8193885681762      )
* Number of unique beta determinants                          2587
* Number of unique alpha determinants                         2587
 Providing the one-electron integrals
 State average energy:  -117.093194144481     
 
 ---Rho_model---
 Rho:   1.26664124855093     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.093194144481     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          0.410 GB ] [ VIRT MEM :         17.404 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         107.65  s ] [ CPU  TIME:        7009.05  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                     13792
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.2571393549442291E-01

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0931941666    0.000000   5.771E-08
   1   -117.0931942930    0.000000   1.288E-09
   2   -117.0931942960    0.000000   3.518E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          0.410 GB ] [ VIRT MEM :         17.404 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         107.68  s ] [ CPU  TIME:        7011.60  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          0.410 GB ] [ VIRT MEM :         17.404 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         107.68  s ] [ CPU  TIME:        7011.62  s ] <<<<< ..
 
* Energy of state    1                              -117.0931942959656    
* S^2 of state    1                                 0.4886723943553910E-11
 Wall time to provide state_av_act_2_rdm_ab_mo  0.561016082763672     
 Wall time to provide state_av_act_2_rdm_aa_mo  0.515532970428467     
 Wall time to provide state_av_act_2_rdm_bb_mo  0.506474018096924     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  7.591247558593750E-004
* Saved determinants                                         13792
 State average energy:  -117.093194273265     
 Not converged: nb_iter >= optimization_max_nb_iter
 #############################
    End of the optimization
 #############################
 State average energy:  -117.093194273265     
 
 ********** diff step **********
 Gain in energy during the orbital optimization: -4.839177259441385E-005
 
 ======================
  Cipsi step:          12
 ======================
 
 ********** cipsi step **********
* Number of configurations                                    1805
 
.. >>>>> [ RES  MEM :          0.410 GB ] [ VIRT MEM :         17.404 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         109.65  s ] [ CPU  TIME:        7146.20  s ] <<<<< ..
 
* Saved determinants                                         13792
--------------------------------------------------------------------------------
 
.. >>>>> [ RES  MEM :          0.410 GB ] [ VIRT MEM :         17.404 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         109.98  s ] [ CPU  TIME:        7163.11  s ] <<<<< ..
 
* Number of generators                                       13254
* Number of comb teeth                                          23
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
 
.. >>>>> [ RES  MEM :          0.410 GB ] [ VIRT MEM :         17.404 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         110.00  s ] [ CPU  TIME:        7164.39  s ] <<<<< ..
 
* Number of selectors                                        13254
* pt2_n_tasks_max                                                2
* PT2 Energy denominator                            -117.0931942959656    
 
.. >>>>> [ RES  MEM :          0.411 GB ] [ VIRT MEM :         17.404 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         110.00  s ] [ CPU  TIME:        7164.77  s ] <<<<< ..
 
* Number of generators                                       13254
* Number of comb teeth                                          23
 
.. >>>>> [ RES  MEM :          0.411 GB ] [ VIRT MEM :         17.404 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         110.01  s ] [ CPU  TIME:        7165.34  s ] <<<<< ..
 
* Number of selectors                                        13254
* pt2_n_tasks_max                                                2
* Number of tasks                                            13381
* Number of fragmented tasks                                   127
* Number of threads for PT2                                     72
* Memory (Gb)                                       0.9021665371954440E-01
========== ==================== ================ ================ ================ ============= ===========
 Samples           Energy             PT2            Variance          Norm^2       Convergence    Seconds
========== ==================== ================ ================ ================ ============= ===========
       100  -117.09927(2)        -0.00608(2)      0.0284(1)        0.001536(4)      0.404E-02           1.0
       772  -117.099333(1)       -0.006138(1)     0.028816(8)      0.0015467(2)     0.225E-03           2.0
========== ==================== ================ ================ ================ ============= ===========
 Overlap of perturbed states:
  1.546754965346401E-003
 -------
 
.. >>>>> [ RES  MEM :          0.401 GB ] [ VIRT MEM :         17.285 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         112.13  s ] [ CPU  TIME:        7298.80  s ] <<<<< ..
 
* Number of generators                                       13254
* Number of comb teeth                                          23
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
 
.. >>>>> [ RES  MEM :          0.401 GB ] [ VIRT MEM :         17.285 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         112.14  s ] [ CPU  TIME:        7299.55  s ] <<<<< ..
 
* Number of selectors                                        13254
* pt2_n_tasks_max                                                2
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
* Correlation ratio                                 0.9712549137491089    
 
Summary at N_det =        13792
-----------------------------------
 
# ============ =============================
                     State      1
# ============ =============================
# E            -117.09319430
# PT2            -0.00613853     0.00000134
# rPT2           -0.00612905     0.00000134
#
# E+PT2        -117.09933282     0.00000134
# E+rPT2       -117.09932334     0.00000134
# ============ =============================
 
 N_det             =        13792
 N_states          =            1
 N_cfg             =         1805
 N_csf             =         4084
 
 * State            1
 < S^2 >         =   4.886723943553910E-012
 E               =   -117.093194295966     
 Variance        =   2.881702957404994E-002  +/-   8.056517785030513E-006
 PT norm         =   3.932880579608795E-002  +/-   2.911711976988420E-006
 PT2             =  -6.138526145797013E-003  +/-   1.343767065725172E-006
 rPT2            =  -6.129046013442882E-003  +/-   1.341691797275771E-006
 E+PT2           =   -117.099332822111       +/-   1.343767065725172E-006
 E+rPT2          =   -117.099323341979       +/-   1.341691797275771E-006
 
 -----

Extrapolated energies
------------------------

 
 State            1
 
 =========== ===================
 minimum PT2 Extrapolated energy
 =========== ===================
    -0.0062       -117.10062386
    -0.0087       -117.10027301
    -0.0088       -117.10027955
    -0.0116       -117.10033324
    -0.0116       -117.10035607
    -0.0161       -117.10040349
    -0.0163       -117.10044657
 =========== ===================
 
* Number of unique alpha determinants                         4436
* Number of unique beta determinants                          4436
 
.. >>>>> [ RES  MEM :          0.380 GB ] [ VIRT MEM :         17.261 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         112.38  s ] [ CPU  TIME:        7316.59  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                     27633
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.4957150295376778E-01

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0931942956    0.000000   5.506E-04
   1   -117.0951922268    0.000001   5.490E-05
   2   -117.0952335991    0.000000   6.760E-06
   3   -117.0952385914    0.000000   2.405E-07
   4   -117.0952389956    0.000000   9.944E-09
   5   -117.0952390223    0.000000   6.439E-10
   6   -117.0952390240    0.000000   5.023E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          0.403 GB ] [ VIRT MEM :         17.294 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         112.57  s ] [ CPU  TIME:        7329.59  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          0.393 GB ] [ VIRT MEM :         17.275 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         112.57  s ] [ CPU  TIME:        7329.71  s ] <<<<< ..
 
* Energy of state    1                              -117.0952390240120    
* S^2 of state    1                                 0.1633501316048509E-09
* Saved determinants                                         27633
 
.. >>>>> [ RES  MEM :          0.394 GB ] [ VIRT MEM :         17.275 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         113.19  s ] [ CPU  TIME:        7363.74  s ] <<<<< ..
 
* Number of generators                                       26534
* Number of comb teeth                                          25
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
 
.. >>>>> [ RES  MEM :          0.394 GB ] [ VIRT MEM :         17.275 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         113.22  s ] [ CPU  TIME:        7365.98  s ] <<<<< ..
 
* Number of selectors                                        26534
* pt2_n_tasks_max                                                3
* PT2 Energy denominator                            -117.0952390240120    
 
.. >>>>> [ RES  MEM :          0.394 GB ] [ VIRT MEM :         17.275 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         113.23  s ] [ CPU  TIME:        7366.71  s ] <<<<< ..
 
* Number of generators                                       26534
* Number of comb teeth                                          25
 
.. >>>>> [ RES  MEM :          0.394 GB ] [ VIRT MEM :         17.275 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         113.24  s ] [ CPU  TIME:        7367.47  s ] <<<<< ..
 
* Number of selectors                                        26534
* pt2_n_tasks_max                                                3
* Number of tasks                                            26808
* Number of fragmented tasks                                   137
* Number of threads for PT2                                     72
* Memory (Gb)                                       0.1101032651215792    
========== ==================== ================ ================ ================ ============= ===========
 Samples           Energy             PT2            Variance          Norm^2       Convergence    Seconds
========== ==================== ================ ================ ================ ============= ===========
        27  -117.09953(6)        -0.00429(6)      0.0205(4)        0.00104(1)       0.145E-01           1.0
       232  -117.09956(1)        -0.00432(1)      0.02064(7)       0.001041(2)      0.270E-02           2.1
       789  -117.099568(2)       -0.004329(2)     0.02071(1)       0.0010425(4)     0.483E-03           3.1
========== ==================== ================ ================ ================ ============= ===========
 Overlap of perturbed states:
  1.042800790734469E-003
 -------
 
.. >>>>> [ RES  MEM :          0.409 GB ] [ VIRT MEM :         17.309 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         116.48  s ] [ CPU  TIME:        7580.56  s ] <<<<< ..
 
* Number of generators                                       26534
* Number of comb teeth                                          25
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
 
.. >>>>> [ RES  MEM :          0.409 GB ] [ VIRT MEM :         17.309 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         116.50  s ] [ CPU  TIME:        7581.80  s ] <<<<< ..
 
* Number of selectors                                        26534
* pt2_n_tasks_max                                                3
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
 
Summary at N_det =        27633
-----------------------------------
 
# ============ =============================
                     State      1
# ============ =============================
# E            -117.09523902
# PT2            -0.00433097     0.00000202
# rPT2           -0.00432645     0.00000201
#
# E+PT2        -117.09956999     0.00000202
# E+rPT2       -117.09956548     0.00000201
# ============ =============================
 
 N_det             =        27633
 N_states          =            1
 N_cfg             =         2952
 N_csf             =         7645
 
 * State            1
 < S^2 >         =   1.633501316048509E-010
 E               =   -117.095239024012     
 Variance        =   2.072002812758730E-002  +/-   1.194449975544805E-005
 PT norm         =   3.229242621319230E-002  +/-   5.377502575363264E-006
 PT2             =  -4.330965871745116E-003  +/-   2.016132395417672E-006
 rPT2            =  -4.326454241840649E-003  +/-   2.014032161087525E-006
 E+PT2           =   -117.099569989884       +/-   2.016132395417672E-006
 E+rPT2          =   -117.099565478254       +/-   2.014032161087525E-006
 
 -----

Extrapolated energies
------------------------

 
 State            1
 
 =========== ===================
 minimum PT2 Extrapolated energy
 =========== ===================
    -0.0061       -117.10014664
    -0.0062       -117.10015048
    -0.0087       -117.10021697
    -0.0088       -117.10022717
    -0.0116       -117.10027897
    -0.0116       -117.10030067
    -0.0161       -117.10035273
 =========== ===================
 
 Wall time to provide state_av_act_2_rdm_ab_mo   4.32446908950806     
 Wall time to provide state_av_act_2_rdm_aa_mo   4.28427600860596     
 Wall time to provide state_av_act_2_rdm_bb_mo   4.34190392494202     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.821155548095703E-004
 State average energy:  -117.095238975901     
 
 ********** optimization step **********
 Method :diag                            
 Diagonal hessian
 Absolute value of the hessian: F
 Number of states:           1
 State average weights:
   1.00000000000000     
 Wall time to provide state_av_act_2_rdm_ab_mo   4.27554392814636     
 Wall time to provide state_av_act_2_rdm_aa_mo   1.41871690750122     
 Wall time to provide state_av_act_2_rdm_bb_mo   1.19028496742249     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  5.619525909423828E-004
 State average energy:  -117.095238975901     
 
 ******************
 Iteration           0
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   5.609989166259766E-004
 Gradient norm :   6.022634356569315E-003
 Max element in the gradient :  2.396462864051907E-003
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  3.814697265625000E-005
 l1 2  3.790855407714844E-005
 l1 3  9.059906005859375E-006
 l2 1  1.139163970947266E-003
 l2 2  1.147985458374023E-003
 l3 1  3.988742828369141E-004
 l3 2  1.420021057128906E-003
 Time to compute the hessian :  4.371166229248047E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               0
 Sub iteration:           0
 Max elem grad:  2.396462864051907E-003
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  6.823133544577763E-003
 delta:  6.823133544577763E-003
 Time in trust_region:  7.390975952148438E-005
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.095238975901     
 Predicted energy after the rotation:  -117.095246419950     
 Previous energy - predicted energy:   7.444048790716806E-006
 Time in trust e model:  1.597404479980469E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  1.998401444325282E-015
 Time in rotation matrix:  1.950263977050781E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  4.994869232177734E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38222
  cpu  time :   6.52362600000015      s
  wall time :  9.193301200866699E-002 s  ( x    70.9606468608375      )
* Number of unique beta determinants                          4436
* Number of unique alpha determinants                         4436
 Providing the one-electron integrals
 State average energy:  -117.095246097261     
 
 ---Rho_model---
 Rho:  0.956651463499881     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.095246097261     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          0.417 GB ] [ VIRT MEM :         17.305 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         136.54  s ] [ CPU  TIME:        9003.15  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                     27633
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.4957150295376778E-01

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0952461514    0.000000   2.945E-06
   1   -117.0952511039    0.000000   5.456E-08
   2   -117.0952512240    0.000000   1.922E-09
   3   -117.0952512281    0.000000   8.406E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          0.438 GB ] [ VIRT MEM :         17.338 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         136.66  s ] [ CPU  TIME:        9011.54  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          0.432 GB ] [ VIRT MEM :         17.318 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         136.66  s ] [ CPU  TIME:        9011.62  s ] <<<<< ..
 
* Energy of state    1                              -117.0952512281219    
* S^2 of state    1                                 0.3017550305286215E-10
 Wall time to provide state_av_act_2_rdm_ab_mo   1.26388096809387     
 Wall time to provide state_av_act_2_rdm_aa_mo   1.18179798126221     
 Wall time to provide state_av_act_2_rdm_bb_mo   1.18629097938538     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.790161132812500E-004
* Saved determinants                                         27633
 State average energy:  -117.095251201483     
 
 ******************
 Iteration           2
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   5.140304565429688E-004
 Gradient norm :   3.655833103287538E-003
 Max element in the gradient :  1.819330402300645E-003
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  6.070137023925781E-004
 l1 2  5.819797515869141E-004
 l1 3  2.319812774658203E-004
 l2 1  1.579999923706055E-003
 l2 2  1.554965972900391E-003
 l3 1  4.589557647705078E-004
 l3 2  2.403020858764648E-003
 Time to compute the hessian :  7.925033569335938E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               2
 Sub iteration:           0
 Max elem grad:  1.819330402300645E-003
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  5.228868648833115E-003
 delta:  1.364626708915553E-002
 Time in trust_region:  9.300708770751953E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.095251201483     
 Predicted energy after the rotation:  -117.095254936043     
 Previous energy - predicted energy:   3.734560650059393E-006
 Time in trust e model:  1.502037048339844E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -2.997602166487923E-015
 Time in rotation matrix:  2.071857452392578E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  3.287076950073242E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38222
  cpu  time :   7.75871700000062      s
  wall time :  0.109647989273071      s  ( x    70.7602305472108      )
* Number of unique beta determinants                          4436
* Number of unique alpha determinants                         4436
 Providing the one-electron integrals
 State average energy:  -117.095254996403     
 
 ---Rho_model---
 Rho:   1.01616254606709     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.095254996403     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          0.420 GB ] [ VIRT MEM :         17.305 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         141.12  s ] [ CPU  TIME:        9321.25  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                     27633
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.4957150295376778E-01

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0952550285    0.000000   1.676E-06
   1   -117.0952578753    0.000000   3.207E-08
   2   -117.0952579462    0.000000   1.302E-09
   3   -117.0952579486    0.000000   8.460E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          0.439 GB ] [ VIRT MEM :         17.338 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         141.23  s ] [ CPU  TIME:        9329.52  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          0.439 GB ] [ VIRT MEM :         17.338 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         141.23  s ] [ CPU  TIME:        9329.55  s ] <<<<< ..
 
* Energy of state    1                              -117.0952579486136    
* S^2 of state    1                                 0.1829694565868654E-10
 Wall time to provide state_av_act_2_rdm_ab_mo   1.25839400291443     
 Wall time to provide state_av_act_2_rdm_aa_mo   1.17390799522400     
 Wall time to provide state_av_act_2_rdm_bb_mo   1.18047285079956     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.580352783203125E-004
* Saved determinants                                         27633
 State average energy:  -117.095257920321     
 
 ******************
 Iteration           3
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  9.536743164062500E-007
 Gradient second term (s) :   7.240772247314453E-004
 Gradient norm :   2.865509558045028E-003
 Max element in the gradient :  1.448628149040689E-003
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  3.120899200439453E-004
 l1 2  2.958774566650391E-004
 l1 3  9.202957153320312E-005
 l2 1  1.646041870117188E-003
 l2 2  1.847028732299805E-003
 l3 1  7.419586181640625E-004
 l3 2  2.399206161499023E-003
 Time to compute the hessian :  7.678031921386719E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               3
 Sub iteration:           0
 Max elem grad:  1.448628149040689E-003
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  4.357860279163697E-003
 delta:  2.729253417831105E-002
 Time in trust_region:  4.990100860595703E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.095257920321     
 Predicted energy after the rotation:  -117.095260363083     
 Previous energy - predicted energy:   2.442762038867841E-006
 Time in trust e model:  1.502037048339844E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -3.774758283725532E-015
 Time in rotation matrix:  1.969337463378906E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.789974212646484E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38220
  cpu  time :   7.92989299999863      s
  wall time :  0.111968040466309      s  ( x    70.8228255757030      )
* Number of unique beta determinants                          4436
* Number of unique alpha determinants                         4436
 Providing the one-electron integrals
 State average energy:  -117.095260400499     
 
 ---Rho_model---
 Rho:   1.01531727991800     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.095260400499     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          0.440 GB ] [ VIRT MEM :         17.338 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         145.59  s ] [ CPU  TIME:        9631.86  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                     27633
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.4957150295376778E-01

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0952604327    0.000000   1.131E-06
   1   -117.0952623499    0.000000   2.162E-08
   2   -117.0952623984    0.000000   8.018E-10
   3   -117.0952624000    0.000000   4.184E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          0.449 GB ] [ VIRT MEM :         17.338 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         145.71  s ] [ CPU  TIME:        9640.30  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          0.449 GB ] [ VIRT MEM :         17.338 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         145.71  s ] [ CPU  TIME:        9640.32  s ] <<<<< ..
 
* Energy of state    1                              -117.0952624000105    
* S^2 of state    1                                 0.9868822457493294E-11
 Wall time to provide state_av_act_2_rdm_ab_mo   4.36023211479187     
 Wall time to provide state_av_act_2_rdm_aa_mo   4.30687093734741     
 Wall time to provide state_av_act_2_rdm_bb_mo   3.58687806129456     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  7.891654968261719E-004
* Saved determinants                                         27633
 State average energy:  -117.095262369070     
 
 ******************
 Iteration           4
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   4.069805145263672E-004
 Gradient norm :   2.277182082722339E-003
 Max element in the gradient :  1.143358687886853E-003
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  3.030300140380859E-004
 l1 2  3.049373626708984E-004
 l1 3  9.012222290039062E-005
 l2 1  1.301050186157227E-003
 l2 2  1.283168792724609E-003
 l3 1  4.041194915771484E-004
 l3 2  1.885890960693359E-003
 Time to compute the hessian :  5.895137786865234E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               4
 Sub iteration:           0
 Max elem grad:  1.143358687886853E-003
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  3.685976728644363E-003
 delta:  5.458506835662210E-002
 Time in trust_region:  5.040168762207031E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.095262369070     
 Predicted energy after the rotation:  -117.095264033597     
 Previous energy - predicted energy:   1.664526237732389E-006
 Time in trust e model:  1.502037048339844E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -3.663735981263017E-015
 Time in rotation matrix:  1.928806304931641E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.552032470703125E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38223
  cpu  time :   6.49924199999987      s
  wall time :  9.176898002624512E-002 s  ( x    70.8217743963281      )
* Number of unique beta determinants                          4436
* Number of unique alpha determinants                         4436
 Providing the one-electron integrals
 State average energy:  -117.095264072255     
 
 ---Rho_model---
 Rho:   1.02322496864419     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.095264072255     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          0.457 GB ] [ VIRT MEM :         17.463 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         158.79  s ] [ CPU  TIME:       10556.72  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                     27633
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.4957150295376778E-01

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0952641059    0.000000   7.612E-07
   1   -117.0952654148    0.000000   1.490E-08
   2   -117.0952654483    0.000000   5.420E-10
   3   -117.0952654494    0.000000   3.802E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          0.457 GB ] [ VIRT MEM :         17.463 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         158.90  s ] [ CPU  TIME:       10564.27  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          0.457 GB ] [ VIRT MEM :         17.463 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         158.90  s ] [ CPU  TIME:       10564.29  s ] <<<<< ..
 
* Energy of state    1                              -117.0952654493979    
* S^2 of state    1                                 0.5726666138111168E-11
 Wall time to provide state_av_act_2_rdm_ab_mo   1.27191996574402     
 Wall time to provide state_av_act_2_rdm_aa_mo   1.17628002166748     
 Wall time to provide state_av_act_2_rdm_bb_mo   1.20268392562866     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  7.760524749755859E-004
* Saved determinants                                         27633
 State average energy:  -117.095265417475     
 
 ******************
 Iteration           5
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   7.910728454589844E-004
 Gradient norm :   1.816894885977928E-003
 Max element in the gradient : -9.198764706642414E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  5.779266357421875E-004
 l1 2  5.421638488769531E-004
 l1 3  1.800060272216797E-004
 l2 1  2.059936523437500E-003
 l2 2  2.007007598876953E-003
 l3 1  7.500648498535156E-004
 l3 2  2.684116363525391E-003
 Time to compute the hessian :  9.280920028686523E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               5
 Sub iteration:           0
 Max elem grad: -9.198764706642414E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  3.141491297694507E-003
 delta:  0.109170136713244     
 Time in trust_region:  8.828639984130859E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.095265417475     
 Predicted energy after the rotation:  -117.095266574975     
 Previous energy - predicted energy:   1.157500093995623E-006
 Time in trust e model:  5.698204040527344E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -2.220446049250313E-015
 Time in rotation matrix:  1.909732818603516E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.990961074829102E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38222
  cpu  time :   6.49804100000074      s
  wall time :  9.050798416137695E-002 s  ( x    71.7952240369716      )
* Number of unique beta determinants                          4436
* Number of unique alpha determinants                         4436
 Providing the one-electron integrals
 State average energy:  -117.095266608609     
 
 ---Rho_model---
 Rho:   1.02905719930558     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.095266608609     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          0.464 GB ] [ VIRT MEM :         17.463 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         163.27  s ] [ CPU  TIME:       10867.84  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                     27633
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.4957150295376778E-01

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0952666424    0.000000   5.215E-07
   1   -117.0952675535    0.000000   1.046E-08
   2   -117.0952675770    0.000000   4.022E-10
   3   -117.0952675778    0.000000   1.690E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          0.464 GB ] [ VIRT MEM :         17.463 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         163.39  s ] [ CPU  TIME:       10876.48  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          0.464 GB ] [ VIRT MEM :         17.463 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         163.39  s ] [ CPU  TIME:       10876.52  s ] <<<<< ..
 
* Energy of state    1                              -117.0952675777704    
* S^2 of state    1                                 0.5106728442822576E-11
 Wall time to provide state_av_act_2_rdm_ab_mo   1.26817083358765     
 Wall time to provide state_av_act_2_rdm_aa_mo   1.17205715179443     
 Wall time to provide state_av_act_2_rdm_bb_mo   1.18531894683838     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  7.650852203369141E-004
* Saved determinants                                         27633
 State average energy:  -117.095267544969     
 
 ******************
 Iteration           6
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   4.181861877441406E-004
 Gradient norm :   1.453014792807158E-003
 Max element in the gradient : -7.491019748928811E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  2.813339233398438E-005
 l1 2  2.694129943847656E-005
 l1 3  8.106231689453125E-006
 l2 1  1.262187957763672E-003
 l2 2  1.138925552368164E-003
 l3 1  4.179477691650391E-004
 l3 2  1.451969146728516E-003
 Time to compute the hessian :  4.512071609497070E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               6
 Sub iteration:           0
 Max elem grad: -7.491019748928811E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  2.693662652525627E-003
 delta:  0.218340273426488     
 Time in trust_region:  1.249313354492188E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.095267544969     
 Predicted energy after the rotation:  -117.095268362238     
 Previous energy - predicted energy:   8.172691394747744E-007
 Time in trust e model:  1.597404479980469E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -4.884981308350689E-015
 Time in rotation matrix:  1.790523529052734E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.855062484741211E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38217
  cpu  time :   6.42968500000097      s
  wall time :  8.952808380126953E-002 s  ( x    71.8175205701186      )
* Number of unique beta determinants                          4436
* Number of unique alpha determinants                         4436
 Providing the one-electron integrals
 State average energy:  -117.095268393373     
 
 ---Rho_model---
 Rho:   1.03809534457738     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.095268393373     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          0.468 GB ] [ VIRT MEM :         17.463 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         167.80  s ] [ CPU  TIME:       11182.97  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                     27633
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.4957150295376778E-01

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0952684273    0.000000   3.601E-07
   1   -117.0952690682    0.000000   7.421E-09
   2   -117.0952690848    0.000000   3.260E-10
   3   -117.0952690854    0.000000   2.458E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          0.468 GB ] [ VIRT MEM :         17.463 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         167.92  s ] [ CPU  TIME:       11190.99  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          0.468 GB ] [ VIRT MEM :         17.463 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         167.92  s ] [ CPU  TIME:       11191.03  s ] <<<<< ..
 
* Energy of state    1                              -117.0952690853628    
* S^2 of state    1                                 0.4102774347509005E-11
 Wall time to provide state_av_act_2_rdm_ab_mo   1.27623510360718     
 Wall time to provide state_av_act_2_rdm_aa_mo   1.17529606819153     
 Wall time to provide state_av_act_2_rdm_bb_mo   1.17926406860352     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  7.650852203369141E-004
* Saved determinants                                         27633
 State average energy:  -117.095269054055     
 
 ******************
 Iteration           7
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   5.588531494140625E-004
 Gradient norm :   1.165230403886359E-003
 Max element in the gradient : -6.093063468702396E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  5.800724029541016E-004
 l1 2  5.509853363037109E-004
 l1 3  1.769065856933594E-004
 l2 1  1.522064208984375E-003
 l2 2  1.512050628662109E-003
 l3 1  5.068778991699219E-004
 l3 2  2.372980117797852E-003
 Time to compute the hessian :  7.699966430664062E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               7
 Sub iteration:           0
 Max elem grad: -6.093063468702396E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  2.321907180535168E-003
 delta:  0.436680546852977     
 Time in trust_region:  8.671283721923828E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.095269054055     
 Predicted energy after the rotation:  -117.095269639006     
 Previous energy - predicted energy:   5.849509250310803E-007
 Time in trust e model:  1.502037048339844E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  5.107025913275720E-015
 Time in rotation matrix:  2.121925354003906E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  3.075122833251953E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38221
  cpu  time :   7.04698100000132      s
  wall time :  9.949707984924316E-002 s  ( x    70.8260082675675      )
* Number of unique beta determinants                          4436
* Number of unique alpha determinants                         4436
 Providing the one-electron integrals
 State average energy:  -117.095269667362     
 
 ---Rho_model---
 Rho:   1.04847602884409     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.095269667362     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          0.471 GB ] [ VIRT MEM :         17.463 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         172.31  s ] [ CPU  TIME:       11495.06  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                     27633
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.4957150295376778E-01

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0952696993    0.000000   2.514E-07
   1   -117.0952701553    0.000000   5.222E-09
   2   -117.0952701671    0.000000   1.992E-10
   3   -117.0952701675    0.000000   9.935E-12
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          0.471 GB ] [ VIRT MEM :         17.463 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         172.41  s ] [ CPU  TIME:       11502.88  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          0.471 GB ] [ VIRT MEM :         17.463 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         172.41  s ] [ CPU  TIME:       11502.90  s ] <<<<< ..
 
* Energy of state    1                              -117.0952701675218    
* S^2 of state    1                                 0.2653068459622685E-11
 Wall time to provide state_av_act_2_rdm_ab_mo   1.26227211952209     
 Wall time to provide state_av_act_2_rdm_aa_mo   1.18867897987366     
 Wall time to provide state_av_act_2_rdm_bb_mo   1.20425200462341     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  7.898807525634766E-004
* Saved determinants                                         27633
 State average energy:  -117.095270136931     
 
 ******************
 Iteration           8
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   8.499622344970703E-004
 Gradient norm :   9.364612979268750E-004
 Max element in the gradient : -4.960147821881605E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  5.629062652587891E-004
 l1 2  5.309581756591797E-004
 l1 3  1.759529113769531E-004
 l2 1  1.646041870117188E-003
 l2 2  1.269102096557617E-003
 l3 1  4.050731658935547E-004
 l3 2  1.896142959594727E-003
 Time to compute the hessian :  6.836891174316406E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               8
 Sub iteration:           0
 Max elem grad: -4.960147821881605E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  2.011037683558381E-003
 delta:  0.873361093705954     
 Time in trust_region:  5.102157592773438E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.095270136931     
 Predicted energy after the rotation:  -117.095270560853     
 Previous energy - predicted energy:   4.239219038026931E-007
 Time in trust e model:  1.406669616699219E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  3.330669073875470E-015
 Time in rotation matrix:  1.890659332275391E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.409934997558594E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38224
  cpu  time :   8.45273900000029      s
  wall time :  0.119565010070801      s  ( x    70.6957578558725      )
* Number of unique beta determinants                          4436
* Number of unique alpha determinants                         4436
 Providing the one-electron integrals
 State average energy:  -117.095270586848     
 
 ---Rho_model---
 Rho:   1.06132023986442     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.095270586848     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          0.473 GB ] [ VIRT MEM :         17.463 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         176.82  s ] [ CPU  TIME:       11808.10  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                     27633
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.4957150295376778E-01

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0952706178    0.000000   1.772E-07
   1   -117.0952709452    0.000000   3.756E-09
   2   -117.0952709537    0.000000   1.574E-10
   3   -117.0952709540    0.000000   1.480E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          0.473 GB ] [ VIRT MEM :         17.463 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         176.94  s ] [ CPU  TIME:       11816.96  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          0.473 GB ] [ VIRT MEM :         17.463 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         176.94  s ] [ CPU  TIME:       11817.00  s ] <<<<< ..
 
* Energy of state    1                              -117.0952709539546    
* S^2 of state    1                                 0.1862033631343848E-11
 Wall time to provide state_av_act_2_rdm_ab_mo   1.27635097503662     
 Wall time to provide state_av_act_2_rdm_aa_mo   1.18636488914490     
 Wall time to provide state_av_act_2_rdm_bb_mo   1.20914387702942     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  7.808208465576172E-004
* Saved determinants                                         27633
 State average energy:  -117.095270925478     
 
 ******************
 Iteration           9
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   5.168914794921875E-004
 Gradient norm :   7.548383223231219E-004
 Max element in the gradient : -4.037533798367521E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  5.559921264648438E-004
 l1 2  5.490779876708984E-004
 l1 3  1.780986785888672E-004
 l2 1  1.507997512817383E-003
 l2 2  1.468896865844727E-003
 l3 1  4.999637603759766E-004
 l3 2  2.349853515625000E-003
 Time to compute the hessian :  7.587194442749023E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               9
 Sub iteration:           0
 Max elem grad: -4.037533798367521E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  1.749548765378512E-003
 delta:   1.74672218741191     
 Time in trust_region:  8.809566497802734E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.095270925478     
 Predicted energy after the rotation:  -117.095271236398     
 Previous energy - predicted energy:   3.109205266582649E-007
 Time in trust e model:  1.478195190429688E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -3.663735981263017E-015
 Time in rotation matrix:  1.859664916992188E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.727031707763672E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38218
  cpu  time :   6.96690500000113      s
  wall time :  9.838795661926270E-002 s  ( x    70.8105467314597      )
* Number of unique beta determinants                          4436
* Number of unique alpha determinants                         4436
 Providing the one-electron integrals
 State average energy:  -117.095271260083     
 
 ---Rho_model---
 Rho:   1.07617571062266     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.095271260083     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          0.473 GB ] [ VIRT MEM :         17.463 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         181.56  s ] [ CPU  TIME:       12136.95  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                     27633
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.4957150295376778E-01

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0952712887    0.000000   1.261E-07
   1   -117.0952715260    0.000000   2.713E-09
   2   -117.0952715321    0.000000   1.067E-10
   3   -117.0952715323    0.000000   5.113E-12
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          0.473 GB ] [ VIRT MEM :         17.463 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         181.66  s ] [ CPU  TIME:       12144.44  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          0.473 GB ] [ VIRT MEM :         17.463 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         181.66  s ] [ CPU  TIME:       12144.46  s ] <<<<< ..
 
* Energy of state    1                              -117.0952715323158    
* S^2 of state    1                                 0.1501845958717715E-11
 Wall time to provide state_av_act_2_rdm_ab_mo   1.26324605941772     
 Wall time to provide state_av_act_2_rdm_aa_mo   1.17560291290283     
 Wall time to provide state_av_act_2_rdm_bb_mo   1.17934417724609     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  7.801055908203125E-004
* Saved determinants                                         27633
 State average energy:  -117.095271503883     
 Not converged: nb_iter >= optimization_max_nb_iter
 #############################
    End of the optimization
 #############################
 State average energy:  -117.095271503883     
 
 ********** diff step **********
 Gain in energy during the orbital optimization: -3.252798204300689E-005
 
 ======================
  Cipsi step:          13
 ======================
 
 ********** cipsi step **********
* Number of configurations                                    2952
 
.. >>>>> [ RES  MEM :          0.473 GB ] [ VIRT MEM :         17.463 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         185.95  s ] [ CPU  TIME:       12441.60  s ] <<<<< ..
 
* Saved determinants                                         27633
--------------------------------------------------------------------------------
 
.. >>>>> [ RES  MEM :          0.473 GB ] [ VIRT MEM :         17.463 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         186.42  s ] [ CPU  TIME:       12464.55  s ] <<<<< ..
 
* Number of generators                                       26619
* Number of comb teeth                                          25
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
 
.. >>>>> [ RES  MEM :          0.473 GB ] [ VIRT MEM :         17.463 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         186.45  s ] [ CPU  TIME:       12466.80  s ] <<<<< ..
 
* Number of selectors                                        26619
* pt2_n_tasks_max                                                3
* PT2 Energy denominator                            -117.0952715323158    
 
.. >>>>> [ RES  MEM :          0.474 GB ] [ VIRT MEM :         17.463 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         186.46  s ] [ CPU  TIME:       12467.65  s ] <<<<< ..
 
* Number of generators                                       26619
* Number of comb teeth                                          25
 
.. >>>>> [ RES  MEM :          0.474 GB ] [ VIRT MEM :         17.463 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         186.47  s ] [ CPU  TIME:       12468.39  s ] <<<<< ..
 
* Number of selectors                                        26619
* pt2_n_tasks_max                                                3
* Number of tasks                                            26893
* Number of fragmented tasks                                   137
* Number of threads for PT2                                     72
* Memory (Gb)                                       0.1113414471223950    
========== ==================== ================ ================ ================ ============= ===========
 Samples           Energy             PT2            Variance          Norm^2       Convergence    Seconds
========== ==================== ================ ================ ================ ============= ===========
        32  -117.09948(4)        -0.00420(4)      0.0200(3)        0.001019(7)      0.998E-02           1.0
       215  -117.09955(1)        -0.00428(1)      0.02046(7)       0.001031(2)      0.294E-02           2.1
       695  -117.099568(2)       -0.004296(2)     0.02057(1)       0.0010337(4)     0.542E-03           3.1
========== ==================== ================ ================ ================ ============= ===========
 Overlap of perturbed states:
  1.033793912180765E-003
 -------
 
.. >>>>> [ RES  MEM :          0.528 GB ] [ VIRT MEM :         17.473 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         189.78  s ] [ CPU  TIME:       12684.82  s ] <<<<< ..
 
* Number of generators                                       26619
* Number of comb teeth                                          25
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
 
.. >>>>> [ RES  MEM :          0.528 GB ] [ VIRT MEM :         17.473 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         189.80  s ] [ CPU  TIME:       12685.83  s ] <<<<< ..
 
* Number of selectors                                        26619
* pt2_n_tasks_max                                                3
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
* Correlation ratio                                 0.9798919505385407    
 
Summary at N_det =        27633
-----------------------------------
 
# ============ =============================
                     State      1
# ============ =============================
# E            -117.09527153
# PT2            -0.00429672     0.00000223
# rPT2           -0.00429229     0.00000223
#
# E+PT2        -117.09956826     0.00000223
# E+rPT2       -117.09956382     0.00000223
# ============ =============================
 
 N_det             =        27633
 N_states          =            1
 N_cfg             =         2952
 N_csf             =         7645
 
 * State            1
 < S^2 >         =   1.501845958717715E-012
 E               =   -117.095271532316     
 Variance        =   2.057032577434985E-002  +/-   1.329520885379287E-005
 PT norm         =   3.215266570878323E-002  +/-   5.911616434530600E-006
 PT2             =  -4.296724272418460E-003  +/-   2.227949866328286E-006
 rPT2            =  -4.292286932318497E-003  +/-   2.225649003937364E-006
 E+PT2           =   -117.099568256588       +/-   2.227949866328286E-006
 E+rPT2          =   -117.099563819248       +/-   2.225649003937364E-006
 
 -----

Extrapolated energies
------------------------

 
 State            1
 
 =========== ===================
 minimum PT2 Extrapolated energy
 =========== ===================
    -0.0043       -117.09935541
    -0.0061       -117.10013588
    -0.0062       -117.10013977
    -0.0087       -117.10019918
    -0.0088       -117.10020942
    -0.0116       -117.10025605
    -0.0116       -117.10027611
 =========== ===================
 
* Number of unique alpha determinants                         6420
* Number of unique beta determinants                          6420
 
.. >>>>> [ RES  MEM :          0.533 GB ] [ VIRT MEM :         17.473 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         190.14  s ] [ CPU  TIME:       12710.24  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                     55299
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.9312026575207710E-01

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0952715317    0.000000   3.889E-04
   1   -117.0967767055    0.000000   4.551E-05
   2   -117.0968093893    0.000000   4.964E-06
   3   -117.0968126858    0.000000   1.375E-07
   4   -117.0968129375    0.000000   5.845E-09
   5   -117.0968129535    0.000000   4.431E-10
   6   -117.0968129547    0.000000   4.259E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          0.580 GB ] [ VIRT MEM :         17.541 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         190.61  s ] [ CPU  TIME:       12743.65  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          0.561 GB ] [ VIRT MEM :         17.500 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         190.62  s ] [ CPU  TIME:       12743.85  s ] <<<<< ..
 
* Energy of state    1                              -117.0968129547395    
* S^2 of state    1                                 0.5205874509549026E-10
* Saved determinants                                         55299
 
.. >>>>> [ RES  MEM :          0.564 GB ] [ VIRT MEM :         17.501 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         191.44  s ] [ CPU  TIME:       12783.67  s ] <<<<< ..
 
* Number of generators                                       52725
* Number of comb teeth                                          26
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
 
.. >>>>> [ RES  MEM :          0.564 GB ] [ VIRT MEM :         17.501 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         191.50  s ] [ CPU  TIME:       12788.08  s ] <<<<< ..
 
* Number of selectors                                        52725
* pt2_n_tasks_max                                                6
* PT2 Energy denominator                            -117.0968129547395    
 
.. >>>>> [ RES  MEM :          0.565 GB ] [ VIRT MEM :         17.501 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         191.52  s ] [ CPU  TIME:       12789.68  s ] <<<<< ..
 
* Number of generators                                       52725
* Number of comb teeth                                          26
 
.. >>>>> [ RES  MEM :          0.565 GB ] [ VIRT MEM :         17.501 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         191.54  s ] [ CPU  TIME:       12790.87  s ] <<<<< ..
 
* Number of selectors                                        52725
* pt2_n_tasks_max                                                6
* Number of tasks                                            53995
* Number of fragmented tasks                                   726
* Number of threads for PT2                                     72
* Memory (Gb)                                       0.1111197201535106    
========== ==================== ================ ================ ================ ============= ===========
 Samples           Energy             PT2            Variance          Norm^2       Convergence    Seconds
========== ==================== ================ ================ ================ ============= ===========
         7  -117.09977(8)        -0.00296(8)      0.0151(5)        0.00068(1)       0.281E-01           1.0
        48  -117.09969(3)        -0.00288(3)      0.0145(2)        0.000666(6)      0.118E-01           2.0
       158  -117.09974(2)        -0.00292(2)      0.0148(1)        0.000675(3)      0.561E-02           3.1
       355  -117.099751(8)       -0.002938(8)     0.01493(4)       0.000677(1)      0.257E-02           4.1
       722  -117.099749(4)       -0.002936(4)     0.01491(2)       0.0006764(7)     0.133E-02           5.1
========== ==================== ================ ================ ================ ============= ===========
 Overlap of perturbed states:
  6.763237161262523E-004
 -------
 
.. >>>>> [ RES  MEM :          0.559 GB ] [ VIRT MEM :         17.470 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         197.01  s ] [ CPU  TIME:       13155.08  s ] <<<<< ..
 
* Number of generators                                       52725
* Number of comb teeth                                          26
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
 
.. >>>>> [ RES  MEM :          0.559 GB ] [ VIRT MEM :         17.470 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         197.03  s ] [ CPU  TIME:       13156.60  s ] <<<<< ..
 
* Number of selectors                                        52725
* pt2_n_tasks_max                                                6
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
 
Summary at N_det =        55299
-----------------------------------
 
# ============ =============================
                     State      1
# ============ =============================
# E            -117.09681295
# PT2            -0.00293598     0.00000246
# rPT2           -0.00293399     0.00000246
#
# E+PT2        -117.09974893     0.00000246
# E+rPT2       -117.09974695     0.00000246
# ============ =============================
 
 N_det             =        55299
 N_states          =            1
 N_cfg             =         5600
 N_csf             =        15104
 
 * State            1
 < S^2 >         =   5.205874509549026E-011
 E               =   -117.096812954739     
 Variance        =   1.491285478649650E-002  +/-   1.493056776894996E-005
 PT norm         =   2.600622456502005E-002  +/-   8.035735476590939E-006
 PT2             =  -2.935976698455618E-003  +/-   2.461845809718026E-006
 rPT2            =  -2.933992369832966E-003  +/-   2.460181930332557E-006
 E+PT2           =   -117.099748931438       +/-   2.461845809718026E-006
 E+rPT2          =   -117.099746947109       +/-   2.460181930332557E-006
 
 -----

Extrapolated energies
------------------------

 
 State            1
 
 =========== ===================
 minimum PT2 Extrapolated energy
 =========== ===================
    -0.0043       -117.10014251
    -0.0043       -117.10013551
    -0.0061       -117.10013589
    -0.0062       -117.10013808
    -0.0087       -117.10017807
    -0.0088       -117.10018778
    -0.0116       -117.10022736
 =========== ===================
 
 Wall time to provide state_av_act_2_rdm_ab_mo   2.95888113975525     
 Wall time to provide state_av_act_2_rdm_aa_mo   2.56066203117371     
 Wall time to provide state_av_act_2_rdm_bb_mo   2.59479999542236     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  7.419586181640625E-004
 State average energy:  -117.096812876714     
 
 ********** optimization step **********
 Method :diag                            
 Diagonal hessian
 Absolute value of the hessian: F
 Number of states:           1
 State average weights:
   1.00000000000000     
 Wall time to provide state_av_act_2_rdm_ab_mo   2.78725004196167     
 Wall time to provide state_av_act_2_rdm_aa_mo   2.58014488220215     
 Wall time to provide state_av_act_2_rdm_bb_mo   2.58912110328674     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.189346313476562E-004
 State average energy:  -117.096812876714     
 
 ******************
 Iteration           0
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   4.138946533203125E-004
 Gradient norm :   3.724118302822518E-003
 Max element in the gradient : -1.458922692346070E-003
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  2.503395080566406E-005
 l1 2  3.099441528320312E-005
 l1 3  7.867813110351562E-006
 l2 1  1.259088516235352E-003
 l2 2  1.132965087890625E-003
 l3 1  4.029273986816406E-004
 l3 2  1.448154449462891E-003
 Time to compute the hessian :  4.484891891479492E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               0
 Sub iteration:           0
 Max elem grad: -1.458922692346070E-003
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  4.784157281159889E-003
 delta:  4.784157281159889E-003
 Time in trust_region:  6.699562072753906E-005
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.096812876714     
 Predicted energy after the rotation:  -117.096816257998     
 Previous energy - predicted energy:   3.381284457759648E-006
 Time in trust e model:  1.597404479980469E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  2.442490654175344E-015
 Time in rotation matrix:  1.850128173828125E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  4.049062728881836E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38217
  cpu  time :   6.49492300000020      s
  wall time :  9.043192863464355E-002 s  ( x    71.8211266536238      )
* Number of unique beta determinants                          6420
* Number of unique alpha determinants                         6420
 Providing the one-electron integrals
 State average energy:  -117.096815979518     
 
 ---Rho_model---
 Rho:  0.917640579938850     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.096815979518     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          0.561 GB ] [ VIRT MEM :         17.470 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         213.36  s ] [ CPU  TIME:       14329.07  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                     55299
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.9312026575207710E-01

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0968160562    0.000000   1.420E-06
   1   -117.0968185416    0.000000   5.240E-08
   2   -117.0968186370    0.000000   1.958E-09
   3   -117.0968186414    0.000000   1.449E-10
   4   -117.0968186416    0.000000   5.834E-12
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          0.606 GB ] [ VIRT MEM :         17.538 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         213.71  s ] [ CPU  TIME:       14354.24  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          0.591 GB ] [ VIRT MEM :         17.497 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         213.72  s ] [ CPU  TIME:       14354.39  s ] <<<<< ..
 
* Energy of state    1                              -117.0968186416278    
* S^2 of state    1                                 0.1634310252802190E-11
 Wall time to provide state_av_act_2_rdm_ab_mo   2.79384183883667     
 Wall time to provide state_av_act_2_rdm_aa_mo   2.60806417465210     
 Wall time to provide state_av_act_2_rdm_bb_mo   2.58336997032166     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  7.340908050537109E-004
* Saved determinants                                         55299
 State average energy:  -117.096818612861     
 
 ******************
 Iteration           2
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   4.360675811767578E-004
 Gradient norm :   2.616805347262850E-003
 Max element in the gradient : -1.218995574254629E-003
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  5.869865417480469E-004
 l1 2  5.319118499755859E-004
 l1 3  1.769065856933594E-004
 l2 1  1.521110534667969E-003
 l2 2  1.488208770751953E-003
 l3 1  4.048347473144531E-004
 l3 2  2.430915832519531E-003
 Time to compute the hessian :  7.610797882080078E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               2
 Sub iteration:           0
 Max elem grad: -1.218995574254629E-003
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  3.469211584513132E-003
 delta:  9.568314562319779E-003
 Time in trust_region:  8.838176727294922E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.096818612861     
 Predicted energy after the rotation:  -117.096820415106     
 Previous energy - predicted energy:   1.802245094495447E-006
 Time in trust e model:  1.597404479980469E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  5.107025913275720E-015
 Time in rotation matrix:  1.909732818603516E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  3.123044967651367E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38223
  cpu  time :   6.18246999999974      s
  wall time :  8.678197860717773E-002 s  ( x    71.2414040245032      )
* Number of unique beta determinants                          6420
* Number of unique alpha determinants                         6420
 Providing the one-electron integrals
 State average energy:  -117.096820319822     
 
 ---Rho_model---
 Rho:  0.947130130481431     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.096820319822     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          0.567 GB ] [ VIRT MEM :         17.470 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         222.95  s ] [ CPU  TIME:       14998.06  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                     55299
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.9312026575207710E-01

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0968203481    0.000000   8.961E-07
   1   -117.0968218330    0.000000   3.217E-08
   2   -117.0968218929    0.000000   1.146E-09
   3   -117.0968218956    0.000000   5.925E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          0.605 GB ] [ VIRT MEM :         17.538 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         223.25  s ] [ CPU  TIME:       15019.18  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          0.605 GB ] [ VIRT MEM :         17.538 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         223.25  s ] [ CPU  TIME:       15019.21  s ] <<<<< ..
 
* Energy of state    1                              -117.0968218955789    
* S^2 of state    1                                 0.8399681033431252E-11
 Wall time to provide state_av_act_2_rdm_ab_mo   2.80416107177734     
 Wall time to provide state_av_act_2_rdm_aa_mo   2.61123895645142     
 Wall time to provide state_av_act_2_rdm_bb_mo   2.63827490806580     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  7.550716400146484E-004
* Saved determinants                                         55299
 State average energy:  -117.096821866584     
 
 ******************
 Iteration           3
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   4.448890686035156E-004
 Gradient norm :   2.124865948289609E-003
 Max element in the gradient : -1.022984467193855E-003
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  5.800724029541016E-004
 l1 2  5.340576171875000E-004
 l1 3  1.900196075439453E-004
 l2 1  1.511096954345703E-003
 l2 2  1.518011093139648E-003
 l3 1  4.220008850097656E-004
 l3 2  2.356052398681641E-003
 Time to compute the hessian :  7.565021514892578E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               3
 Sub iteration:           0
 Max elem grad: -1.022984467193855E-003
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  2.874705108645120E-003
 delta:  1.913662912463956E-002
 Time in trust_region:  8.749961853027344E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.096821866584     
 Predicted energy after the rotation:  -117.096823055002     
 Previous energy - predicted energy:   1.188418309538974E-006
 Time in trust e model:  1.502037048339844E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  3.774758283725532E-015
 Time in rotation matrix:  1.990795135498047E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.759933471679688E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38219
  cpu  time :   6.53507499999978      s
  wall time :  9.196996688842773E-002 s  ( x    71.0566201239120      )
* Number of unique beta determinants                          6420
* Number of unique alpha determinants                         6420
 Providing the one-electron integrals
 State average energy:  -117.096823002755     
 
 ---Rho_model---
 Rho:  0.956036413570349     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.096823002755     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          0.606 GB ] [ VIRT MEM :         17.538 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         232.53  s ] [ CPU  TIME:       15663.83  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                     55299
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.9312026575207710E-01

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0968230312    0.000000   6.091E-07
   1   -117.0968240243    0.000000   2.176E-08
   2   -117.0968240653    0.000000   8.146E-10
   3   -117.0968240671    0.000000   6.342E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          0.624 GB ] [ VIRT MEM :         17.538 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         232.81  s ] [ CPU  TIME:       15684.03  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          0.624 GB ] [ VIRT MEM :         17.538 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         232.81  s ] [ CPU  TIME:       15684.06  s ] <<<<< ..
 
* Energy of state    1                              -117.0968240671247    
* S^2 of state    1                                 0.4459306069849113E-11
 Wall time to provide state_av_act_2_rdm_ab_mo   2.80345797538757     
 Wall time to provide state_av_act_2_rdm_aa_mo   2.58280706405640     
 Wall time to provide state_av_act_2_rdm_bb_mo   2.60591912269592     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  7.400512695312500E-004
* Saved determinants                                         55299
 State average energy:  -117.096824038949     
 
 ******************
 Iteration           4
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  1.192092895507812E-006
 Gradient second term (s) :   4.129409790039062E-004
 Gradient norm :   1.745873063892824E-003
 Max element in the gradient : -8.575839460011536E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  3.030300140380859E-004
 l1 2  2.930164337158203E-004
 l1 3  1.008510589599609E-004
 l2 1  1.315116882324219E-003
 l2 2  1.302957534790039E-003
 l3 1  4.200935363769531E-004
 l3 2  1.894950866699219E-003
 Time to compute the hessian :  5.934953689575195E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               4
 Sub iteration:           0
 Max elem grad: -8.575839460011536E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  2.429413536315453E-003
 delta:  3.827325824927912E-002
 Time in trust_region:  5.140304565429688E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.096824038949     
 Predicted energy after the rotation:  -117.096824857640     
 Previous energy - predicted energy:   8.186914470798001E-007
 Time in trust e model:  1.502037048339844E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -3.219646771412954E-015
 Time in rotation matrix:  1.940727233886719E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.290010452270508E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38216
  cpu  time :   6.61676400000033      s
  wall time :  9.284305572509766E-002 s  ( x    71.2682703980807      )
* Number of unique beta determinants                          6420
* Number of unique alpha determinants                         6420
 Providing the one-electron integrals
 State average energy:  -117.096824828778     
 
 ---Rho_model---
 Rho:  0.964745898080810     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.096824828778     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          0.567 GB ] [ VIRT MEM :         17.470 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         241.97  s ] [ CPU  TIME:       16321.95  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                     55299
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.9312026575207710E-01

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0968248564    0.000000   4.202E-07
   1   -117.0968255417    0.000000   1.497E-08
   2   -117.0968255702    0.000000   5.337E-10
   3   -117.0968255715    0.000000   2.628E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          0.606 GB ] [ VIRT MEM :         17.538 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         242.26  s ] [ CPU  TIME:       16342.48  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          0.606 GB ] [ VIRT MEM :         17.538 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         242.26  s ] [ CPU  TIME:       16342.51  s ] <<<<< ..
 
* Energy of state    1                              -117.0968255714740    
* S^2 of state    1                                 0.3332222120147803E-11
 Wall time to provide state_av_act_2_rdm_ab_mo   2.79479408264160     
 Wall time to provide state_av_act_2_rdm_aa_mo   2.58465695381165     
 Wall time to provide state_av_act_2_rdm_bb_mo   2.60254192352295     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  7.431507110595703E-004
* Saved determinants                                         55299
 State average energy:  -117.096825542998     
 
 ******************
 Iteration           5
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  9.536743164062500E-007
 Gradient second term (s) :   7.479190826416016E-004
 Gradient norm :   1.440266044137798E-003
 Max element in the gradient : -7.178977296608079E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  5.741119384765625E-004
 l1 2  5.369186401367188E-004
 l1 3  1.790523529052734E-004
 l2 1  2.007961273193359E-003
 l2 2  1.978158950805664E-003
 l3 1  7.288455963134766E-004
 l3 2  2.625942230224609E-003
 Time to compute the hessian :  9.135007858276367E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               5
 Sub iteration:           0
 Max elem grad: -7.178977296608079E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  2.073433548954404E-003
 delta:  7.654651649855823E-002
 Time in trust_region:  8.790493011474609E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.096825542998     
 Predicted energy after the rotation:  -117.096826119605     
 Previous energy - predicted energy:   5.766068937873570E-007
 Time in trust e model:  1.597404479980469E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -3.996802888650564E-015
 Time in rotation matrix:  2.000331878662109E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  4.146099090576172E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38217
  cpu  time :   10.1017350000002      s
  wall time :  0.143311977386475      s  ( x    70.4877232470143      )
* Number of unique beta determinants                          6420
* Number of unique alpha determinants                         6420
 Providing the one-electron integrals
 State average energy:  -117.096826104900     
 
 ---Rho_model---
 Rho:  0.974496651308562     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.096826104900     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          0.614 GB ] [ VIRT MEM :         17.663 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         251.55  s ] [ CPU  TIME:       16989.06  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                     55299
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.9312026575207710E-01

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0968261328    0.000000   2.927E-07
   1   -117.0968266140    0.000000   1.037E-08
   2   -117.0968266340    0.000000   3.869E-10
   3   -117.0968266348    0.000000   2.396E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          0.632 GB ] [ VIRT MEM :         17.663 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         251.85  s ] [ CPU  TIME:       17010.07  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          0.632 GB ] [ VIRT MEM :         17.663 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         251.85  s ] [ CPU  TIME:       17010.09  s ] <<<<< ..
 
* Energy of state    1                              -117.0968266348331    
* S^2 of state    1                                 0.1994092893293855E-11
 Wall time to provide state_av_act_2_rdm_ab_mo   9.23441314697266     
 Wall time to provide state_av_act_2_rdm_aa_mo   2.58426094055176     
 Wall time to provide state_av_act_2_rdm_bb_mo   2.59694981575012     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.530284881591797E-004
* Saved determinants                                         55299
 State average energy:  -117.096826605985     
 
 ******************
 Iteration           6
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   7.398128509521484E-004
 Gradient norm :   1.192068127412980E-003
 Max element in the gradient : -6.013579673210196E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  5.769729614257812E-004
 l1 2  5.300045013427734E-004
 l1 3  1.749992370605469E-004
 l2 1  1.886844635009766E-003
 l2 2  1.785993576049805E-003
 l3 1  7.290840148925781E-004
 l3 2  3.055095672607422E-003
 Time to compute the hessian :  9.186983108520508E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               6
 Sub iteration:           0
 Max elem grad: -6.013579673210196E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  1.781134776380413E-003
 delta:  0.153093032997116     
 Time in trust_region:  8.990764617919922E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.096826605985     
 Predicted energy after the rotation:  -117.096827018110     
 Previous energy - predicted energy:   4.121244927546286E-007
 Time in trust e model:  1.597404479980469E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  3.774758283725532E-015
 Time in rotation matrix:  1.959800720214844E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.948045730590820E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38221
  cpu  time :   15.1756029999997      s
  wall time :  0.217329025268555      s  ( x    69.8277783248101      )
* Number of unique beta determinants                          6420
* Number of unique alpha determinants                         6420
 Providing the one-electron integrals
 State average energy:  -117.096827012211     
 
 ---Rho_model---
 Rho:  0.985687578461514     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.096827012211     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          0.638 GB ] [ VIRT MEM :         17.663 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         268.09  s ] [ CPU  TIME:       18122.40  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                     55299
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.9312026575207710E-01

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0968270405    0.000000   2.056E-07
   1   -117.0968273823    0.000000   7.252E-09
   2   -117.0968273963    0.000000   2.752E-10
   3   -117.0968273970    0.000000   1.718E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          0.638 GB ] [ VIRT MEM :         17.663 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         268.43  s ] [ CPU  TIME:       18146.38  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          0.638 GB ] [ VIRT MEM :         17.663 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         268.43  s ] [ CPU  TIME:       18146.41  s ] <<<<< ..
 
* Energy of state    1                              -117.0968273969685    
* S^2 of state    1                                 0.1402057813277525E-11
 Wall time to provide state_av_act_2_rdm_ab_mo   5.93799304962158     
 Wall time to provide state_av_act_2_rdm_aa_mo   2.58014082908630     
 Wall time to provide state_av_act_2_rdm_bb_mo   2.61803793907166     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.649494171142578E-004
* Saved determinants                                         55299
 State average energy:  -117.096827367729     
 
 ******************
 Iteration           7
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  9.536743164062500E-007
 Gradient second term (s) :   4.389286041259766E-004
 Gradient norm :   9.890940184575285E-004
 Max element in the gradient : -5.035262056093052E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  5.569458007812500E-004
 l1 2  5.490779876708984E-004
 l1 3  1.790523529052734E-004
 l2 1  1.543998718261719E-003
 l2 2  1.500129699707031E-003
 l3 1  4.220008850097656E-004
 l3 2  2.375125885009766E-003
 Time to compute the hessian :  7.588863372802734E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               7
 Sub iteration:           0
 Max elem grad: -5.035262056093052E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  1.538357414556762E-003
 delta:  0.306186065994233     
 Time in trust_region:  8.850097656250000E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.096827367729     
 Predicted energy after the rotation:  -117.096827665720     
 Previous energy - predicted energy:   2.979910931344421E-007
 Time in trust e model:  1.716613769531250E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  3.774758283725532E-015
 Time in rotation matrix:  2.069473266601562E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  3.255128860473633E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38221
  cpu  time :   6.25277199999982      s
  wall time :  8.732700347900391E-002 s  ( x    71.6018155999499      )
* Number of unique beta determinants                          6420
* Number of unique alpha determinants                         6420
 Providing the one-electron integrals
 State average energy:  -117.096827665245     
 
 ---Rho_model---
 Rho:  0.998403520124388     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.096827665245     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          0.641 GB ] [ VIRT MEM :         17.663 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         280.76  s ] [ CPU  TIME:       19006.87  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                     55299
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.9312026575207710E-01

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0968276939    0.000000   1.454E-07
   1   -117.0968279389    0.000000   5.116E-09
   2   -117.0968279489    0.000000   1.982E-10
   3   -117.0968279493    0.000000   1.220E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          0.641 GB ] [ VIRT MEM :         17.663 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         281.03  s ] [ CPU  TIME:       19026.12  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          0.641 GB ] [ VIRT MEM :         17.663 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         281.03  s ] [ CPU  TIME:       19026.15  s ] <<<<< ..
 
* Energy of state    1                              -117.0968279493416    
* S^2 of state    1                                 0.1108114039413684E-11
 Wall time to provide state_av_act_2_rdm_ab_mo   2.79974198341370     
 Wall time to provide state_av_act_2_rdm_aa_mo   2.57831001281738     
 Wall time to provide state_av_act_2_rdm_bb_mo   2.60625886917114     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.608963012695312E-004
* Saved determinants                                         55299
 State average energy:  -117.096827920625     
 
 ******************
 Iteration           8
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   4.200935363769531E-004
 Gradient norm :   8.224921937056934E-004
 Max element in the gradient : -4.215885287601738E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  3.139972686767578E-004
 l1 2  2.930164337158203E-004
 l1 3  8.893013000488281E-005
 l2 1  1.312971115112305E-003
 l2 2  1.284122467041016E-003
 l3 1  4.220008850097656E-004
 l3 2  1.936912536621094E-003
 Time to compute the hessian :  6.013154983520508E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               8
 Sub iteration:           0
 Max elem grad: -4.215885287601738E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  1.335063605674282E-003
 delta:  0.612372131988466     
 Time in trust_region:  5.099773406982422E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.096827920625     
 Predicted energy after the rotation:  -117.096828138275     
 Previous energy - predicted energy:   2.176505091711078E-007
 Time in trust e model:  1.502037048339844E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -2.664535259100376E-015
 Time in rotation matrix:  1.890659332275391E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.497911453247070E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38220
  cpu  time :   8.41276199999993      s
  wall time :  0.118782997131348      s  ( x    70.8246314975306      )
* Number of unique beta determinants                          6420
* Number of unique alpha determinants                         6420
 Providing the one-electron integrals
 State average energy:  -117.096828141062     
 
 ---Rho_model---
 Rho:   1.01280410358119     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.096828141062     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          0.642 GB ] [ VIRT MEM :         17.663 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         291.15  s ] [ CPU  TIME:       19677.08  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                     55299
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.9312026575207710E-01

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0968281692    0.000000   1.036E-07
   1   -117.0968283462    0.000000   3.631E-09
   2   -117.0968283534    0.000000   1.452E-10
   3   -117.0968283537    0.000000   9.102E-12
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          0.642 GB ] [ VIRT MEM :         17.663 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         291.42  s ] [ CPU  TIME:       19696.40  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          0.642 GB ] [ VIRT MEM :         17.663 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         291.42  s ] [ CPU  TIME:       19696.42  s ] <<<<< ..
 
* Energy of state    1                              -117.0968283537048    
* S^2 of state    1                                 0.8734431548950468E-12
 Wall time to provide state_av_act_2_rdm_ab_mo   2.79985904693604     
 Wall time to provide state_av_act_2_rdm_aa_mo   2.61112284660339     
 Wall time to provide state_av_act_2_rdm_bb_mo   2.61391997337341     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  7.290840148925781E-004
* Saved determinants                                         55299
 State average energy:  -117.096828324518     
 
 ******************
 Iteration           9
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   8.239746093750000E-004
 Gradient norm :   6.852866890574324E-004
 Max element in the gradient : -3.528127572498888E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  5.471706390380859E-004
 l1 2  5.369186401367188E-004
 l1 3  1.740455627441406E-004
 l2 1  2.015113830566406E-003
 l2 2  2.058029174804688E-003
 l3 1  8.120536804199219E-004
 l3 2  2.969980239868164E-003
 Time to compute the hessian :  9.588003158569336E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               9
 Sub iteration:           0
 Max elem grad: -3.528127572498888E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  1.164178355640238E-003
 delta:   1.22474426397693     
 Time in trust_region:  8.897781372070312E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.096828324518     
 Predicted energy after the rotation:  -117.096828485043     
 Previous energy - predicted energy:   1.605253032721521E-007
 Time in trust e model:  1.502037048339844E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -2.775557561562891E-015
 Time in rotation matrix:  1.971721649169922E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.704858779907227E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38222
  cpu  time :   8.44038399999772      s
  wall time :  0.118645191192627      s  ( x    71.1397058334568      )
* Number of unique beta determinants                          6420
* Number of unique alpha determinants                         6420
 Providing the one-electron integrals
 State average energy:  -117.096828489714     
 
 ---Rho_model---
 Rho:   1.02910012815197     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.096828489714     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          0.644 GB ] [ VIRT MEM :         17.663 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         300.76  s ] [ CPU  TIME:       20347.39  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                     55299
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.9312026575207710E-01

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0968285183    0.000000   7.437E-08
   1   -117.0968286472    0.000000   2.604E-09
   2   -117.0968286524    0.000000   1.031E-10
   3   -117.0968286526    0.000000   5.016E-12
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          0.644 GB ] [ VIRT MEM :         17.663 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         301.03  s ] [ CPU  TIME:       20366.71  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          0.644 GB ] [ VIRT MEM :         17.663 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         301.03  s ] [ CPU  TIME:       20366.74  s ] <<<<< ..
 
* Energy of state    1                              -117.0968286526148    
* S^2 of state    1                                 0.5930645150256950E-12
 Wall time to provide state_av_act_2_rdm_ab_mo   2.80605196952820     
 Wall time to provide state_av_act_2_rdm_aa_mo   2.57472586631775     
 Wall time to provide state_av_act_2_rdm_bb_mo   2.59039402008057     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.480216979980469E-004
* Saved determinants                                         55299
 State average energy:  -117.096828622839     
 Not converged: nb_iter >= optimization_max_nb_iter
 #############################
    End of the optimization
 #############################
 State average energy:  -117.096828622839     
 
 ********** diff step **********
 Gain in energy during the orbital optimization: -1.574612532806441E-005
 
 ======================
  Cipsi step:          14
 ======================
 
 ********** cipsi step **********
* Number of configurations                                    5600
 
.. >>>>> [ RES  MEM :          0.644 GB ] [ VIRT MEM :         17.663 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         310.02  s ] [ CPU  TIME:       20992.58  s ] <<<<< ..
 
* Saved determinants                                         55299
--------------------------------------------------------------------------------
 
.. >>>>> [ RES  MEM :          0.644 GB ] [ VIRT MEM :         17.663 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         310.87  s ] [ CPU  TIME:       21033.79  s ] <<<<< ..
 
* Number of generators                                       53100
* Number of comb teeth                                          26
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
 
.. >>>>> [ RES  MEM :          0.644 GB ] [ VIRT MEM :         17.663 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         310.93  s ] [ CPU  TIME:       21038.18  s ] <<<<< ..
 
* Number of selectors                                        53100
* pt2_n_tasks_max                                                6
* PT2 Energy denominator                            -117.0968286526148    
 
.. >>>>> [ RES  MEM :          0.645 GB ] [ VIRT MEM :         17.663 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         310.95  s ] [ CPU  TIME:       21039.88  s ] <<<<< ..
 
* Number of generators                                       53100
* Number of comb teeth                                          26
 
.. >>>>> [ RES  MEM :          0.645 GB ] [ VIRT MEM :         17.663 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         310.97  s ] [ CPU  TIME:       21041.05  s ] <<<<< ..
 
* Number of selectors                                        53100
* pt2_n_tasks_max                                                6
* Number of tasks                                            54368
* Number of fragmented tasks                                   724
* Number of threads for PT2                                     72
* Memory (Gb)                                       0.1136046834290028    
========== ==================== ================ ================ ================ ============= ===========
 Samples           Energy             PT2            Variance          Norm^2       Convergence    Seconds
========== ==================== ================ ================ ================ ============= ===========
         7  -117.09962(9)        -0.00279(9)      0.0141(5)        0.00065(2)       0.314E-01           1.0
        44  -117.09979(4)        -0.00296(4)      0.0151(2)        0.000680(7)      0.134E-01           2.0
       152  -117.09978(2)        -0.00295(2)      0.0150(1)        0.000677(3)      0.610E-02           3.0
       345  -117.099760(8)       -0.002931(8)     0.01491(5)       0.000674(1)      0.287E-02           4.0
       658  -117.099756(4)       -0.002928(4)     0.01488(2)       0.0006735(7)     0.141E-02           5.1
========== ==================== ================ ================ ================ ============= ===========
 Overlap of perturbed states:
  6.736432761271263E-004
 -------
 
.. >>>>> [ RES  MEM :          0.646 GB ] [ VIRT MEM :         17.588 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         316.58  s ] [ CPU  TIME:       21412.34  s ] <<<<< ..
 
* Number of generators                                       53100
* Number of comb teeth                                          26
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
 
.. >>>>> [ RES  MEM :          0.646 GB ] [ VIRT MEM :         17.588 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         316.60  s ] [ CPU  TIME:       21413.94  s ] <<<<< ..
 
* Number of selectors                                        53100
* pt2_n_tasks_max                                                6
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
* Correlation ratio                                 0.9863011321704201    
 
Summary at N_det =        55299
-----------------------------------
 
# ============ =============================
                     State      1
# ============ =============================
# E            -117.09682865
# PT2            -0.00292877     0.00000396
# rPT2           -0.00292680     0.00000396
#
# E+PT2        -117.09975743     0.00000396
# E+rPT2       -117.09975545     0.00000396
# ============ =============================
 
 N_det             =        55299
 N_states          =            1
 N_cfg             =         5600
 N_csf             =        15104
 
 * State            1
 < S^2 >         =   5.930645150256950E-013
 E               =   -117.096828652615     
 Variance        =   1.488823099653748E-002  +/-   2.336572508246784E-005
 PT norm         =   2.595463881711950E-002  +/-   1.320251622148143E-005
 PT2             =  -2.928772580781146E-003  +/-   3.961560161995111E-006
 rPT2            =  -2.926800960993210E-003  +/-   3.958893280156029E-006
 E+PT2           =   -117.099757425196       +/-   3.961560161995111E-006
 E+rPT2          =   -117.099755453576       +/-   3.958893280156029E-006
 
 -----

Extrapolated energies
------------------------

 
 State            1
 
 =========== ===================
 minimum PT2 Extrapolated energy
 =========== ===================
    -0.0029       -117.10321746
    -0.0043       -117.10015446
    -0.0043       -117.10014748
    -0.0061       -117.10014276
    -0.0062       -117.10014393
    -0.0087       -117.10017460
    -0.0088       -117.10018302
 =========== ===================
 
* Number of unique alpha determinants                         9596
* Number of unique beta determinants                          9596
 
.. >>>>> [ RES  MEM :          0.642 GB ] [ VIRT MEM :         17.580 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         317.24  s ] [ CPU  TIME:       21459.02  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                    110599
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.1782581396400928    

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0968286520    0.000000   2.519E-04
   1   -117.0978372788    0.000000   2.590E-05
   2   -117.0978596531    0.000000   2.719E-06
   3   -117.0978615671    0.000000   1.186E-07
   4   -117.0978617268    0.000000   3.752E-09
   5   -117.0978617370    0.000000   2.800E-10
   6   -117.0978617378    0.000000   2.171E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          0.780 GB ] [ VIRT MEM :         17.765 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         318.86  s ] [ CPU  TIME:       21574.09  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          0.740 GB ] [ VIRT MEM :         17.685 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         318.86  s ] [ CPU  TIME:       21574.45  s ] <<<<< ..
 
* Energy of state    1                              -117.0978617377685    
* S^2 of state    1                                 0.2372784078955696E-10
* Saved determinants                                        110599
 
.. >>>>> [ RES  MEM :          0.690 GB ] [ VIRT MEM :         17.634 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         320.29  s ] [ CPU  TIME:       21623.61  s ] <<<<< ..
 
* Number of generators                                      104130
* Number of comb teeth                                          27
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
 
.. >>>>> [ RES  MEM :          0.688 GB ] [ VIRT MEM :         17.635 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         320.42  s ] [ CPU  TIME:       21632.63  s ] <<<<< ..
 
* Number of selectors                                       104130
* pt2_n_tasks_max                                               11
* PT2 Energy denominator                            -117.0978617377685    
 
.. >>>>> [ RES  MEM :          0.685 GB ] [ VIRT MEM :         17.630 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         320.47  s ] [ CPU  TIME:       21636.23  s ] <<<<< ..
 
* Number of generators                                      104130
* Number of comb teeth                                          27
 
.. >>>>> [ RES  MEM :          0.683 GB ] [ VIRT MEM :         17.630 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         320.50  s ] [ CPU  TIME:       21638.48  s ] <<<<< ..
 
* Number of selectors                                       104130
* pt2_n_tasks_max                                               11
* Number of tasks                                           106816
* Number of fragmented tasks                                   803
* Number of threads for PT2                                     72
* Memory (Gb)                                       0.1130815412849188    
========== ==================== ================ ================ ================ ============= ===========
 Samples           Energy             PT2            Variance          Norm^2       Convergence    Seconds
========== ==================== ================ ================ ================ ============= ===========
         3  -117.09956(6)        -0.00170(6)      0.0092(3)        0.00039(1)       0.355E-01           1.4
        18  -117.09983(6)        -0.00197(6)      0.0107(4)        0.00043(1)       0.312E-01           2.4
        43  -117.09984(4)        -0.00198(4)      0.0108(2)        0.000435(6)      0.185E-01           3.5
        98  -117.09985(2)        -0.00199(2)      0.0108(1)        0.000436(4)      0.118E-01           4.5
       176  -117.09987(2)        -0.00200(2)      0.01091(9)       0.000439(3)      0.797E-02           5.6
       299  -117.09987(1)        -0.00201(1)      0.01097(6)       0.000441(2)      0.473E-02           6.6
       458  -117.099878(7)       -0.002016(7)     0.01099(4)       0.000442(1)      0.345E-02           7.6
       666  -117.099877(4)       -0.002015(4)     0.01098(2)       0.0004416(7)     0.190E-02           8.7
========== ==================== ================ ================ ================ ============= ===========
 Overlap of perturbed states:
  4.414934830393201E-004
 -------
 
.. >>>>> [ RES  MEM :          0.859 GB ] [ VIRT MEM :         17.798 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         329.85  s ] [ CPU  TIME:       22266.82  s ] <<<<< ..
 
* Number of generators                                      104130
* Number of comb teeth                                          27
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
 
.. >>>>> [ RES  MEM :          0.859 GB ] [ VIRT MEM :         17.798 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         329.89  s ] [ CPU  TIME:       22269.62  s ] <<<<< ..
 
* Number of selectors                                       104130
* pt2_n_tasks_max                                               11
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
 
Summary at N_det =       110599
-----------------------------------
 
# ============ =============================
                     State      1
# ============ =============================
# E            -117.09786174
# PT2            -0.00201468     0.00000367
# rPT2           -0.00201380     0.00000366
#
# E+PT2        -117.09987642     0.00000367
# E+rPT2       -117.09987553     0.00000366
# ============ =============================
 
 N_det             =       110599
 N_states          =            1
 N_cfg             =         9651
 N_csf             =        29013
 
 * State            1
 < S^2 >         =   2.372784078955696E-011
 E               =   -117.097861737768     
 Variance        =   1.097337452917979E-002  +/-   2.204465910706638E-005
 PT norm         =   2.101174631103565E-002  +/-   1.499068337964965E-005
 PT2             =  -2.014684401677418E-003  +/-   3.666488299020253E-006
 rPT2            =  -2.013795324165624E-003  +/-   3.664870282674269E-006
 E+PT2           =   -117.099876422170       +/-   3.666488299020253E-006
 E+rPT2          =   -117.099875533093       +/-   3.664870282674269E-006
 
 -----

Extrapolated energies
------------------------

 
 State            1
 
 =========== ===================
 minimum PT2 Extrapolated energy
 =========== ===================
    -0.0029       -117.10014039
    -0.0029       -117.10014882
    -0.0043       -117.10015187
    -0.0043       -117.10014799
    -0.0061       -117.10014461
    -0.0062       -117.10014523
    -0.0087       -117.10016793
 =========== ===================
 
 Wall time to provide state_av_act_2_rdm_ab_mo   6.33065605163574     
 Wall time to provide state_av_act_2_rdm_aa_mo   5.69446110725403     
 Wall time to provide state_av_act_2_rdm_bb_mo   5.74512696266174     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.449222564697266E-004
 State average energy:  -117.097861640211     
 
 ********** optimization step **********
 Method :diag                            
 Diagonal hessian
 Absolute value of the hessian: F
 Number of states:           1
 State average weights:
   1.00000000000000     
 Wall time to provide state_av_act_2_rdm_ab_mo   6.37345504760742     
 Wall time to provide state_av_act_2_rdm_aa_mo   5.67170810699463     
 Wall time to provide state_av_act_2_rdm_bb_mo   5.74990391731262     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.151199340820312E-004
 State average energy:  -117.097861640211     
 
 ******************
 Iteration           0
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   4.019737243652344E-004
 Gradient norm :   1.719747166119595E-003
 Max element in the gradient :  5.481178538824324E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  2.288818359375000E-005
 l1 2  2.408027648925781E-005
 l1 3  6.914138793945312E-006
 l2 1  1.197099685668945E-003
 l2 2  1.133918762207031E-003
 l3 1  4.138946533203125E-004
 l3 2  1.436948776245117E-003
 Time to compute the hessian :  4.419803619384766E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               0
 Sub iteration:           0
 Max elem grad:  5.481178538824324E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  2.749329016830496E-003
 delta:  2.749329016830496E-003
 Time in trust_region:  6.699562072753906E-005
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.097861640211     
 Predicted energy after the rotation:  -117.097862522788     
 Previous energy - predicted energy:   8.825770549947265E-007
 Time in trust e model:  1.883506774902344E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -3.663735981263017E-015
 Time in rotation matrix:  2.090930938720703E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  3.983020782470703E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38221
  cpu  time :   6.72358600000007      s
  wall time :  9.361791610717773E-002 s  ( x    71.8194367016525      )
* Number of unique beta determinants                          9596
* Number of unique alpha determinants                         9596
 Providing the one-electron integrals
 State average energy:  -117.097862507586     
 
 ---Rho_model---
 Rho:  0.982775613094930     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.097862507586     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          0.860 GB ] [ VIRT MEM :         17.797 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         365.83  s ] [ CPU  TIME:       24851.23  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                    110599
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.1782581396400928    

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0978626037    0.000000   2.738E-07
   1   -117.0978631916    0.000000   1.038E-08
   2   -117.0978632162    0.000000   4.534E-10
   3   -117.0978632173    0.000000   2.650E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          0.934 GB ] [ VIRT MEM :         17.881 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         366.77  s ] [ CPU  TIME:       24918.44  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          0.910 GB ] [ VIRT MEM :         17.801 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         366.78  s ] [ CPU  TIME:       24918.68  s ] <<<<< ..
 
* Energy of state    1                              -117.0978632173098    
* S^2 of state    1                                 0.2329146874455334E-11
 Wall time to provide state_av_act_2_rdm_ab_mo   10.5411109924316     
 Wall time to provide state_av_act_2_rdm_aa_mo   5.69599699974060     
 Wall time to provide state_av_act_2_rdm_bb_mo   5.83515191078186     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  7.131099700927734E-004
* Saved determinants                                        110599
 State average energy:  -117.097863180192     
 
 ******************
 Iteration           2
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   4.210472106933594E-004
 Gradient norm :   8.638958507166958E-004
 Max element in the gradient :  3.732120108894101E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  2.989768981933594E-004
 l1 2  2.911090850830078E-004
 l1 3  9.703636169433594E-005
 l2 1  1.281023025512695E-003
 l2 2  1.271963119506836E-003
 l3 1  4.179477691650391E-004
 l3 2  1.842021942138672E-003
 Time to compute the hessian :  5.781888961791992E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               2
 Sub iteration:           0
 Max elem grad:  3.732120108894101E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  2.267260422614138E-003
 delta:  5.498658033660992E-003
 Time in trust_region:  5.080699920654297E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.097863180192     
 Predicted energy after the rotation:  -117.097863686198     
 Previous energy - predicted energy:   5.060064012241128E-007
 Time in trust e model:  1.502037048339844E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  5.551115123125783E-015
 Time in rotation matrix:  2.129077911376953E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.677917480468750E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38220
  cpu  time :   6.54420400000163      s
  wall time :  9.240698814392090E-002 s  ( x    70.8193625985217      )
* Number of unique beta determinants                          9596
* Number of unique alpha determinants                         9596
 Providing the one-electron integrals
 State average energy:  -117.097863662047     
 
 ---Rho_model---
 Rho:  0.952271819318851     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.097863662047     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          0.864 GB ] [ VIRT MEM :         17.754 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         391.00  s ] [ CPU  TIME:       26590.43  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                    110599
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.1782581396400928    

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0978636989    0.000000   2.164E-07
   1   -117.0978641477    0.000000   8.164E-09
   2   -117.0978641672    0.000000   3.530E-10
   3   -117.0978641681    0.000000   2.065E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          0.946 GB ] [ VIRT MEM :         17.887 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         391.81  s ] [ CPU  TIME:       26647.55  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          0.946 GB ] [ VIRT MEM :         17.887 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         391.81  s ] [ CPU  TIME:       26647.58  s ] <<<<< ..
 
* Energy of state    1                              -117.0978641681227    
* S^2 of state    1                                 0.1600376427129311E-11
 Wall time to provide state_av_act_2_rdm_ab_mo   12.1884069442749     
 Wall time to provide state_av_act_2_rdm_aa_mo   5.69168782234192     
 Wall time to provide state_av_act_2_rdm_bb_mo   5.79088115692139     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.439685821533203E-004
* Saved determinants                                        110599
 State average energy:  -117.097864130638     
 
 ******************
 Iteration           3
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  1.192092895507812E-006
 Gradient second term (s) :   4.129409790039062E-004
 Gradient norm :   7.125127210343945E-004
 Max element in the gradient :  3.115425095459616E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  3.051757812500000E-004
 l1 2  2.899169921875000E-004
 l1 3  8.702278137207031E-005
 l2 1  1.326799392700195E-003
 l2 2  1.303195953369141E-003
 l3 1  4.210472106933594E-004
 l3 2  1.857995986938477E-003
 Time to compute the hessian :  5.887985229492188E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               3
 Sub iteration:           0
 Max elem grad:  3.115425095459616E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  2.040541530437959E-003
 delta:  1.099731606732198E-002
 Time in trust_region:  4.949569702148438E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.097864130638     
 Predicted energy after the rotation:  -117.097864526190     
 Previous energy - predicted energy:   3.955517797749053E-007
 Time in trust e model:  1.502037048339844E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -3.663735981263017E-015
 Time in rotation matrix:  1.959800720214844E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  1.502704620361328E-002
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38220
  cpu  time :   6.76124899999922      s
  wall time :  9.508395195007324E-002 s  ( x    71.1082034489840      )
* Number of unique beta determinants                          9596
* Number of unique alpha determinants                         9596
 Providing the one-electron integrals
 State average energy:  -117.097864510845     
 
 ---Rho_model---
 Rho:  0.961206355483820     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.097864510845     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          0.877 GB ] [ VIRT MEM :         17.781 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         417.72  s ] [ CPU  TIME:       28444.73  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                    110599
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.1782581396400928    

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0978645479    0.000000   1.702E-07
   1   -117.0978649012    0.000000   6.404E-09
   2   -117.0978649167    0.000000   2.708E-10
   3   -117.0978649174    0.000000   1.536E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          0.948 GB ] [ VIRT MEM :         17.887 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         418.49  s ] [ CPU  TIME:       28499.27  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          0.931 GB ] [ VIRT MEM :         17.834 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         418.49  s ] [ CPU  TIME:       28499.44  s ] <<<<< ..
 
* Energy of state    1                              -117.0978649173610    
* S^2 of state    1                                 0.1306433844077470E-11
 Wall time to provide state_av_act_2_rdm_ab_mo   13.1809349060059     
 Wall time to provide state_av_act_2_rdm_aa_mo   5.74446797370911     
 Wall time to provide state_av_act_2_rdm_bb_mo   5.74649715423584     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  7.579326629638672E-004
* Saved determinants                                        110599
 State average energy:  -117.097864879803     
 
 ******************
 Iteration           4
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   8.389949798583984E-004
 Gradient norm :   6.129848695747198E-004
 Max element in the gradient :  2.593909210349536E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  5.760192871093750E-004
 l1 2  5.350112915039062E-004
 l1 3  1.919269561767578E-004
 l2 1  2.154111862182617E-003
 l2 2  2.088069915771484E-003
 l3 1  7.529258728027344E-004
 l3 2  2.733945846557617E-003
 Time to compute the hessian :  9.507894515991211E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               4
 Sub iteration:           0
 Max elem grad:  2.593909210349536E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  1.844643714186500E-003
 delta:  2.199463213464397E-002
 Time in trust_region:  8.790493011474609E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.097864879803     
 Predicted energy after the rotation:  -117.097865197122     
 Previous energy - predicted energy:   3.173196745365203E-007
 Time in trust e model:  1.621246337890625E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -6.994405055138486E-015
 Time in rotation matrix:  1.978874206542969E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.920150756835938E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38222
  cpu  time :   7.24243199999910      s
  wall time :  0.101493120193481      s  ( x    71.3588466508123      )
* Number of unique beta determinants                          9596
* Number of unique alpha determinants                         9596
 Providing the one-electron integrals
 State average energy:  -117.097865189405     
 
 ---Rho_model---
 Rho:  0.975679986199352     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.097865189405     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          0.876 GB ] [ VIRT MEM :         17.781 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         445.29  s ] [ CPU  TIME:       30358.82  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                    110599
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.1782581396400928    

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0978652265    0.000000   1.347E-07
   1   -117.0978655073    0.000000   5.110E-09
   2   -117.0978655197    0.000000   2.371E-10
   3   -117.0978655203    0.000000   1.757E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          0.947 GB ] [ VIRT MEM :         17.887 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         446.18  s ] [ CPU  TIME:       30422.66  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          0.947 GB ] [ VIRT MEM :         17.887 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         446.18  s ] [ CPU  TIME:       30422.69  s ] <<<<< ..
 
* Energy of state    1                              -117.0978655202534    
* S^2 of state    1                                 0.1138574843545603E-11
 Wall time to provide state_av_act_2_rdm_ab_mo   6.37397599220276     
 Wall time to provide state_av_act_2_rdm_aa_mo   5.74714303016663     
 Wall time to provide state_av_act_2_rdm_bb_mo   5.77532315254211     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.489753723144531E-004
* Saved determinants                                        110599
 State average energy:  -117.097865483015     
 
 ******************
 Iteration           5
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   4.091262817382812E-004
 Gradient norm :   5.312013948223953E-004
 Max element in the gradient : -2.279607608101858E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  2.870559692382812E-004
 l1 2  2.870559692382812E-004
 l1 3  8.797645568847656E-005
 l2 1  1.330137252807617E-003
 l2 2  1.302003860473633E-003
 l3 1  4.241466522216797E-004
 l3 2  1.841068267822266E-003
 Time to compute the hessian :  5.865097045898438E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               5
 Sub iteration:           0
 Max elem grad: -2.279607608101858E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  1.674009233685606E-003
 delta:  4.398926426928793E-002
 Time in trust_region:  4.909038543701172E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.097865483015     
 Predicted energy after the rotation:  -117.097865740654     
 Previous energy - predicted energy:   2.576381916696846E-007
 Time in trust e model:  1.502037048339844E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -3.663735981263017E-015
 Time in rotation matrix:  1.990795135498047E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.585887908935547E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38221
  cpu  time :   6.34644899999694      s
  wall time :  8.961105346679688E-002 s  ( x    70.8221670705886      )
* Number of unique beta determinants                          9596
* Number of unique alpha determinants                         9596
 Providing the one-electron integrals
 State average energy:  -117.097865739075     
 
 ---Rho_model---
 Rho:  0.993873580531720     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.097865739075     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          0.948 GB ] [ VIRT MEM :         17.887 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         466.32  s ] [ CPU  TIME:       31812.83  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                    110599
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.1782581396400928    

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0978657758    0.000000   1.071E-07
   1   -117.0978660005    0.000000   4.032E-09
   2   -117.0978660105    0.000000   1.725E-10
   3   -117.0978660109    0.000000   9.868E-12
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          0.985 GB ] [ VIRT MEM :         17.887 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         467.25  s ] [ CPU  TIME:       31878.72  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          0.985 GB ] [ VIRT MEM :         17.887 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         467.25  s ] [ CPU  TIME:       31878.75  s ] <<<<< ..
 
* Energy of state    1                              -117.0978660109351    
* S^2 of state    1                                 0.7413400957872607E-12
 Wall time to provide state_av_act_2_rdm_ab_mo   20.5637950897217     
 Wall time to provide state_av_act_2_rdm_aa_mo   12.2237260341644     
 Wall time to provide state_av_act_2_rdm_bb_mo   5.74628305435181     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.668567657470703E-004
* Saved determinants                                        110599
 State average energy:  -117.097865974009     
 
 ******************
 Iteration           6
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   4.160404205322266E-004
 Gradient norm :   4.629272077588226E-004
 Max element in the gradient : -2.018980101843055E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  2.312660217285156E-005
 l1 2  2.479553222656250E-005
 l1 3  8.106231689453125E-006
 l2 1  1.266956329345703E-003
 l2 2  1.150846481323242E-003
 l3 1  4.060268402099609E-004
 l3 2  1.463174819946289E-003
 Time to compute the hessian :  4.513025283813477E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               6
 Sub iteration:           0
 Max elem grad: -2.018980101843055E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  1.525361530109812E-003
 delta:  8.797852853857586E-002
 Time in trust_region:  6.580352783203125E-005
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.097865974009     
 Predicted energy after the rotation:  -117.097866185251     
 Previous energy - predicted energy:   2.112420673938686E-007
 Time in trust e model:  6.103515625000000E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  3.108624468950438E-015
 Time in rotation matrix:  1.919269561767578E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.870082855224609E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38222
  cpu  time :   6.74104900000384      s
  wall time :  9.386610984802246E-002 s  ( x    71.8155787101244      )
* Number of unique beta determinants                          9596
* Number of unique alpha determinants                         9596
 Providing the one-electron integrals
 State average energy:  -117.097866188287     
 
 ---Rho_model---
 Rho:   1.01437008500395     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.097866188287     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          0.988 GB ] [ VIRT MEM :         17.887 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         507.86  s ] [ CPU  TIME:       34710.68  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                    110599
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.1782581396400928    

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0978662246    0.000000   8.577E-08
   1   -117.0978664057    0.000000   3.231E-09
   2   -117.0978664138    0.000000   1.439E-10
   3   -117.0978664141    0.000000   8.686E-12
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          0.988 GB ] [ VIRT MEM :         17.887 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         508.63  s ] [ CPU  TIME:       34765.35  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          0.988 GB ] [ VIRT MEM :         17.887 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         508.63  s ] [ CPU  TIME:       34765.38  s ] <<<<< ..
 
* Energy of state    1                              -117.0978664141298    
* S^2 of state    1                                 0.6936486947600317E-12
 Wall time to provide state_av_act_2_rdm_ab_mo   6.41236710548401     
 Wall time to provide state_av_act_2_rdm_aa_mo   5.74891710281372     
 Wall time to provide state_av_act_2_rdm_bb_mo   5.75442814826965     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.668567657470703E-004
* Saved determinants                                        110599
 State average energy:  -117.097866377559     
 
 ******************
 Iteration           7
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   4.200935363769531E-004
 Gradient norm :   4.053370365809607E-004
 Max element in the gradient : -1.790597426676900E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  2.408027648925781E-005
 l1 2  2.622604370117188E-005
 l1 3  8.106231689453125E-006
 l2 1  1.269817352294922E-003
 l2 2  1.142978668212891E-003
 l3 1  4.069805145263672E-004
 l3 2  1.444101333618164E-003
 Time to compute the hessian :  4.513978958129883E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               7
 Sub iteration:           0
 Max elem grad: -1.790597426676900E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  1.395579618408607E-003
 delta:  0.175957057077152     
 Time in trust_region:  6.508827209472656E-005
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.097866377559     
 Predicted energy after the rotation:  -117.097866552327     
 Previous energy - predicted energy:   1.747683597841387E-007
 Time in trust e model:  1.716613769531250E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -3.330669073875470E-015
 Time in rotation matrix:  1.919269561767578E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.932071685791016E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38220
  cpu  time :   6.44246099999873      s
  wall time :  9.048795700073242E-002 s  ( x    71.1968886638316      )
* Number of unique beta determinants                          9596
* Number of unique alpha determinants                         9596
 Providing the one-electron integrals
 State average energy:  -117.097866558802     
 
 ---Rho_model---
 Rho:   1.03704809553895     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.097866558802     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          0.987 GB ] [ VIRT MEM :         17.887 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         528.56  s ] [ CPU  TIME:       36141.21  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                    110599
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.1782581396400928    

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0978665948    0.000000   6.907E-08
   1   -117.0978667415    0.000000   2.598E-09
   2   -117.0978667481    0.000000   1.141E-10
   3   -117.0978667484    0.000000   6.671E-12
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          0.988 GB ] [ VIRT MEM :         17.887 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         529.30  s ] [ CPU  TIME:       36194.35  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          0.988 GB ] [ VIRT MEM :         17.887 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         529.30  s ] [ CPU  TIME:       36194.37  s ] <<<<< ..
 
* Energy of state    1                              -117.0978667483741    
* S^2 of state    1                                 0.5242450960955061E-12
 Wall time to provide state_av_act_2_rdm_ab_mo   6.31526994705200     
 Wall time to provide state_av_act_2_rdm_aa_mo   5.73290491104126     
 Wall time to provide state_av_act_2_rdm_bb_mo   5.87670397758484     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.361007690429688E-004
* Saved determinants                                        110599
 State average energy:  -117.097866711906     
 
 ******************
 Iteration           8
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  9.536743164062500E-007
 Gradient second term (s) :   4.320144653320312E-004
 Gradient norm :   3.565624285950727E-004
 Max element in the gradient : -1.589886311283810E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  2.858638763427734E-004
 l1 2  3.111362457275391E-004
 l1 3  8.988380432128906E-005
 l2 1  1.327037811279297E-003
 l2 2  1.307964324951172E-003
 l3 1  4.031658172607422E-004
 l3 2  1.893043518066406E-003
 Time to compute the hessian :  5.947828292846680E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               8
 Sub iteration:           0
 Max elem grad: -1.589886311283810E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  1.281120029951845E-003
 delta:  0.351914114154303     
 Time in trust_region:  5.180835723876953E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.097866711906     
 Predicted energy after the rotation:  -117.097866857707     
 Previous energy - predicted energy:   1.458006551047220E-007
 Time in trust e model:  1.502037048339844E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -2.553512956637860E-015
 Time in rotation matrix:  1.897811889648438E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.954006195068359E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38221
  cpu  time :   6.32871500000329      s
  wall time :  8.935785293579102E-002 s  ( x    70.8243852339519      )
* Number of unique beta determinants                          9596
* Number of unique alpha determinants                         9596
 Providing the one-electron integrals
 State average energy:  -117.097866866673     
 
 ---Rho_model---
 Rho:   1.06149773353481     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.097866866673     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          0.987 GB ] [ VIRT MEM :         17.887 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         550.65  s ] [ CPU  TIME:       37611.09  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                    110599
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.1782581396400928    

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0978669025    0.000000   5.598E-08
   1   -117.0978670222    0.000000   2.105E-09
   2   -117.0978670275    0.000000   9.309E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          0.987 GB ] [ VIRT MEM :         17.887 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         551.20  s ] [ CPU  TIME:       37650.67  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          0.987 GB ] [ VIRT MEM :         17.887 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         551.20  s ] [ CPU  TIME:       37650.70  s ] <<<<< ..
 
* Energy of state    1                              -117.0978670275156    
* S^2 of state    1                                 0.4440239901985373E-11
 Wall time to provide state_av_act_2_rdm_ab_mo   20.4790778160095     
 Wall time to provide state_av_act_2_rdm_aa_mo   13.3517220020294     
 Wall time to provide state_av_act_2_rdm_bb_mo   5.74192690849304     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  7.557868957519531E-004
* Saved determinants                                        110599
 State average energy:  -117.097866991114     
 
 ******************
 Iteration           9
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   5.137920379638672E-004
 Gradient norm :   3.140721411518276E-004
 Max element in the gradient : -1.428530958978384E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  5.869865417480469E-004
 l1 2  5.378723144531250E-004
 l1 3  2.179145812988281E-004
 l2 1  1.559019088745117E-003
 l2 2  1.517057418823242E-003
 l3 1  5.030632019042969E-004
 l3 2  2.468824386596680E-003
 Time to compute the hessian :  7.927894592285156E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               9
 Sub iteration:           0
 Max elem grad: -1.428530958978384E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  1.178204992419410E-003
 delta:  0.703828228308607     
 Time in trust_region:  8.780956268310547E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.097866991114     
 Predicted energy after the rotation:  -117.097867113220     
 Previous energy - predicted energy:   1.221064991341336E-007
 Time in trust e model:  1.502037048339844E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -3.663735981263017E-015
 Time in rotation matrix:  1.919269561767578E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.912998199462891E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38222
  cpu  time :   7.05367600000318      s
  wall time :  0.100302934646606      s  ( x    70.3237250720044      )
* Number of unique beta determinants                          9596
* Number of unique alpha determinants                         9596
 Providing the one-electron integrals
 State average energy:  -117.097867123969     
 
 ---Rho_model---
 Rho:   1.08803045360240     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.097867123969     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          0.988 GB ] [ VIRT MEM :         17.887 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         592.89  s ] [ CPU  TIME:       40556.75  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                    110599
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.1782581396400928    

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0978671598    0.000000   4.560E-08
   1   -117.0978672576    0.000000   1.929E-09
   2   -117.0978672624    0.000000   9.419E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          0.988 GB ] [ VIRT MEM :         17.887 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         593.49  s ] [ CPU  TIME:       40599.33  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          0.988 GB ] [ VIRT MEM :         17.887 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         593.49  s ] [ CPU  TIME:       40599.35  s ] <<<<< ..
 
* Energy of state    1                              -117.0978672623968    
* S^2 of state    1                                 0.3977844065233802E-11
 Wall time to provide state_av_act_2_rdm_ab_mo   6.38204097747803     
 Wall time to provide state_av_act_2_rdm_aa_mo   5.69812703132629     
 Wall time to provide state_av_act_2_rdm_bb_mo   5.76257205009460     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  7.429122924804688E-004
* Saved determinants                                        110599
 State average energy:  -117.097867223772     
 Not converged: nb_iter >= optimization_max_nb_iter
 #############################
    End of the optimization
 #############################
 State average energy:  -117.097867223772     
 
 ********** diff step **********
 Gain in energy during the orbital optimization: -5.583560891864181E-006
 
 ======================
  Cipsi step:          15
 ======================
 
 ********** cipsi step **********
* Number of configurations                                    9651
 
.. >>>>> [ RES  MEM :          0.989 GB ] [ VIRT MEM :         17.887 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         613.26  s ] [ CPU  TIME:       41963.42  s ] <<<<< ..
 
* Saved determinants                                        110599
--------------------------------------------------------------------------------
 
.. >>>>> [ RES  MEM :          0.987 GB ] [ VIRT MEM :         17.887 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         614.74  s ] [ CPU  TIME:       42011.96  s ] <<<<< ..
 
* Number of generators                                      105175
* Number of comb teeth                                          27
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
 
.. >>>>> [ RES  MEM :          0.987 GB ] [ VIRT MEM :         17.887 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         614.86  s ] [ CPU  TIME:       42020.87  s ] <<<<< ..
 
* Number of selectors                                       105175
* pt2_n_tasks_max                                               11
* PT2 Energy denominator                            -117.0978672623968    
 
.. >>>>> [ RES  MEM :          0.990 GB ] [ VIRT MEM :         17.890 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         614.92  s ] [ CPU  TIME:       42024.52  s ] <<<<< ..
 
* Number of generators                                      105175
* Number of comb teeth                                          27
 
.. >>>>> [ RES  MEM :          0.873 GB ] [ VIRT MEM :         17.753 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         614.96  s ] [ CPU  TIME:       42027.60  s ] <<<<< ..
 
* Number of selectors                                       105175
* pt2_n_tasks_max                                               11
* Number of tasks                                           107839
* Number of fragmented tasks                                   796
* Number of threads for PT2                                     72
* Memory (Gb)                                       0.1180617446079850    
========== ==================== ================ ================ ================ ============= ===========
 Samples           Energy             PT2            Variance          Norm^2       Convergence    Seconds
========== ==================== ================ ================ ================ ============= ===========
         3  -117.0998(2)         -0.0019(2)       0.011(1)         0.00043(3)       0.948E-01           1.4
        14  -117.09986(7)        -0.00200(7)      0.0109(4)        0.00044(1)       0.335E-01           2.4
        41  -117.09984(4)        -0.00197(4)      0.0107(2)        0.000433(6)      0.185E-01           3.5
        93  -117.09983(3)        -0.00197(3)      0.0107(1)        0.000432(4)      0.129E-01           4.5
       157  -117.09986(2)        -0.00199(2)      0.0109(1)        0.000437(3)      0.906E-02           5.5
       258  -117.09988(1)        -0.00201(1)      0.01097(8)       0.000440(2)      0.673E-02           6.5
       413  -117.099866(7)       -0.001999(7)     0.01088(4)       0.000438(1)      0.363E-02           7.5
       583  -117.099876(4)       -0.002009(4)     0.01094(3)       0.0004400(7)     0.216E-02           8.6
       831  -117.099872(4)       -0.002005(4)     0.01092(2)       0.0004394(6)     0.175E-02           9.6
========== ==================== ================ ================ ================ ============= ===========
 Overlap of perturbed states:
  4.395131438647113E-004
 -------
 
.. >>>>> [ RES  MEM :          0.906 GB ] [ VIRT MEM :         17.799 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         625.29  s ] [ CPU  TIME:       42718.86  s ] <<<<< ..
 
* Number of generators                                      105175
* Number of comb teeth                                          27
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
 
.. >>>>> [ RES  MEM :          0.906 GB ] [ VIRT MEM :         17.799 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         625.32  s ] [ CPU  TIME:       42718.89  s ] <<<<< ..
 
* Number of selectors                                       105175
* pt2_n_tasks_max                                               11
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
* Correlation ratio                                 0.9906214515807629    
 
Summary at N_det =       110599
-----------------------------------
 
# ============ =============================
                     State      1
# ============ =============================
# E            -117.09786726
# PT2            -0.00200573     0.00000245
# rPT2           -0.00200485     0.00000245
#
# E+PT2        -117.09987299     0.00000245
# E+rPT2       -117.09987211     0.00000245
# ============ =============================
 
 N_det             =       110599
 N_states          =            1
 N_cfg             =         9651
 N_csf             =        29013
 
 * State            1
 < S^2 >         =   3.977844065233802E-012
 E               =   -117.097867262397     
 Variance        =   1.092379464619875E-002  +/-   1.513275253395153E-005
 PT norm         =   2.096456877364071E-002  +/-   9.880111069444344E-006
 PT2             =  -2.005727999500157E-003  +/-   2.450485905851385E-006
 rPT2            =  -2.004846842961240E-003  +/-   2.449409358243732E-006
 E+PT2           =   -117.099872990396       +/-   2.450485905851385E-006
 E+rPT2          =   -117.099872109240       +/-   2.449409358243732E-006
 
 -----

Extrapolated energies
------------------------

 
 State            1
 
 =========== ===================
 minimum PT2 Extrapolated energy
 =========== ===================
    -0.0020       -117.09910502
    -0.0029       -117.10013297
    -0.0029       -117.10014134
    -0.0043       -117.10014727
    -0.0043       -117.10014446
    -0.0061       -117.10014280
    -0.0062       -117.10014349
 =========== ===================
 
* Number of unique alpha determinants                        15329
* Number of unique beta determinants                         15329
 
.. >>>>> [ RES  MEM :          0.941 GB ] [ VIRT MEM :         17.825 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         626.72  s ] [ CPU  TIME:       42817.49  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                    221246
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.3471031561493874    

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0978672616    0.000000   1.814E-04
   1   -117.0986381993    0.000000   1.659E-05
   2   -117.0986544101    0.000000   2.201E-06
   3   -117.0986557882    0.000000   1.320E-07
   4   -117.0986559461    0.000000   3.508E-09
   5   -117.0986559562    0.000000   2.512E-10
   6   -117.0986559569    0.000000   2.716E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          1.223 GB ] [ VIRT MEM :         18.185 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         630.20  s ] [ CPU  TIME:       43065.01  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          1.144 GB ] [ VIRT MEM :         18.026 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         630.21  s ] [ CPU  TIME:       43066.00  s ] <<<<< ..
 
* Energy of state    1                              -117.0986559568596    
* S^2 of state    1                                 0.2257004072540444E-10
* Saved determinants                                        221246
 
.. >>>>> [ RES  MEM :          1.038 GB ] [ VIRT MEM :         17.920 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         632.97  s ] [ CPU  TIME:       43137.37  s ] <<<<< ..
 
* Number of generators                                      206323
* Number of comb teeth                                          28
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
 
.. >>>>> [ RES  MEM :          1.040 GB ] [ VIRT MEM :         17.921 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         633.24  s ] [ CPU  TIME:       43156.51  s ] <<<<< ..
 
* Number of selectors                                       206323
* pt2_n_tasks_max                                               21
* PT2 Energy denominator                            -117.0986559568596    
 
.. >>>>> [ RES  MEM :          1.036 GB ] [ VIRT MEM :         17.917 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         633.34  s ] [ CPU  TIME:       43163.64  s ] <<<<< ..
 
* Number of generators                                      206323
* Number of comb teeth                                          28
 
.. >>>>> [ RES  MEM :          1.018 GB ] [ VIRT MEM :         17.899 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         633.40  s ] [ CPU  TIME:       43168.02  s ] <<<<< ..
 
* Number of selectors                                       206323
* pt2_n_tasks_max                                               21
* Number of tasks                                           210966
* Number of fragmented tasks                                   726
* Number of threads for PT2                                     72
* Memory (Gb)                                       0.1169838466122747    
========== ==================== ================ ================ ================ ============= ===========
 Samples           Energy             PT2            Variance          Norm^2       Convergence    Seconds
========== ==================== ================ ================ ================ ============= ===========
         3  -117.1000(2)         -0.0014(2)       0.008(1)         0.00028(3)       0.139               2.9
         9  -117.09995(7)        -0.00129(7)      0.0075(4)        0.00027(1)       0.532E-01           4.1
        23  -117.09998(4)        -0.00132(4)      0.0077(2)        0.000275(7)      0.309E-01           5.2
        39  -117.09998(3)        -0.00132(3)      0.0077(2)        0.000275(5)      0.217E-01           6.3
        60  -117.09996(2)        -0.00130(2)      0.0076(1)        0.000272(4)      0.175E-01           7.4
        92  -117.09993(2)        -0.00128(2)      0.0074(1)        0.000267(3)      0.143E-01           8.5
       137  -117.09994(1)        -0.00128(1)      0.00743(9)       0.000267(3)      0.116E-01           9.5
       182  -117.09995(1)        -0.00129(1)      0.00752(7)       0.000270(2)      0.928E-02          10.5
       256  -117.099958(9)       -0.001302(9)     0.00756(5)       0.000271(2)      0.705E-02          11.6
       327  -117.099957(7)       -0.001301(7)     0.00755(4)       0.000271(1)      0.572E-02          12.6
       437  -117.099962(6)       -0.001306(6)     0.00758(3)       0.000272(1)      0.440E-02          13.6
       546  -117.099966(5)       -0.001310(5)     0.00761(3)       0.0002725(9)     0.397E-02          14.6
       681  -117.099965(4)       -0.001309(4)     0.00760(2)       0.0002724(6)     0.279E-02          15.6
       840  -117.099967(3)       -0.001312(3)     0.00762(2)       0.0002728(6)     0.257E-02          16.7
      1016  -117.099970(2)       -0.001314(2)     0.00763(1)       0.0002731(4)     0.178E-02          17.8
========== ==================== ================ ================ ================ ============= ===========
 Overlap of perturbed states:
  2.730623725363761E-004
 -------
 
.. >>>>> [ RES  MEM :          1.177 GB ] [ VIRT MEM :         18.012 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         652.46  s ] [ CPU  TIME:       44444.66  s ] <<<<< ..
 
* Number of generators                                      206323
* Number of comb teeth                                          28
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
 
.. >>>>> [ RES  MEM :          1.177 GB ] [ VIRT MEM :         18.012 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         652.52  s ] [ CPU  TIME:       44444.88  s ] <<<<< ..
 
* Number of selectors                                       206323
* pt2_n_tasks_max                                               21
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
 
Summary at N_det =       221246
-----------------------------------
 
# ============ =============================
                     State      1
# ============ =============================
# E            -117.09865596
# PT2            -0.00131321     0.00000230
# rPT2           -0.00131285     0.00000230
#
# E+PT2        -117.09996917     0.00000230
# E+rPT2       -117.09996881     0.00000230
# ============ =============================
 
 N_det             =       221246
 N_states          =            1
 N_cfg             =        16965
 N_csf             =        56040
 
 * State            1
 < S^2 >         =   2.257004072540444E-011
 E               =   -117.098655956860     
 Variance        =   7.629776860114053E-003  +/-   1.467877685244803E-005
 PT norm         =   1.652459901287702E-002  +/-   1.148537239271944E-005
 PT2             =  -1.313211178199382E-003  +/-   2.297097905876386E-006
 rPT2            =  -1.312852687529734E-003  +/-   2.296470826104150E-006
 E+PT2           =   -117.099969168038       +/-   2.297097905876386E-006
 E+rPT2          =   -117.099968809547       +/-   2.296470826104150E-006
 
 -----

Extrapolated energies
------------------------

 
 State            1
 
 =========== ===================
 minimum PT2 Extrapolated energy
 =========== ===================
    -0.0020       -117.10015227
    -0.0020       -117.10014775
    -0.0029       -117.10014036
    -0.0029       -117.10014423
    -0.0043       -117.10014699
    -0.0043       -117.10014506
    -0.0061       -117.10014365
 =========== ===================
 
 Wall time to provide state_av_act_2_rdm_ab_mo   14.0086820125580     
 Wall time to provide state_av_act_2_rdm_aa_mo   12.6164178848267     
 Wall time to provide state_av_act_2_rdm_bb_mo   12.6608729362488     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.749629974365234E-004
 State average energy:  -117.098655858897     
 
 ********** optimization step **********
 Method :diag                            
 Diagonal hessian
 Absolute value of the hessian: F
 Number of states:           1
 State average weights:
   1.00000000000000     
 Wall time to provide state_av_act_2_rdm_ab_mo   14.0941278934479     
 Wall time to provide state_av_act_2_rdm_aa_mo   12.5286598205566     
 Wall time to provide state_av_act_2_rdm_bb_mo   12.8605740070343     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.740093231201172E-004
 State average energy:  -117.098655858897     
 
 ******************
 Iteration           0
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  9.536743164062500E-007
 Gradient second term (s) :   4.069805145263672E-004
 Gradient norm :   1.250545762760867E-003
 Max element in the gradient : -3.647460180125715E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  2.908706665039062E-005
 l1 2  3.004074096679688E-005
 l1 3  1.001358032226562E-005
 l2 1  1.300811767578125E-003
 l2 2  1.139163970947266E-003
 l3 1  4.060268402099609E-004
 l3 2  1.438856124877930E-003
 Time to compute the hessian :  4.541158676147461E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               0
 Sub iteration:           0
 Max elem grad: -3.647460180125715E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  1.460113748392052E-003
 delta:  1.460113748392052E-003
 Time in trust_region:  7.200241088867188E-005
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.098655858897     
 Predicted energy after the rotation:  -117.098656188374     
 Previous energy - predicted energy:   3.294770323236662E-007
 Time in trust e model:  1.597404479980469E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  3.108624468950438E-015
 Time in rotation matrix:  1.900196075439453E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  4.492044448852539E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38219
  cpu  time :   6.61406599999464      s
  wall time :  9.209513664245605E-002 s  ( x    71.8177554334127      )
* Number of unique beta determinants                         15329
* Number of unique alpha determinants                        15329
 Providing the one-electron integrals
 State average energy:  -117.098656217647     
 
 ---Rho_model---
 Rho:   1.08884663434820     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.098656217647     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          1.179 GB ] [ VIRT MEM :         18.012 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         731.94  s ] [ CPU  TIME:       50147.78  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                    221246
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.3471031561493874    

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0986563135    0.000000   7.239E-08
   1   -117.0986564924    0.000000   2.970E-09
   2   -117.0986564996    0.000000   1.829E-10
   3   -117.0986565001    0.000000   1.808E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          1.374 GB ] [ VIRT MEM :         18.316 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         734.36  s ] [ CPU  TIME:       50319.90  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          1.325 GB ] [ VIRT MEM :         18.157 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         734.37  s ] [ CPU  TIME:       50320.35  s ] <<<<< ..
 
* Energy of state    1                              -117.0986565001045    
* S^2 of state    1                                 0.1377903158451517E-11
 Wall time to provide state_av_act_2_rdm_ab_mo   20.2183399200439     
 Wall time to provide state_av_act_2_rdm_aa_mo   12.6975181102753     
 Wall time to provide state_av_act_2_rdm_bb_mo   12.5933008193970     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.921291351318359E-004
* Saved determinants                                        221246
 State average energy:  -117.098656466842     
 
 ******************
 Iteration           2
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   7.538795471191406E-004
 Gradient norm :   6.941328587172938E-004
 Max element in the gradient : -3.233520666842579E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  5.569458007812500E-004
 l1 2  5.528926849365234E-004
 l1 3  1.790523529052734E-004
 l2 1  1.827955245971680E-003
 l2 2  1.992940902709961E-003
 l3 1  7.359981536865234E-004
 l3 2  2.688169479370117E-003
 Time to compute the hessian :  9.009838104248047E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               2
 Sub iteration:           0
 Max elem grad: -3.233520666842579E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  1.159825966931252E-003
 delta:  2.920227496784104E-003
 Time in trust_region:  8.809566497802734E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.098656466842     
 Predicted energy after the rotation:  -117.098656650033     
 Previous energy - predicted energy:   1.831907070481975E-007
 Time in trust e model:  6.008148193359375E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  2.442490654175344E-015
 Time in rotation matrix:  1.990795135498047E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.812862396240234E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38220
  cpu  time :   7.91648800000257      s
  wall time :  0.111027002334595      s  ( x    71.3023663932237      )
* Number of unique beta determinants                         15329
* Number of unique alpha determinants                        15329
 Providing the one-electron integrals
 State average energy:  -117.098656669338     
 
 ---Rho_model---
 Rho:   1.10537945372317     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.098656669338     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          1.232 GB ] [ VIRT MEM :         18.065 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         783.91  s ] [ CPU  TIME:       53739.96  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                    221246
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.3471031561493874    

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0986567020    0.000000   5.794E-08
   1   -117.0986568401    0.000000   2.472E-09
   2   -117.0986568461    0.000000   1.413E-10
   3   -117.0986568465    0.000000   1.095E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          1.393 GB ] [ VIRT MEM :         18.335 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         785.91  s ] [ CPU  TIME:       53882.93  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          1.393 GB ] [ VIRT MEM :         18.335 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         785.91  s ] [ CPU  TIME:       53882.95  s ] <<<<< ..
 
* Energy of state    1                              -117.0986568464801    
* S^2 of state    1                                 0.1283359161413806E-11
 Wall time to provide state_av_act_2_rdm_ab_mo   14.3144519329071     
 Wall time to provide state_av_act_2_rdm_aa_mo   12.5503869056702     
 Wall time to provide state_av_act_2_rdm_bb_mo   12.7469890117645     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.802082061767578E-004
* Saved determinants                                        221246
 State average energy:  -117.098656813071     
 
 ******************
 Iteration           3
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   7.109642028808594E-004
 Gradient norm :   6.000188017649894E-004
 Max element in the gradient : -2.882512506506777E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  3.030300140380859E-004
 l1 2  3.080368041992188E-004
 l1 3  8.893013000488281E-005
 l2 1  1.749038696289062E-003
 l2 2  1.686096191406250E-003
 l3 1  6.878376007080078E-004
 l3 2  2.100944519042969E-003
 Time to compute the hessian :  7.264852523803711E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               3
 Sub iteration:           0
 Max elem grad: -2.882512506506777E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  1.035723328453588E-003
 delta:  5.840454993568209E-003
 Time in trust_region:  5.359649658203125E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.098656813071     
 Predicted energy after the rotation:  -117.098656960885     
 Previous energy - predicted energy:   1.478140916333359E-007
 Time in trust e model:  1.597404479980469E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  3.330669073875470E-015
 Time in rotation matrix:  1.969337463378906E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.582073211669922E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38217
  cpu  time :   6.42076400000224      s
  wall time :  9.065890312194824E-002 s  ( x    70.8233144114424      )
* Number of unique beta determinants                         15329
* Number of unique alpha determinants                        15329
 Providing the one-electron integrals
 State average energy:  -117.098656978369     
 
 ---Rho_model---
 Rho:   1.11828351163468     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.098656978369     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          1.258 GB ] [ VIRT MEM :         18.126 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         829.61  s ] [ CPU  TIME:       56890.89  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                    221246
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.3471031561493874    

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0986570111    0.000000   4.807E-08
   1   -117.0986571237    0.000000   2.080E-09
   2   -117.0986571287    0.000000   1.199E-10
   3   -117.0986571290    0.000000   1.159E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          1.403 GB ] [ VIRT MEM :         18.346 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         831.67  s ] [ CPU  TIME:       57037.27  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          1.370 GB ] [ VIRT MEM :         18.240 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         831.67  s ] [ CPU  TIME:       57037.61  s ] <<<<< ..
 
* Energy of state    1                              -117.0986571290024    
* S^2 of state    1                                 0.8958191144722417E-12
 Wall time to provide state_av_act_2_rdm_ab_mo   16.3373389244080     
 Wall time to provide state_av_act_2_rdm_aa_mo   12.5377430915833     
 Wall time to provide state_av_act_2_rdm_bb_mo   14.6065938472748     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  8.502006530761719E-004
* Saved determinants                                        221246
 State average energy:  -117.098657095340     
 
 ******************
 Iteration           4
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   4.091262817382812E-004
 Gradient norm :   5.376586538663063E-004
 Max element in the gradient : -2.567984498313082E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  3.089904785156250E-004
 l1 2  2.849102020263672E-004
 l1 3  8.797645568847656E-005
 l2 1  1.302003860473633E-003
 l2 2  1.340150833129883E-003
 l3 1  4.060268402099609E-004
 l3 2  1.865863800048828E-003
 Time to compute the hessian :  5.896091461181641E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               4
 Sub iteration:           0
 Max elem grad: -2.567984498313082E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  9.571380295131442E-004
 delta:  1.168090998713642E-002
 Time in trust_region:  4.999637603759766E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.098657095340     
 Predicted energy after the rotation:  -117.098657218538     
 Previous energy - predicted energy:   1.231987027949799E-007
 Time in trust e model:  1.621246337890625E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -2.775557561562891E-015
 Time in rotation matrix:  1.959800720214844E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.263069152832031E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38215
  cpu  time :   6.39301500000147      s
  wall time :  8.962583541870117E-002 s  ( x    71.3300464105634      )
* Number of unique beta determinants                         15329
* Number of unique alpha determinants                        15329
 Providing the one-electron integrals
 State average energy:  -117.098657234659     
 
 ---Rho_model---
 Rho:   1.13084862996459     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.098657234659     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          1.279 GB ] [ VIRT MEM :         18.265 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         879.09  s ] [ CPU  TIME:       60307.57  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                    221246
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.3471031561493874    

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0986572676    0.000000   4.026E-08
   1   -117.0986573607    0.000000   1.755E-09
   2   -117.0986573650    0.000000   9.739E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          1.408 GB ] [ VIRT MEM :         18.478 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         880.66  s ] [ CPU  TIME:       60419.51  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          1.408 GB ] [ VIRT MEM :         18.478 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         880.66  s ] [ CPU  TIME:       60419.53  s ] <<<<< ..
 
* Energy of state    1                              -117.0986573649595    
* S^2 of state    1                                 0.6087440562916480E-11
 Wall time to provide state_av_act_2_rdm_ab_mo   14.6010780334473     
 Wall time to provide state_av_act_2_rdm_aa_mo   12.5771458148956     
 Wall time to provide state_av_act_2_rdm_bb_mo   12.8420050144196     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  8.320808410644531E-004
* Saved determinants                                        221246
 State average energy:  -117.098657332124     
 
 ******************
 Iteration           5
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   4.260540008544922E-004
 Gradient norm :   4.787758877865022E-004
 Max element in the gradient : -2.261224215769749E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  2.503395080566406E-005
 l1 2  2.503395080566406E-005
 l1 3  6.914138793945312E-006
 l2 1  1.276969909667969E-003
 l2 2  1.143932342529297E-003
 l3 1  4.079341888427734E-004
 l3 2  1.438856124877930E-003
 Time to compute the hessian :  4.557132720947266E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               5
 Sub iteration:           0
 Max elem grad: -2.261224215769749E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  8.883893360646557E-004
 delta:  2.336181997427283E-002
 Time in trust_region:  6.580352783203125E-005
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.098657332124     
 Predicted energy after the rotation:  -117.098657435471     
 Previous energy - predicted energy:   1.033469771982709E-007
 Time in trust e model:  1.692771911621094E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  2.220446049250313E-015
 Time in rotation matrix:  1.859664916992188E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.575874328613281E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38220
  cpu  time :   6.34122200000274      s
  wall time :  8.829998970031738E-002 s  ( x    71.8145270630757      )
* Number of unique beta determinants                         15329
* Number of unique alpha determinants                        15329
 Providing the one-electron integrals
 State average energy:  -117.098657450353     
 
 ---Rho_model---
 Rho:   1.14400121445515     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.098657450353     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          1.282 GB ] [ VIRT MEM :         18.270 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         925.84  s ] [ CPU  TIME:       63453.84  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                    221246
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.3471031561493874    

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0986574825    0.000000   3.391E-08
   1   -117.0986575600    0.000000   1.702E-09
   2   -117.0986575640    0.000000   9.632E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          1.417 GB ] [ VIRT MEM :         18.483 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         927.53  s ] [ CPU  TIME:       63574.60  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          1.390 GB ] [ VIRT MEM :         18.377 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         927.54  s ] [ CPU  TIME:       63574.87  s ] <<<<< ..
 
* Energy of state    1                              -117.0986575640068    
* S^2 of state    1                                 0.5253266564203303E-11
 Wall time to provide state_av_act_2_rdm_ab_mo   33.1716609001160     
 Wall time to provide state_av_act_2_rdm_aa_mo   12.6905951499939     
 Wall time to provide state_av_act_2_rdm_bb_mo   12.6649858951569     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  8.161067962646484E-004
* Saved determinants                                        221246
 State average energy:  -117.098657529175     
 
 ******************
 Iteration           6
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   5.187988281250000E-004
 Gradient norm :   4.328231426866335E-004
 Max element in the gradient : -2.020999016067302E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  5.378723144531250E-004
 l1 2  5.261898040771484E-004
 l1 3  1.730918884277344E-004
 l2 1  2.774000167846680E-003
 l2 2  2.768993377685547E-003
 l3 1  5.149841308593750E-004
 l3 2  4.463911056518555E-003
 Time to compute the hessian :  1.222085952758789E-002
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               6
 Sub iteration:           0
 Max elem grad: -2.020999016067302E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  8.345773894798670E-004
 delta:  4.672363994854567E-002
 Time in trust_region:  8.749961853027344E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.098657529175     
 Predicted energy after the rotation:  -117.098657617421     
 Previous energy - predicted energy:   8.824561348319548E-008
 Time in trust e model:  1.597404479980469E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -3.330669073875470E-015
 Time in rotation matrix:  1.921653747558594E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.253055572509766E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38221
  cpu  time :   6.35748600000807      s
  wall time :  8.938789367675781E-002 s  ( x    71.1224500154108      )
* Number of unique beta determinants                         15329
* Number of unique alpha determinants                        15329
 Providing the one-electron integrals
 State average energy:  -117.098657631155     
 
 ---Rho_model---
 Rho:   1.15563535501446     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.098657631155     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          1.293 GB ] [ VIRT MEM :         18.273 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         989.99  s ] [ CPU  TIME:       67903.30  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                    221246
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.3471031561493874    

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0986576653    0.000000   2.886E-08
   1   -117.0986577306    0.000000   1.496E-09
   2   -117.0986577340    0.000000   9.195E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          1.427 GB ] [ VIRT MEM :         18.487 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         991.66  s ] [ CPU  TIME:       68022.10  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          1.427 GB ] [ VIRT MEM :         18.487 GB ] <<<<< ..
.. >>>>> [ WALL TIME:         991.66  s ] [ CPU  TIME:       68022.12  s ] <<<<< ..
 
* Energy of state    1                              -117.0986577340166    
* S^2 of state    1                                 0.4695987954152171E-11
 Wall time to provide state_av_act_2_rdm_ab_mo   17.2992758750916     
 Wall time to provide state_av_act_2_rdm_aa_mo   12.8640961647034     
 Wall time to provide state_av_act_2_rdm_bb_mo   12.9094951152802     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  8.130073547363281E-004
* Saved determinants                                        221246
 State average energy:  -117.098657700738     
 
 ******************
 Iteration           7
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   4.391670227050781E-004
 Gradient norm :   3.913246514747814E-004
 Max element in the gradient : -1.804149291953834E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  2.789497375488281E-005
 l1 2  2.813339233398438E-005
 l1 3  9.059906005859375E-006
 l2 1  1.281023025512695E-003
 l2 2  1.140117645263672E-003
 l3 1  4.088878631591797E-004
 l3 2  1.444101333618164E-003
 Time to compute the hessian :  4.537105560302734E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               7
 Sub iteration:           0
 Max elem grad: -1.804149291953834E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  7.855801901873056E-004
 delta:  9.344727989709134E-002
 Time in trust_region:  6.890296936035156E-005
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.098657700738     
 Predicted energy after the rotation:  -117.098657776413     
 Previous energy - predicted energy:   7.567516036033339E-008
 Time in trust e model:  1.692771911621094E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -2.886579864025407E-015
 Time in rotation matrix:  1.878738403320312E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.409934997558594E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38217
  cpu  time :   6.27272400000948      s
  wall time :  8.733987808227539E-002 s  ( x    71.8197018102141      )
* Number of unique beta determinants                         15329
* Number of unique alpha determinants                        15329
 Providing the one-electron integrals
 State average energy:  -117.098657789121     
 
 ---Rho_model---
 Rho:   1.16791833343787     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.098657789121     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          1.298 GB ] [ VIRT MEM :         18.275 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        1038.64  s ] [ CPU  TIME:       71262.90  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                    221246
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.3471031561493874    

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0986578217    0.000000   2.469E-08
   1   -117.0986578771    0.000000   1.287E-09
   2   -117.0986578801    0.000000   7.801E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          1.432 GB ] [ VIRT MEM :         18.488 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        1040.13  s ] [ CPU  TIME:       71369.45  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          1.432 GB ] [ VIRT MEM :         18.488 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        1040.13  s ] [ CPU  TIME:       71369.48  s ] <<<<< ..
 
* Energy of state    1                              -117.0986578800587    
* S^2 of state    1                                 0.3851182040374220E-11
 Wall time to provide state_av_act_2_rdm_ab_mo   18.0433938503265     
 Wall time to provide state_av_act_2_rdm_aa_mo   12.5244071483612     
 Wall time to provide state_av_act_2_rdm_bb_mo   12.7616679668427     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  8.330345153808594E-004
* Saved determinants                                        221246
 State average energy:  -117.098657845350     
 
 ******************
 Iteration           8
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   4.341602325439453E-004
 Gradient norm :   3.547327082167527E-004
 Max element in the gradient : -1.610491658628671E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  5.621910095214844E-004
 l1 2  5.490779876708984E-004
 l1 3  1.790523529052734E-004
 l2 1  1.469135284423828E-003
 l2 2  1.502990722656250E-003
 l3 1  4.260540008544922E-004
 l3 2  2.340078353881836E-003
 Time to compute the hessian :  7.487058639526367E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               8
 Sub iteration:           0
 Max elem grad: -1.610491658628671E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  7.413822407276112E-004
 delta:  0.186894559794183     
 Time in trust_region:  8.869171142578125E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.098657845350     
 Predicted energy after the rotation:  -117.098657910698     
 Previous energy - predicted energy:   6.534858698614698E-008
 Time in trust e model:  1.502037048339844E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -1.665334536937735E-015
 Time in rotation matrix:  1.981258392333984E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.784013748168945E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38219
  cpu  time :   7.04062100000738      s
  wall time :  9.866905212402344E-002 s  ( x    71.3559201030691      )
* Number of unique beta determinants                         15329
* Number of unique alpha determinants                        15329
 Providing the one-electron integrals
 State average energy:  -117.098657922469     
 
 ---Rho_model---
 Rho:   1.18012142225570     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.098657922469     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          1.303 GB ] [ VIRT MEM :         18.276 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        1087.53  s ] [ CPU  TIME:       74636.34  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                    221246
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.3471031561493874    

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0986579565    0.000000   2.128E-08
   1   -117.0986580038    0.000000   1.122E-09
   2   -117.0986580064    0.000000   6.999E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          1.436 GB ] [ VIRT MEM :         18.490 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        1089.09  s ] [ CPU  TIME:       74748.01  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          1.436 GB ] [ VIRT MEM :         18.490 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        1089.09  s ] [ CPU  TIME:       74748.04  s ] <<<<< ..
 
* Energy of state    1                              -117.0986580063694    
* S^2 of state    1                                 0.3336917663965456E-11
 Wall time to provide state_av_act_2_rdm_ab_mo   15.9383130073547     
 Wall time to provide state_av_act_2_rdm_aa_mo   12.5976278781891     
 Wall time to provide state_av_act_2_rdm_bb_mo   12.6320641040802     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  8.089542388916016E-004
* Saved determinants                                        221246
 State average energy:  -117.098657973101     
 
 ******************
 Iteration           9
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  9.536743164062500E-007
 Gradient second term (s) :   4.291534423828125E-004
 Gradient norm :   3.222030238146418E-004
 Max element in the gradient : -1.440736601348981E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  2.789497375488281E-005
 l1 2  2.813339233398438E-005
 l1 3  9.059906005859375E-006
 l2 1  1.257896423339844E-003
 l2 2  1.121997833251953E-003
 l3 1  4.169940948486328E-004
 l3 2  1.413106918334961E-003
 Time to compute the hessian :  4.446983337402344E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               9
 Sub iteration:           0
 Max elem grad: -1.440736601348981E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  7.011888063455205E-004
 delta:  0.373789119588365     
 Time in trust_region:  7.009506225585938E-005
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.098657973101     
 Predicted energy after the rotation:  -117.098658029884     
 Previous energy - predicted energy:   5.678262482433638E-008
 Time in trust e model:  1.502037048339844E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -2.553512956637860E-015
 Time in rotation matrix:  1.890659332275391E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  5.567789077758789E-002
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38223
  cpu  time :   5.96927100000903      s
  wall time :  8.428502082824707E-002 s  ( x    70.8224420110543      )
* Number of unique beta determinants                         15329
* Number of unique alpha determinants                        15329
 Providing the one-electron integrals
 State average energy:  -117.098658040807     
 
 ---Rho_model---
 Rho:   1.19237699719850     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.098658040807     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          1.436 GB ] [ VIRT MEM :         18.490 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        1134.47  s ] [ CPU  TIME:       77873.32  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                    221246
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.3471031561493874    

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0986580734    0.000000   1.840E-08
   1   -117.0986581140    0.000000   9.816E-10
   2   -117.0986581163    0.000000   6.364E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          1.515 GB ] [ VIRT MEM :         18.490 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        1136.17  s ] [ CPU  TIME:       77993.57  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          1.515 GB ] [ VIRT MEM :         18.490 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        1136.18  s ] [ CPU  TIME:       77993.60  s ] <<<<< ..
 
* Energy of state    1                              -117.0986581162971    
* S^2 of state    1                                 0.2979584882187932E-11
 Wall time to provide state_av_act_2_rdm_ab_mo   31.7359678745270     
 Wall time to provide state_av_act_2_rdm_aa_mo   12.5427989959717     
 Wall time to provide state_av_act_2_rdm_bb_mo   12.6767499446869     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  7.081031799316406E-004
* Saved determinants                                        221246
 State average energy:  -117.098658081371     
 Not converged: nb_iter >= optimization_max_nb_iter
 #############################
    End of the optimization
 #############################
 State average energy:  -117.098658081371     
 
 ********** diff step **********
 Gain in energy during the orbital optimization: -2.222474208224412E-006
 
 ======================
  Cipsi step:          16
 ======================
 
 ********** cipsi step **********
* Number of configurations                                   16965
 
.. >>>>> [ RES  MEM :          1.515 GB ] [ VIRT MEM :         18.490 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        1197.02  s ] [ CPU  TIME:       82202.24  s ] <<<<< ..
 
* Saved determinants                                        221246
--------------------------------------------------------------------------------
 
.. >>>>> [ RES  MEM :          1.266 GB ] [ VIRT MEM :         18.099 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        1199.69  s ] [ CPU  TIME:       82268.13  s ] <<<<< ..
 
* Number of generators                                      208940
* Number of comb teeth                                          28
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
 
.. >>>>> [ RES  MEM :          1.266 GB ] [ VIRT MEM :         18.099 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        1199.95  s ] [ CPU  TIME:       82286.18  s ] <<<<< ..
 
* Number of selectors                                       208940
* pt2_n_tasks_max                                               21
* PT2 Energy denominator                            -117.0986581162971    
 
.. >>>>> [ RES  MEM :          1.266 GB ] [ VIRT MEM :         18.100 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        1200.05  s ] [ CPU  TIME:       82293.70  s ] <<<<< ..
 
* Number of generators                                      208940
* Number of comb teeth                                          28
 
.. >>>>> [ RES  MEM :          1.266 GB ] [ VIRT MEM :         18.100 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        1200.11  s ] [ CPU  TIME:       82297.88  s ] <<<<< ..
 
* Number of selectors                                       208940
* pt2_n_tasks_max                                               21
* Number of tasks                                           213580
* Number of fragmented tasks                                   725
* Number of threads for PT2                                     72
* Memory (Gb)                                       0.1269646428525448    
========== ==================== ================ ================ ================ ============= ===========
 Samples           Energy             PT2            Variance          Norm^2       Convergence    Seconds
========== ==================== ================ ================ ================ ============= ===========
         3  -117.09987(6)        -0.00121(6)      0.0070(4)        0.00026(1)       0.497E-01           3.0
         8  -117.09999(4)        -0.00133(4)      0.0077(3)        0.000276(8)      0.338E-01           4.0
        19  -117.09995(4)        -0.00129(4)      0.0075(2)        0.000269(7)      0.304E-01           5.1
        34  -117.09997(3)        -0.00131(3)      0.0076(2)        0.000273(5)      0.228E-01           6.5
        62  -117.09997(3)        -0.00131(3)      0.0076(2)        0.000273(5)      0.200E-01           7.5
        93  -117.09997(2)        -0.00131(2)      0.0076(1)        0.000272(4)      0.168E-01           8.5
       133  -117.09994(2)        -0.00128(2)      0.0075(1)        0.000268(3)      0.130E-01           9.6
       172  -117.09995(1)        -0.00129(1)      0.00749(8)       0.000269(2)      0.111E-01          10.6
       247  -117.09996(1)        -0.00130(1)      0.00758(6)       0.000271(2)      0.803E-02          11.7
       312  -117.099971(9)       -0.001313(9)     0.00764(5)       0.000273(1)      0.656E-02          12.7
       421  -117.099965(6)       -0.001307(6)     0.00760(4)       0.000272(1)      0.466E-02          13.9
       539  -117.099960(5)       -0.001302(5)     0.00757(3)       0.0002708(9)     0.408E-02          14.9
       667  -117.099971(4)       -0.001313(4)     0.00763(2)       0.0002727(6)     0.297E-02          16.0
       837  -117.099971(4)       -0.001313(4)     0.00763(2)       0.0002726(6)     0.269E-02          17.1
       990  -117.099971(3)       -0.001313(3)     0.00763(2)       0.0002726(5)     0.250E-02          18.1
      1173  -117.099971(2)       -0.001313(2)     0.00763(2)       0.0002726(4)     0.177E-02          19.1
========== ==================== ================ ================ ================ ============= ===========
 Overlap of perturbed states:
  2.727272967415687E-004
 -------
 
.. >>>>> [ RES  MEM :          1.473 GB ] [ VIRT MEM :         18.410 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        1220.66  s ] [ CPU  TIME:       83665.41  s ] <<<<< ..
 
* Number of generators                                      208940
* Number of comb teeth                                          28
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
 
.. >>>>> [ RES  MEM :          1.473 GB ] [ VIRT MEM :         18.410 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        1220.72  s ] [ CPU  TIME:       83665.47  s ] <<<<< ..
 
* Number of selectors                                       208940
* pt2_n_tasks_max                                               21
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
* Correlation ratio                                 0.9938619074495062    
 
Summary at N_det =       221246
-----------------------------------
 
# ============ =============================
                     State      1
# ============ =============================
# E            -117.09865812
# PT2            -0.00131310     0.00000228
# rPT2           -0.00131274     0.00000227
#
# E+PT2        -117.09997122     0.00000228
# E+rPT2       -117.09997086     0.00000227
# ============ =============================
 
 N_det             =       221246
 N_states          =            1
 N_cfg             =        16965
 N_csf             =        56040
 
 * State            1
 < S^2 >         =   2.979584882187932E-012
 E               =   -117.098658116297     
 Variance        =   7.634603327639948E-003  +/-   1.503343065449119E-005
 PT norm         =   1.651445720396431E-002  +/-   1.105006624035009E-005
 PT2             =  -1.313100631227726E-003  +/-   2.275611259853396E-006
 rPT2            =  -1.312742610484251E-003  +/-   2.274990807760284E-006
 E+PT2           =   -117.099971216928       +/-   2.275611259853396E-006
 E+rPT2          =   -117.099970858908       +/-   2.274990807760284E-006
 
 -----

Extrapolated energies
------------------------

 
 State            1
 
 =========== ===================
 minimum PT2 Extrapolated energy
 =========== ===================
    -0.0013       -117.12441086
    -0.0020       -117.10015522
    -0.0020       -117.10015073
    -0.0029       -117.10014351
    -0.0029       -117.10014643
    -0.0043       -117.10014796
    -0.0043       -117.10014626
 =========== ===================
 
* Number of unique alpha determinants                        23263
* Number of unique beta determinants                         23263
 
.. >>>>> [ RES  MEM :          1.507 GB ] [ VIRT MEM :         18.426 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        1223.37  s ] [ CPU  TIME:       83843.89  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                    442561
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.6762832403182983    

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0986581155    0.000000   1.179E-04
   1   -117.0991804829    0.000000   8.286E-06
   2   -117.0991910464    0.000000   8.525E-07
   3   -117.0991917830    0.000000   1.001E-07
   4   -117.0991918760    0.000000   3.405E-09
   5   -117.0991918847    0.000000   2.389E-10
   6   -117.0991918854    0.000000   2.168E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          1.951 GB ] [ VIRT MEM :         19.032 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        1231.59  s ] [ CPU  TIME:       84425.55  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          1.581 GB ] [ VIRT MEM :         18.504 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        1231.63  s ] [ CPU  TIME:       84428.35  s ] <<<<< ..
 
* Energy of state    1                              -117.0991918853583    
* S^2 of state    1                                 0.1830794584164506E-10
* Saved determinants                                        442561
 
.. >>>>> [ RES  MEM :          1.502 GB ] [ VIRT MEM :         18.422 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        1236.68  s ] [ CPU  TIME:       84517.79  s ] <<<<< ..
 
* Number of generators                                      408662
* Number of comb teeth                                          28
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
 
.. >>>>> [ RES  MEM :          1.505 GB ] [ VIRT MEM :         18.424 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        1237.21  s ] [ CPU  TIME:       84555.79  s ] <<<<< ..
 
* Number of selectors                                       408662
* pt2_n_tasks_max                                               41
* PT2 Energy denominator                            -117.0991918853583    
 
.. >>>>> [ RES  MEM :          1.529 GB ] [ VIRT MEM :         18.449 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        1237.42  s ] [ CPU  TIME:       84570.76  s ] <<<<< ..
 
* Number of generators                                      408662
* Number of comb teeth                                          28
 
.. >>>>> [ RES  MEM :          1.529 GB ] [ VIRT MEM :         18.449 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        1237.53  s ] [ CPU  TIME:       84574.71  s ] <<<<< ..
 
* Number of selectors                                       408662
* pt2_n_tasks_max                                               41
* Number of tasks                                           417522
* Number of fragmented tasks                                   750
* Number of threads for PT2                                     72
* Memory (Gb)                                       0.1247177077084780    
========== ==================== ================ ================ ================ ============= ===========
 Samples           Energy             PT2            Variance          Norm^2       Convergence    Seconds
========== ==================== ================ ================ ================ ============= ===========
         3  -117.09991(9)        -0.00072(9)      0.0045(6)        0.00014(1)       0.128               5.7
         6  -117.09998(5)        -0.00079(5)      0.0049(3)        0.000156(9)      0.655E-01           7.3
         9  -117.09998(4)        -0.00079(4)      0.0050(2)        0.000156(6)      0.473E-01           8.4
        18  -117.09999(3)        -0.00080(3)      0.0050(2)        0.000158(4)      0.320E-01           9.6
        27  -117.10001(2)        -0.00081(2)      0.0051(1)        0.000161(4)      0.290E-01          10.9
        36  -117.10002(2)        -0.00083(2)      0.0052(1)        0.000163(4)      0.251E-01          12.1
        47  -117.10001(2)        -0.00082(2)      0.0051(1)        0.000161(3)      0.232E-01          13.1
        62  -117.10000(2)        -0.00081(2)      0.0051(1)        0.000160(3)      0.205E-01          14.2
        85  -117.10000(2)        -0.00081(2)      0.00506(9)       0.000159(3)      0.188E-01          15.3
       103  -117.10000(1)        -0.00081(1)      0.00509(8)       0.000159(2)      0.171E-01          16.4
       127  -117.10000(1)        -0.00081(1)      0.00508(8)       0.000159(2)      0.155E-01          17.4
       151  -117.10000(1)        -0.00081(1)      0.00510(7)       0.000159(2)      0.140E-01          18.4
       172  -117.10001(1)        -0.00081(1)      0.00513(6)       0.000160(2)      0.129E-01          19.4
       212  -117.10001(1)        -0.00082(1)      0.00517(6)       0.000161(2)      0.117E-01          20.5
       259  -117.100018(8)       -0.000826(8)     0.00519(5)       0.000162(1)      0.998E-02          21.6
       310  -117.100024(7)       -0.000832(7)     0.00522(4)       0.000163(1)      0.850E-02          22.6
       370  -117.100022(6)       -0.000830(6)     0.00521(4)       0.000163(1)      0.783E-02          23.7
       440  -117.100024(5)       -0.000832(5)     0.00523(3)       0.0001632(9)     0.659E-02          24.8
       501  -117.100024(5)       -0.000832(5)     0.00523(3)       0.0001632(9)     0.609E-02          25.9
       581  -117.100025(5)       -0.000833(5)     0.00523(3)       0.0001634(8)     0.566E-02          26.9
       659  -117.100030(4)       -0.000838(4)     0.00526(2)       0.0001642(6)     0.439E-02          28.0
       750  -117.100029(3)       -0.000837(3)     0.00525(2)       0.0001640(6)     0.404E-02          29.0
       848  -117.100029(3)       -0.000837(3)     0.00526(2)       0.0001641(5)     0.378E-02          30.0
       933  -117.100029(3)       -0.000837(3)     0.00526(2)       0.0001639(5)     0.365E-02          31.1
      1038  -117.100028(3)       -0.000836(3)     0.00525(2)       0.0001637(5)     0.342E-02          32.1
      1139  -117.100030(2)       -0.000838(2)     0.00526(1)       0.0001642(3)     0.254E-02          33.1
      1276  -117.100030(2)       -0.000838(2)     0.00527(1)       0.0001642(3)     0.245E-02          34.1
      1401  -117.100031(2)       -0.000839(2)     0.00527(1)       0.0001642(3)     0.240E-02          35.1
      1525  -117.100032(2)       -0.000840(2)     0.00528(1)       0.0001643(3)     0.235E-02          36.1
      1666  -117.100033(2)       -0.000841(2)     0.00528(1)       0.0001646(3)     0.227E-02          37.2
      1779  -117.100033(2)       -0.000841(2)     0.00529(1)       0.0001646(3)     0.219E-02          38.2
      1944  -117.100034(2)       -0.000842(2)     0.00529(1)       0.0001647(3)     0.213E-02          39.2
      2093  -117.100034(2)       -0.000842(2)     0.00529(1)       0.0001648(3)     0.208E-02          40.3
      2259  -117.100034(1)       -0.000842(1)     0.005292(9)      0.0001646(2)     0.156E-02          41.3
========== ==================== ================ ================ ================ ============= ===========
 Overlap of perturbed states:
  1.646549525164842E-004
 -------
 
.. >>>>> [ RES  MEM :          1.789 GB ] [ VIRT MEM :         18.596 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        1281.26  s ] [ CPU  TIME:       87506.31  s ] <<<<< ..
 
* Number of generators                                      408662
* Number of comb teeth                                          28
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
 
.. >>>>> [ RES  MEM :          1.789 GB ] [ VIRT MEM :         18.596 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        1281.37  s ] [ CPU  TIME:       87506.42  s ] <<<<< ..
 
* Number of selectors                                       408662
* pt2_n_tasks_max                                               41
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
 
Summary at N_det =       442561
-----------------------------------
 
# ============ =============================
                     State      1
# ============ =============================
# E            -117.09919189
# PT2            -0.00084195     0.00000130
# rPT2           -0.00084181     0.00000130
#
# E+PT2        -117.10003383     0.00000130
# E+rPT2       -117.10003369     0.00000130
# ============ =============================
 
 N_det             =       442561
 N_states          =            1
 N_cfg             =        28768
 N_csf             =       106752
 
 * State            1
 < S^2 >         =   1.830794584164506E-011
 E               =   -117.099191885358     
 Variance        =   5.292735301444541E-003  +/-   9.396293920291972E-006
 PT norm         =   1.283179459454071E-002  +/-   7.456216051295494E-006
 PT2             =  -8.419457768915173E-004  +/-   1.304090965957568E-006
 rPT2            =  -8.418071691720493E-004  +/-   1.303876276271211E-006
 E+PT2           =   -117.100033831135       +/-   1.304090965957568E-006
 E+rPT2          =   -117.100033692527       +/-   1.303876276271211E-006
 
 -----

Extrapolated energies
------------------------

 
 State            1
 
 =========== ===================
 minimum PT2 Extrapolated energy
 =========== ===================
    -0.0013       -117.10014601
    -0.0013       -117.10014783
    -0.0020       -117.10015178
    -0.0020       -117.10014953
    -0.0029       -117.10014520
    -0.0029       -117.10014706
    -0.0043       -117.10014801
 =========== ===================
 
 Wall time to provide state_av_act_2_rdm_ab_mo   31.3281030654907     
 Wall time to provide state_av_act_2_rdm_aa_mo   27.3013129234314     
 Wall time to provide state_av_act_2_rdm_bb_mo   27.1274271011353     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  7.660388946533203E-004
 State average energy:  -117.099191800133     
 
 ********** optimization step **********
 Method :diag                            
 Diagonal hessian
 Absolute value of the hessian: F
 Number of states:           1
 State average weights:
   1.00000000000000     
 Wall time to provide state_av_act_2_rdm_ab_mo   30.7009160518646     
 Wall time to provide state_av_act_2_rdm_aa_mo   26.9732949733734     
 Wall time to provide state_av_act_2_rdm_bb_mo   27.1919889450073     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  7.488727569580078E-004
 State average energy:  -117.099191800133     
 
 ******************
 Iteration           0
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   4.079341888427734E-004
 Gradient norm :   9.496049294524507E-004
 Max element in the gradient :  3.001836961199818E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  2.789497375488281E-005
 l1 2  2.789497375488281E-005
 l1 3  9.059906005859375E-006
 l2 1  1.287937164306641E-003
 l2 2  1.137018203735352E-003
 l3 1  4.088878631591797E-004
 l3 2  1.450061798095703E-003
 Time to compute the hessian :  4.522800445556641E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               0
 Sub iteration:           0
 Max elem grad:  3.001836961199818E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  1.327313238726552E-003
 delta:  1.327313238726552E-003
 Time in trust_region:  7.104873657226562E-005
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.099191800133     
 Predicted energy after the rotation:  -117.099191958120     
 Previous energy - predicted energy:   1.579868751377944E-007
 Time in trust e model:  1.692771911621094E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  3.330669073875470E-015
 Time in rotation matrix:  1.919269561767578E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  3.855943679809570E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38217
  cpu  time :   6.45967999999993      s
  wall time :  8.994603157043457E-002 s  ( x    71.8172874024077      )
* Number of unique beta determinants                         23263
* Number of unique alpha determinants                        23263
 Providing the one-electron integrals
 State average energy:  -117.099191947576     
 
 ---Rho_model---
 Rho:  0.933257763684076     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.099191947576     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          1.789 GB ] [ VIRT MEM :         18.596 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        1453.23  s ] [ CPU  TIME:       99842.32  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                    442561
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.6762832403182983    

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0991920308    0.000000   5.566E-08
   1   -117.0991921314    0.000000   2.764E-09
   2   -117.0991921376    0.000000   1.433E-10
   3   -117.0991921380    0.000000   1.234E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          2.177 GB ] [ VIRT MEM :         19.205 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        1458.64  s ] [ CPU  TIME:      100223.61  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          1.867 GB ] [ VIRT MEM :         18.677 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        1458.68  s ] [ CPU  TIME:      100226.61  s ] <<<<< ..
 
* Energy of state    1                              -117.0991921379947    
* S^2 of state    1                                 0.8112575066977192E-12
 Wall time to provide state_av_act_2_rdm_ab_mo   37.3901789188385     
 Wall time to provide state_av_act_2_rdm_aa_mo   27.5303270816803     
 Wall time to provide state_av_act_2_rdm_bb_mo   27.0518651008606     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  7.491111755371094E-004
* Saved determinants                                        442561
 State average energy:  -117.099192109959     
 
 ******************
 Iteration           2
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   4.060268402099609E-004
 Gradient norm :   5.110428524396949E-004
 Max element in the gradient :  2.630741174973958E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  3.221035003662109E-004
 l1 2  2.920627593994141E-004
 l1 3  8.821487426757812E-005
 l2 1  1.358985900878906E-003
 l2 2  1.322031021118164E-003
 l3 1  4.229545593261719E-004
 l3 2  1.883029937744141E-003
 Time to compute the hessian :  5.990028381347656E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               2
 Sub iteration:           0
 Max elem grad:  2.630741174973958E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  8.370899796814216E-004
 delta:  2.654626477453104E-003
 Time in trust_region:  4.880428314208984E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.099192109959     
 Predicted energy after the rotation:  -117.099192190787     
 Previous energy - predicted energy:   8.082790259322792E-008
 Time in trust e model:  1.502037048339844E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  3.774758283725532E-015
 Time in rotation matrix:  1.947879791259766E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  1.284909248352051E-002
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38219
  cpu  time :   7.58757900001365      s
  wall time :  0.107141971588135      s  ( x    70.8179893233729      )
* Number of unique beta determinants                         23263
* Number of unique alpha determinants                        23263
 Providing the one-electron integrals
 State average energy:  -117.099192183085     
 
 ---Rho_model---
 Rho:  0.904710432476206     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.099192183085     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          1.786 GB ] [ VIRT MEM :         18.594 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        1558.60  s ] [ CPU  TIME:      107106.49  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                    442561
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.6762832403182983    

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0991922105    0.000000   4.238E-08
   1   -117.0991922865    0.000000   2.086E-09
   2   -117.0991922912    0.000000   1.035E-10
   3   -117.0991922915    0.000000   7.509E-12
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          2.177 GB ] [ VIRT MEM :         19.205 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        1563.56  s ] [ CPU  TIME:      107457.00  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          1.900 GB ] [ VIRT MEM :         18.782 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        1563.62  s ] [ CPU  TIME:      107461.16  s ] <<<<< ..
 
* Energy of state    1                              -117.0991922915038    
* S^2 of state    1                                 0.3819681590945490E-12
 Wall time to provide state_av_act_2_rdm_ab_mo   30.7160038948059     
 Wall time to provide state_av_act_2_rdm_aa_mo   27.0231070518494     
 Wall time to provide state_av_act_2_rdm_bb_mo   27.3906509876251     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  9.059906005859375E-004
* Saved determinants                                        442561
 State average energy:  -117.099192262972     
 
 ******************
 Iteration           3
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   4.329681396484375E-004
 Gradient norm :   4.512011577384422E-004
 Max element in the gradient :  2.364729725132637E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  3.004074096679688E-005
 l1 2  3.004074096679688E-005
 l1 3  9.059906005859375E-006
 l2 1  1.276016235351562E-003
 l2 2  1.139879226684570E-003
 l3 1  4.179477691650391E-004
 l3 2  1.448869705200195E-003
 Time to compute the hessian :  4.527091979980469E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               3
 Sub iteration:           0
 Max elem grad:  2.364729725132637E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  7.249715044410014E-004
 delta:  5.309252954906207E-003
 Time in trust_region:  7.104873657226562E-005
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.099192262972     
 Predicted energy after the rotation:  -117.099192329307     
 Previous energy - predicted energy:   6.633550242440833E-008
 Time in trust e model:  7.295608520507812E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -3.219646771412954E-015
 Time in rotation matrix:  1.862049102783203E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.579927444458008E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38222
  cpu  time :   6.66487900000357      s
  wall time :  9.290981292724609E-002 s  ( x    71.7349307895234      )
* Number of unique beta determinants                         23263
* Number of unique alpha determinants                        23263
 Providing the one-electron integrals
 State average energy:  -117.099192323775     
 
 ---Rho_model---
 Rho:  0.916605719089295     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.099192323775     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          1.788 GB ] [ VIRT MEM :         18.594 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        1656.57  s ] [ CPU  TIME:      113850.87  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                    442561
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.6762832403182983    

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0991923517    0.000000   3.497E-08
   1   -117.0991924145    0.000000   1.721E-09
   2   -117.0991924184    0.000000   8.755E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          2.156 GB ] [ VIRT MEM :         19.205 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        1660.44  s ] [ CPU  TIME:      114123.04  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          1.892 GB ] [ VIRT MEM :         18.782 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        1660.49  s ] [ CPU  TIME:      114126.94  s ] <<<<< ..
 
* Energy of state    1                              -117.0991924184460    
* S^2 of state    1                                 0.3224297039216258E-11
 Wall time to provide state_av_act_2_rdm_ab_mo   35.1828439235687     
 Wall time to provide state_av_act_2_rdm_aa_mo   26.9857511520386     
 Wall time to provide state_av_act_2_rdm_bb_mo   27.2946119308472     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  7.529258728027344E-004
* Saved determinants                                        442561
 State average energy:  -117.099192390823     
 
 ******************
 Iteration           4
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   5.221366882324219E-004
 Gradient norm :   4.015887163116740E-004
 Max element in the gradient :  2.117202993460178E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  5.390644073486328E-004
 l1 2  5.900859832763672E-004
 l1 3  2.169609069824219E-004
 l2 1  1.541137695312500E-003
 l2 2  1.572132110595703E-003
 l3 1  4.360675811767578E-004
 l3 2  1.873970031738281E-003
 Time to compute the hessian :  7.187128067016602E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               4
 Sub iteration:           0
 Max elem grad:  2.117202993460178E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  6.660862618729455E-004
 delta:  1.061850590981241E-002
 Time in trust_region:  5.080699920654297E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.099192390823     
 Predicted energy after the rotation:  -117.099192446285     
 Previous energy - predicted energy:   5.546222325847339E-008
 Time in trust e model:  1.883506774902344E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -2.331468351712829E-015
 Time in rotation matrix:  2.110004425048828E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.877950668334961E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38223
  cpu  time :   7.36239999999816      s
  wall time :  0.103752136230469      s  ( x    70.9614304581042      )
* Number of unique beta determinants                         23263
* Number of unique alpha determinants                        23263
 Providing the one-electron integrals
 State average energy:  -117.099192442476     
 
 ---Rho_model---
 Rho:  0.931327375399296     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.099192442476     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          1.788 GB ] [ VIRT MEM :         18.594 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        1757.90  s ] [ CPU  TIME:      120833.06  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                    442561
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.6762832403182983    

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0991924695    0.000000   2.902E-08
   1   -117.0991925218    0.000000   1.643E-09
   2   -117.0991925255    0.000000   8.248E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          2.157 GB ] [ VIRT MEM :         19.205 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        1761.76  s ] [ CPU  TIME:      121103.40  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          1.893 GB ] [ VIRT MEM :         18.782 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        1761.81  s ] [ CPU  TIME:      121107.27  s ] <<<<< ..
 
* Energy of state    1                              -117.0991925255034    
* S^2 of state    1                                 0.3234739615414350E-11
 Wall time to provide state_av_act_2_rdm_ab_mo   35.8254990577698     
 Wall time to provide state_av_act_2_rdm_aa_mo   26.9585700035095     
 Wall time to provide state_av_act_2_rdm_bb_mo   27.6665132045746     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  7.550716400146484E-004
* Saved determinants                                        442561
 State average energy:  -117.099192495576     
 
 ******************
 Iteration           5
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  9.536743164062500E-007
 Gradient second term (s) :   4.010200500488281E-004
 Gradient norm :   3.659018036694149E-004
 Max element in the gradient :  1.913727548720633E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  2.980232238769531E-005
 l1 2  2.694129943847656E-005
 l1 3  9.059906005859375E-006
 l2 1  1.271963119506836E-003
 l2 2  1.147031784057617E-003
 l3 1  4.057884216308594E-004
 l3 2  1.466989517211914E-003
 Time to compute the hessian :  4.531860351562500E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               5
 Sub iteration:           0
 Max elem grad:  1.913727548720633E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  6.213623029018075E-004
 delta:  2.123701181962483E-002
 Time in trust_region:  7.295608520507812E-005
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.099192495576     
 Predicted energy after the rotation:  -117.099192543137     
 Previous energy - predicted energy:   4.756077487400034E-008
 Time in trust e model:  1.692771911621094E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  2.220446049250313E-015
 Time in rotation matrix:  1.919269561767578E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.656936645507812E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38221
  cpu  time :   6.48289100000693      s
  wall time :  9.026694297790527E-002 s  ( x    71.8191043823624      )
* Number of unique beta determinants                         23263
* Number of unique alpha determinants                        23263
 Providing the one-electron integrals
 State average energy:  -117.099192540505     
 
 ---Rho_model---
 Rho:  0.944673884723042     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.099192540505     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          1.786 GB ] [ VIRT MEM :         18.594 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        1860.14  s ] [ CPU  TIME:      127869.10  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                    442561
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.6762832403182983    

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0991925698    0.000000   2.434E-08
   1   -117.0991926140    0.000000   1.392E-09
   2   -117.0991926172    0.000000   7.164E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          2.157 GB ] [ VIRT MEM :         19.205 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        1863.95  s ] [ CPU  TIME:      128137.26  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          1.893 GB ] [ VIRT MEM :         18.782 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        1864.00  s ] [ CPU  TIME:      128140.98  s ] <<<<< ..
 
* Energy of state    1                              -117.0991926171564    
* S^2 of state    1                                 0.3107543448872731E-11
 Wall time to provide state_av_act_2_rdm_ab_mo   32.2734999656677     
 Wall time to provide state_av_act_2_rdm_aa_mo   27.1026070117950     
 Wall time to provide state_av_act_2_rdm_bb_mo   27.6444921493530     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  7.660388946533203E-004
* Saved determinants                                        442561
 State average energy:  -117.099192589238     
 
 ******************
 Iteration           6
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   5.068778991699219E-004
 Gradient norm :   3.330430024069625E-004
 Max element in the gradient :  1.728807617559988E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  5.669593811035156E-004
 l1 2  5.488395690917969E-004
 l1 3  1.790523529052734E-004
 l2 1  1.493930816650391E-003
 l2 2  1.472949981689453E-003
 l3 1  5.009174346923828E-004
 l3 2  2.353906631469727E-003
 Time to compute the hessian :  7.601022720336914E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               6
 Sub iteration:           0
 Max elem grad:  1.728807617559988E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  5.799802564442821E-004
 delta:  4.247402363924966E-002
 Time in trust_region:  8.800029754638672E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.099192589238     
 Predicted energy after the rotation:  -117.099192630005     
 Previous energy - predicted energy:   4.076750315107347E-008
 Time in trust e model:  1.597404479980469E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -2.997602166487923E-015
 Time in rotation matrix:  2.009868621826172E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  8.055925369262695E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38219
  cpu  time :   6.63954800000647      s
  wall time :  9.389805793762207E-002 s  ( x    70.7101738399875      )
* Number of unique beta determinants                         23263
* Number of unique alpha determinants                        23263
 Providing the one-electron integrals
 State average energy:  -117.099192628383     
 
 ---Rho_model---
 Rho:  0.960195317973841     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.099192628383     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          1.788 GB ] [ VIRT MEM :         18.594 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        1959.04  s ] [ CPU  TIME:      134673.75  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                    442561
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.6762832403182983    

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0991926557    0.000000   2.050E-08
   1   -117.0991926932    0.000000   1.182E-09
   2   -117.0991926958    0.000000   6.362E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          2.158 GB ] [ VIRT MEM :         19.205 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        1962.93  s ] [ CPU  TIME:      134946.94  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          1.894 GB ] [ VIRT MEM :         18.782 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        1962.96  s ] [ CPU  TIME:      134948.92  s ] <<<<< ..
 
* Energy of state    1                              -117.0991926958375    
* S^2 of state    1                                 0.2676254666447135E-11
 Wall time to provide state_av_act_2_rdm_ab_mo   30.4676351547241     
 Wall time to provide state_av_act_2_rdm_aa_mo   27.1062939167023     
 Wall time to provide state_av_act_2_rdm_bb_mo   27.1074349880219     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  9.109973907470703E-004
* Saved determinants                                        442561
 State average energy:  -117.099192665858     
 
 ******************
 Iteration           7
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  9.536743164062500E-007
 Gradient second term (s) :   4.258155822753906E-004
 Gradient norm :   3.033263445030150E-004
 Max element in the gradient :  1.561682383705125E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  2.694129943847656E-005
 l1 2  2.908706665039062E-005
 l1 3  8.821487426757812E-006
 l2 1  1.275062561035156E-003
 l2 2  1.141071319580078E-003
 l3 1  4.069805145263672E-004
 l3 2  1.448154449462891E-003
 Time to compute the hessian :  4.556894302368164E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               7
 Sub iteration:           0
 Max elem grad:  1.561682383705125E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  5.433767466449038E-004
 delta:  8.494804727849932E-002
 Time in trust_region:  6.699562072753906E-005
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.099192665858     
 Predicted energy after the rotation:  -117.099192701017     
 Previous energy - predicted energy:   3.515955881994159E-008
 Time in trust e model:  1.716613769531250E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  2.442490654175344E-015
 Time in rotation matrix:  1.840591430664062E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  3.523111343383789E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38220
  cpu  time :   6.36269599999650      s
  wall time :  8.859705924987793E-002 s  ( x    71.8161082756849      )
* Number of unique beta determinants                         23263
* Number of unique alpha determinants                        23263
 Providing the one-electron integrals
 State average energy:  -117.099192700198     
 
 ---Rho_model---
 Rho:  0.976703363681999     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.099192700198     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          1.788 GB ] [ VIRT MEM :         18.594 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        2055.55  s ] [ CPU  TIME:      141314.95  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                    442561
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.6762832403182983    

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0991927295    0.000000   1.736E-08
   1   -117.0991927615    0.000000   1.000E-09
   2   -117.0991927638    0.000000   5.550E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          2.154 GB ] [ VIRT MEM :         19.201 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        2059.33  s ] [ CPU  TIME:      141580.32  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          1.890 GB ] [ VIRT MEM :         18.779 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        2059.35  s ] [ CPU  TIME:      141582.27  s ] <<<<< ..
 
* Energy of state    1                              -117.0991927637993    
* S^2 of state    1                                 0.2808976699482819E-11
 Wall time to provide state_av_act_2_rdm_ab_mo   32.2239160537720     
 Wall time to provide state_av_act_2_rdm_aa_mo   27.0578207969666     
 Wall time to provide state_av_act_2_rdm_bb_mo   27.2180368900299     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  8.769035339355469E-004
* Saved determinants                                        442561
 State average energy:  -117.099192735756     
 
 ******************
 Iteration           8
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   4.589557647705078E-004
 Gradient norm :   2.768332453211620E-004
 Max element in the gradient :  1.412524003510263E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  5.760192871093750E-004
 l1 2  5.531311035156250E-004
 l1 3  1.788139343261719E-004
 l2 1  1.538991928100586E-003
 l2 2  1.496076583862305E-003
 l3 1  4.220008850097656E-004
 l3 2  2.359867095947266E-003
 Time to compute the hessian :  7.591962814331055E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               8
 Sub iteration:           0
 Max elem grad:  1.412524003510263E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  5.104609912454910E-004
 delta:  0.169896094556999     
 Time in trust_region:  8.831024169921875E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.099192735756     
 Predicted energy after the rotation:  -117.099192766249     
 Previous energy - predicted energy:   3.049369468044461E-008
 Time in trust e model:  1.406669616699219E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -2.133678471910945E-015
 Time in rotation matrix:  2.050399780273438E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  3.020048141479492E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38216
  cpu  time :   7.30347199999960      s
  wall time :  0.102185964584351      s  ( x    71.4723595330048      )
* Number of unique beta determinants                         23263
* Number of unique alpha determinants                        23263
 Providing the one-electron integrals
 State average energy:  -117.099192766062     
 
 ---Rho_model---
 Rho:  0.993876418291894     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.099192766062     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          1.784 GB ] [ VIRT MEM :         18.591 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        2153.63  s ] [ CPU  TIME:      148067.27  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                    442561
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.6762832403182983    

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0991927935    0.000000   1.475E-08
   1   -117.0991928209    0.000000   8.519E-10
   2   -117.0991928228    0.000000   4.767E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          2.153 GB ] [ VIRT MEM :         19.201 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        2157.38  s ] [ CPU  TIME:      148331.09  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          1.890 GB ] [ VIRT MEM :         18.779 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        2157.40  s ] [ CPU  TIME:      148333.07  s ] <<<<< ..
 
* Energy of state    1                              -117.0991928228377    
* S^2 of state    1                                 0.2421471500298372E-11
 Wall time to provide state_av_act_2_rdm_ab_mo   30.8153700828552     
 Wall time to provide state_av_act_2_rdm_aa_mo   26.9822928905487     
 Wall time to provide state_av_act_2_rdm_bb_mo   27.5051510334015     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  9.071826934814453E-004
* Saved determinants                                        442561
 State average energy:  -117.099192792887     
 
 ******************
 Iteration           9
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   7.510185241699219E-004
 Gradient norm :   2.531187890051438E-004
 Max element in the gradient :  1.276852615090304E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  5.729198455810547E-004
 l1 2  5.369186401367188E-004
 l1 3  1.871585845947266E-004
 l2 1  2.076148986816406E-003
 l2 2  2.001047134399414E-003
 l3 1  7.410049438476562E-004
 l3 2  2.959012985229492E-003
 Time to compute the hessian :  9.543895721435547E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               9
 Sub iteration:           0
 Max elem grad:  1.276852615090304E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  4.809356059874000E-004
 delta:  0.339792189113997     
 Time in trust_region:  8.780956268310547E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.099192792887     
 Predicted energy after the rotation:  -117.099192819493     
 Previous energy - predicted energy:   2.660551956523705E-008
 Time in trust e model:  1.502037048339844E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -3.663735981263017E-015
 Time in rotation matrix:  1.931190490722656E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  3.237009048461914E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38223
  cpu  time :   6.26689299999271      s
  wall time :  8.858108520507812E-002 s  ( x    70.7475301920713      )
* Number of unique beta determinants                         23263
* Number of unique alpha determinants                        23263
 Providing the one-electron integrals
 State average energy:  -117.099192819806     
 
 ---Rho_model---
 Rho:   1.01177012889135     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.099192819806     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          1.783 GB ] [ VIRT MEM :         18.591 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        2250.59  s ] [ CPU  TIME:      154737.10  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                    442561
* Number of threads for diagonalization                         72
* Memory(Gb)                                        0.6762832403182983    

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0991928491    0.000000   1.261E-08
   1   -117.0991928728    0.000000   7.304E-10
   2   -117.0991928744    0.000000   4.241E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          2.154 GB ] [ VIRT MEM :         19.201 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        2254.40  s ] [ CPU  TIME:      155004.94  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          1.890 GB ] [ VIRT MEM :         18.779 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        2254.43  s ] [ CPU  TIME:      155007.12  s ] <<<<< ..
 
* Energy of state    1                              -117.0991928744203    
* S^2 of state    1                                 0.2350395135112454E-11
 Wall time to provide state_av_act_2_rdm_ab_mo   30.8617641925812     
 Wall time to provide state_av_act_2_rdm_aa_mo   27.0544631481171     
 Wall time to provide state_av_act_2_rdm_bb_mo   27.1802330017090     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  9.081363677978516E-004
* Saved determinants                                        442561
 State average energy:  -117.099192846181     
 Not converged: nb_iter >= optimization_max_nb_iter
 #############################
    End of the optimization
 #############################
 State average energy:  -117.099192846181     
 
 ********** diff step **********
 Gain in energy during the orbital optimization: -1.046048026864810E-006
 
 ======================
  Cipsi step:          17
 ======================
 
 ********** cipsi step **********
* Number of configurations                                   28768
 
.. >>>>> [ RES  MEM :          1.790 GB ] [ VIRT MEM :         18.597 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        2347.44  s ] [ CPU  TIME:      161373.04  s ] <<<<< ..
 
* Saved determinants                                        442561
--------------------------------------------------------------------------------
 
.. >>>>> [ RES  MEM :          1.791 GB ] [ VIRT MEM :         18.597 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        2352.55  s ] [ CPU  TIME:      161465.92  s ] <<<<< ..
 
* Number of generators                                      414114
* Number of comb teeth                                          28
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
 
.. >>>>> [ RES  MEM :          1.784 GB ] [ VIRT MEM :         18.591 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        2353.09  s ] [ CPU  TIME:      161503.84  s ] <<<<< ..
 
* Number of selectors                                       414114
* pt2_n_tasks_max                                               42
* PT2 Energy denominator                            -117.0991928744203    
 
.. >>>>> [ RES  MEM :          1.805 GB ] [ VIRT MEM :         18.611 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        2353.33  s ] [ CPU  TIME:      161521.11  s ] <<<<< ..
 
* Number of generators                                      414114
* Number of comb teeth                                          28
 
.. >>>>> [ RES  MEM :          1.805 GB ] [ VIRT MEM :         18.611 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        2353.44  s ] [ CPU  TIME:      161523.37  s ] <<<<< ..
 
* Number of selectors                                       414114
* pt2_n_tasks_max                                               42
* Number of tasks                                           423120
* Number of fragmented tasks                                   750
* Number of threads for PT2                                     72
* Memory (Gb)                                       0.1447272776812315    
========== ==================== ================ ================ ================ ============= ===========
 Samples           Energy             PT2            Variance          Norm^2       Convergence    Seconds
========== ==================== ================ ================ ================ ============= ===========
         3  -117.09994(8)        -0.00075(8)      0.0047(5)        0.00015(1)       0.113               6.0
         5  -117.09996(9)        -0.00077(9)      0.0048(5)        0.00015(2)       0.114               7.2
         8  -117.09997(5)        -0.00077(5)      0.0049(3)        0.000153(9)      0.704E-01           8.8
        14  -117.10004(5)        -0.00085(5)      0.0054(3)        0.000165(8)      0.620E-01           9.8
        23  -117.10002(3)        -0.00083(3)      0.0052(2)        0.000162(6)      0.420E-01          11.0
        32  -117.10003(3)        -0.00083(3)      0.0053(2)        0.000162(4)      0.330E-01          12.2
        42  -117.10004(2)        -0.00084(2)      0.0053(1)        0.000164(4)      0.264E-01          13.3
        52  -117.10002(2)        -0.00083(2)      0.0052(1)        0.000162(3)      0.236E-01          14.6
        77  -117.10003(2)        -0.00083(2)      0.0052(1)        0.000163(3)      0.191E-01          15.7
        97  -117.10003(1)        -0.00083(1)      0.00524(9)       0.000163(2)      0.169E-01          16.7
       120  -117.10002(1)        -0.00083(1)      0.00523(8)       0.000163(2)      0.155E-01          17.9
       149  -117.10003(1)        -0.00084(1)      0.00530(7)       0.000164(2)      0.140E-01          19.0
       174  -117.10004(1)        -0.00085(1)      0.00534(7)       0.000165(2)      0.130E-01          20.0
       209  -117.10004(1)        -0.00085(1)      0.00533(6)       0.000165(2)      0.120E-01          21.1
       251  -117.100043(9)       -0.000850(9)     0.00535(6)       0.000166(2)      0.110E-01          22.2
       301  -117.100041(8)       -0.000848(8)     0.00533(5)       0.000165(1)      0.994E-02          23.3
       358  -117.100041(7)       -0.000848(7)     0.00533(4)       0.000166(1)      0.824E-02          24.5
       423  -117.100039(6)       -0.000846(6)     0.00532(4)       0.000165(1)      0.731E-02          25.6
       504  -117.100037(6)       -0.000844(6)     0.00531(4)       0.0001650(9)     0.669E-02          26.7
       576  -117.100040(5)       -0.000847(5)     0.00533(3)       0.0001654(9)     0.631E-02          27.9
       663  -117.100039(4)       -0.000847(4)     0.00533(3)       0.0001653(7)     0.502E-02          29.0
       745  -117.100038(4)       -0.000845(4)     0.00531(3)       0.0001650(6)     0.471E-02          30.0
       842  -117.100038(4)       -0.000845(4)     0.00532(3)       0.0001650(6)     0.445E-02          31.1
       938  -117.100038(4)       -0.000845(4)     0.00532(2)       0.0001650(6)     0.418E-02          32.1
      1043  -117.100038(3)       -0.000846(3)     0.00532(2)       0.0001651(5)     0.392E-02          33.1
      1139  -117.100034(3)       -0.000842(3)     0.00530(2)       0.0001644(4)     0.305E-02          34.2
      1284  -117.100034(2)       -0.000841(2)     0.00529(2)       0.0001644(4)     0.283E-02          35.3
      1400  -117.100034(2)       -0.000841(2)     0.00529(2)       0.0001644(4)     0.270E-02          36.3
      1522  -117.100034(2)       -0.000842(2)     0.00529(2)       0.0001645(3)     0.265E-02          37.3
      1646  -117.100035(2)       -0.000842(2)     0.00529(1)       0.0001645(3)     0.254E-02          38.3
      1783  -117.100034(2)       -0.000841(2)     0.00529(1)       0.0001644(3)     0.243E-02          39.4
      1922  -117.100034(2)       -0.000841(2)     0.00529(1)       0.0001645(3)     0.233E-02          40.4
      2077  -117.100034(2)       -0.000841(2)     0.00529(1)       0.0001644(3)     0.221E-02          41.4
      2230  -117.100032(1)       -0.000840(1)     0.005278(9)      0.0001642(2)     0.156E-02          42.4
========== ==================== ================ ================ ================ ============= ===========
 Overlap of perturbed states:
  1.642141720353907E-004
 -------
 
.. >>>>> [ RES  MEM :          2.044 GB ] [ VIRT MEM :         18.872 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        2398.69  s ] [ CPU  TIME:      164529.19  s ] <<<<< ..
 
* Number of generators                                      414114
* Number of comb teeth                                          28
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
 
.. >>>>> [ RES  MEM :          2.044 GB ] [ VIRT MEM :         18.872 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        2398.79  s ] [ CPU  TIME:      164529.30  s ] <<<<< ..
 
* Number of selectors                                       414114
* pt2_n_tasks_max                                               42
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
* Correlation ratio                                 0.9960755966176930    
 
Summary at N_det =       442561
-----------------------------------
 
# ============ =============================
                     State      1
# ============ =============================
# E            -117.09919287
# PT2            -0.00083968     0.00000131
# rPT2           -0.00083955     0.00000131
#
# E+PT2        -117.10003256     0.00000131
# E+rPT2       -117.10003242     0.00000131
# ============ =============================
 
 N_det             =       442561
 N_states          =            1
 N_cfg             =        28768
 N_csf             =       106752
 
 * State            1
 < S^2 >         =   2.350395135112454E-012
 E               =   -117.099192874420     
 Variance        =   5.279163665670139E-003  +/-   9.434178969973986E-006
 PT norm         =   1.281460775971667E-002  +/-   7.470675919126805E-006
 PT2             =  -8.396844227805755E-004  +/-   1.308811987623763E-006
 rPT2            =  -8.395465573377770E-004  +/-   1.308597097434879E-006
 E+PT2           =   -117.100032558843       +/-   1.308811987623763E-006
 E+rPT2          =   -117.100032420978       +/-   1.308597097434879E-006
 
 -----

Extrapolated energies
------------------------

 
 State            1
 
 =========== ===================
 minimum PT2 Extrapolated energy
 =========== ===================
    -0.0008       -117.09956019
    -0.0013       -117.10014381
    -0.0013       -117.10014563
    -0.0020       -117.10014981
    -0.0020       -117.10014812
    -0.0029       -117.10014504
    -0.0029       -117.10014658
 =========== ===================
 
* Number of unique alpha determinants                        39427
* Number of unique beta determinants                         39427
 
.. >>>>> [ RES  MEM :          2.236 GB ] [ VIRT MEM :         19.042 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        2404.82  s ] [ CPU  TIME:      164890.15  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                    885171
* Number of threads for diagonalization                         72
* Memory(Gb)                                         1.335331037640572    

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0991928737    0.000000   7.399E-05
   1   -117.0995409458    0.000000   4.239E-06
   2   -117.0995474569    0.000000   4.448E-07
   3   -117.0995479012    0.000000   6.494E-08
   4   -117.0995479595    0.000000   2.739E-09
   5   -117.0995479659    0.000000   1.865E-10
   6   -117.0995479664    0.000000   1.994E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          3.136 GB ] [ VIRT MEM :         20.259 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        2427.54  s ] [ CPU  TIME:      166493.05  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          2.398 GB ] [ VIRT MEM :         19.203 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        2427.62  s ] [ CPU  TIME:      166498.47  s ] <<<<< ..
 
* Energy of state    1                              -117.0995479664492    
* S^2 of state    1                                 0.1166420239242946E-10
* Saved determinants                                        885171
 
.. >>>>> [ RES  MEM :          2.398 GB ] [ VIRT MEM :         19.203 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        2437.36  s ] [ CPU  TIME:      166627.18  s ] <<<<< ..
 
* Number of generators                                      806808
* Number of comb teeth                                          28
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
 
.. >>>>> [ RES  MEM :          2.232 GB ] [ VIRT MEM :         19.021 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        2438.47  s ] [ CPU  TIME:      166686.52  s ] <<<<< ..
 
* Number of selectors                                       806808
* pt2_n_tasks_max                                               81
* PT2 Energy denominator                            -117.0995479664492    
 
.. >>>>> [ RES  MEM :          2.304 GB ] [ VIRT MEM :         19.095 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        2438.90  s ] [ CPU  TIME:      166711.59  s ] <<<<< ..
 
* Number of generators                                      806808
* Number of comb teeth                                          28
 
.. >>>>> [ RES  MEM :          2.310 GB ] [ VIRT MEM :         19.101 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        2439.11  s ] [ CPU  TIME:      166711.81  s ] <<<<< ..
 
* Number of selectors                                       806808
* pt2_n_tasks_max                                               81
* Number of tasks                                           823544
* Number of fragmented tasks                                   769
* Number of threads for PT2                                     72
* Memory (Gb)                                       0.1399598574638367    
========== ==================== ================ ================ ================ ============= ===========
 Samples           Energy             PT2            Variance          Norm^2       Convergence    Seconds
========== ==================== ================ ================ ================ ============= ===========
         3  -117.10011(6)        -0.00056(6)      0.0036(2)        0.00010(1)       0.102              13.8
         4  -117.10010(4)        -0.00055(4)      0.0036(2)        0.000104(9)      0.692E-01          14.9
         6  -117.10013(3)        -0.00058(3)      0.0038(2)        0.000107(6)      0.559E-01          17.1
         8  -117.10012(2)        -0.00057(2)      0.0038(2)        0.000105(4)      0.421E-01          18.3
        10  -117.10011(2)        -0.00057(2)      0.0037(1)        0.000104(4)      0.349E-01          19.4
        13  -117.10009(2)        -0.00055(2)      0.0036(1)        0.000100(4)      0.389E-01          20.4
        15  -117.10010(2)        -0.00055(2)      0.0037(1)        0.000102(4)      0.359E-01          21.6
        18  -117.10009(2)        -0.00054(2)      0.0036(1)        0.000099(3)      0.343E-01          22.8
        24  -117.10008(2)        -0.00053(2)      0.0035(1)        0.000098(4)      0.392E-01          23.9
        28  -117.10008(2)        -0.00053(2)      0.0035(1)        0.000098(3)      0.363E-01          25.2
        34  -117.10007(2)        -0.00052(2)      0.0035(1)        0.000097(3)      0.320E-01          26.6
        42  -117.10007(1)        -0.00052(1)      0.00342(8)       0.000096(2)      0.272E-01          27.8
        47  -117.10005(1)        -0.00050(1)      0.00334(8)       0.000093(2)      0.283E-01          28.8
        58  -117.10006(1)        -0.00051(1)      0.00338(8)       0.000095(2)      0.255E-01          30.1
        71  -117.10006(1)        -0.00051(1)      0.00339(7)       0.000094(2)      0.227E-01          31.2
        77  -117.10006(1)        -0.00051(1)      0.00342(7)       0.000095(2)      0.220E-01          32.2
        85  -117.10006(1)        -0.00051(1)      0.00340(7)       0.000094(2)      0.209E-01          33.3
       103  -117.100056(9)       -0.000508(9)     0.00338(6)       0.000094(2)      0.186E-01          34.4
       113  -117.100063(9)       -0.000515(9)     0.00343(6)       0.000095(2)      0.183E-01          35.5
       125  -117.100063(9)       -0.000515(9)     0.00342(6)       0.000095(1)      0.169E-01          36.7
       136  -117.100060(8)       -0.000512(8)     0.00341(5)       0.000094(1)      0.158E-01          37.8
       153  -117.100057(8)       -0.000509(8)     0.00339(5)       0.000094(1)      0.157E-01          38.9
       163  -117.100057(8)       -0.000509(8)     0.00339(5)       0.000094(1)      0.156E-01          40.0
       182  -117.100058(8)       -0.000510(8)     0.00339(5)       0.000094(1)      0.148E-01          41.1
       207  -117.100059(7)       -0.000511(7)     0.00340(4)       0.000095(1)      0.137E-01          42.4
       230  -117.100060(6)       -0.000512(6)     0.00340(4)       0.000095(1)      0.127E-01          43.4
       251  -117.100063(6)       -0.000515(6)     0.00341(4)       0.000095(1)      0.115E-01          44.4
       286  -117.100063(6)       -0.000515(6)     0.00342(3)       0.0000952(9)     0.107E-01          45.5
       316  -117.100062(5)       -0.000514(5)     0.00342(3)       0.0000950(9)     0.988E-02          46.6
       347  -117.100063(5)       -0.000515(5)     0.00342(3)       0.0000951(8)     0.937E-02          47.7
       385  -117.100064(5)       -0.000516(5)     0.00343(3)       0.0000952(8)     0.894E-02          48.8
       423  -117.100065(4)       -0.000517(4)     0.00344(3)       0.0000954(7)     0.854E-02          50.0
       451  -117.100062(4)       -0.000514(4)     0.00342(3)       0.0000949(7)     0.789E-02          51.1
       504  -117.100066(4)       -0.000518(4)     0.00344(3)       0.0000956(7)     0.768E-02          52.2
       553  -117.100063(4)       -0.000515(4)     0.00343(2)       0.0000951(6)     0.731E-02          53.2
       594  -117.100063(4)       -0.000515(4)     0.00342(2)       0.0000950(6)     0.714E-02          54.2
       629  -117.100062(4)       -0.000514(4)     0.00342(2)       0.0000950(6)     0.701E-02          55.3
       683  -117.100067(3)       -0.000519(3)     0.00345(2)       0.0000957(5)     0.648E-02          56.5
       747  -117.100067(3)       -0.000519(3)     0.00346(2)       0.0000957(5)     0.613E-02          57.6
       808  -117.100069(3)       -0.000521(3)     0.00346(2)       0.0000960(5)     0.587E-02          58.7
       856  -117.100068(3)       -0.000520(3)     0.00346(2)       0.0000958(5)     0.567E-02          59.8
       916  -117.100067(3)       -0.000519(3)     0.00345(2)       0.0000957(5)     0.549E-02          60.8
       972  -117.100068(3)       -0.000520(3)     0.00346(2)       0.0000958(4)     0.533E-02          61.9
      1033  -117.100067(3)       -0.000519(3)     0.00345(2)       0.0000957(4)     0.522E-02          63.0
      1106  -117.100066(3)       -0.000518(3)     0.00345(2)       0.0000955(4)     0.501E-02          64.0
      1155  -117.100067(3)       -0.000519(3)     0.00345(2)       0.0000957(4)     0.491E-02          65.1
      1246  -117.100067(2)       -0.000519(2)     0.00345(1)       0.0000956(3)     0.399E-02          66.2
      1304  -117.100067(2)       -0.000519(2)     0.00345(1)       0.0000956(3)     0.387E-02          67.3
      1379  -117.100066(2)       -0.000519(2)     0.00345(1)       0.0000956(3)     0.372E-02          68.3
      1444  -117.100068(2)       -0.000520(2)     0.00346(1)       0.0000958(3)     0.377E-02          69.3
      1526  -117.100068(2)       -0.000520(2)     0.00346(1)       0.0000958(3)     0.370E-02          70.4
      1622  -117.100068(2)       -0.000520(2)     0.00346(1)       0.0000958(3)     0.367E-02          71.6
      1695  -117.100067(2)       -0.000519(2)     0.00345(1)       0.0000957(3)     0.356E-02          72.7
      1778  -117.100068(2)       -0.000520(2)     0.00346(1)       0.0000958(3)     0.357E-02          73.7
      1832  -117.100069(2)       -0.000521(2)     0.00346(1)       0.0000959(3)     0.351E-02          74.7
      1937  -117.100068(2)       -0.000520(2)     0.00346(1)       0.0000959(3)     0.338E-02          75.8
      2042  -117.100068(2)       -0.000520(2)     0.00346(1)       0.0000958(3)     0.327E-02          76.9
      2126  -117.100068(2)       -0.000520(2)     0.00345(1)       0.0000958(3)     0.318E-02          77.9
      2213  -117.100067(2)       -0.000519(2)     0.00345(1)       0.0000957(2)     0.311E-02          78.9
      2311  -117.100068(2)       -0.000520(2)     0.00345(1)       0.0000958(2)     0.309E-02          80.0
      2410  -117.100069(1)       -0.000521(1)     0.00347(1)       0.0000960(2)     0.258E-02          81.0
      2521  -117.100070(1)       -0.000522(1)     0.00347(1)       0.0000961(2)     0.251E-02          82.0
      2605  -117.100069(1)       -0.000521(1)     0.003466(9)      0.0000961(2)     0.248E-02          83.1
      2713  -117.100069(1)       -0.000521(1)     0.003465(9)      0.0000961(2)     0.241E-02          84.1
      2821  -117.100069(1)       -0.000521(1)     0.003465(9)      0.0000961(2)     0.238E-02          85.1
      2936  -117.100069(1)       -0.000521(1)     0.003465(9)      0.0000961(2)     0.233E-02          86.3
      3057  -117.100070(1)       -0.000522(1)     0.003470(9)      0.0000961(2)     0.234E-02          87.4
      3170  -117.100070(1)       -0.000522(1)     0.003472(9)      0.0000962(2)     0.231E-02          88.5
      3281  -117.100070(1)       -0.000522(1)     0.003472(9)      0.0000962(2)     0.227E-02          89.5
      3387  -117.100070(1)       -0.000522(1)     0.003469(8)      0.0000961(2)     0.222E-02          90.5
      3508  -117.100070(1)       -0.000522(1)     0.003468(8)      0.0000961(2)     0.216E-02          91.5
      3608  -117.100069(1)       -0.000521(1)     0.003466(8)      0.0000961(2)     0.212E-02          92.6
      3758  -117.100070(1)       -0.000522(1)     0.003467(8)      0.0000961(2)     0.211E-02          93.6
      3887  -117.100070(1)       -0.000522(1)     0.003469(8)      0.0000961(2)     0.209E-02          94.7
      4009  -117.100069(1)       -0.000521(1)     0.003467(8)      0.0000961(2)     0.204E-02          95.7
      4141  -117.100069(1)       -0.000521(1)     0.003466(8)      0.0000961(1)     0.200E-02          96.7
      4142  -117.100069(1)       -0.000521(1)     0.003466(8)      0.0000961(1)     0.200E-02          98.4
========== ==================== ================ ================ ================ ============= ===========
 Overlap of perturbed states:
  9.604604316016565E-005
 -------
 
.. >>>>> [ RES  MEM :          2.260 GB ] [ VIRT MEM :         18.986 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        2540.50  s ] [ CPU  TIME:      173567.09  s ] <<<<< ..
 
* Number of generators                                      806808
* Number of comb teeth                                          28
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
 
.. >>>>> [ RES  MEM :          2.272 GB ] [ VIRT MEM :         18.998 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        2540.73  s ] [ CPU  TIME:      173567.31  s ] <<<<< ..
 
* Number of selectors                                       806808
* pt2_n_tasks_max                                               81
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
 
Summary at N_det =       885171
-----------------------------------
 
# ============ =============================
                     State      1
# ============ =============================
# E            -117.09954797
# PT2            -0.00052133     0.00000103
# rPT2           -0.00052128     0.00000103
#
# E+PT2        -117.10006930     0.00000103
# E+rPT2       -117.10006925     0.00000103
# ============ =============================
 
 N_det             =       885171
 N_states          =            1
 N_cfg             =        49094
 N_csf             =       204297
 
 * State            1
 < S^2 >         =   1.166420239242946E-011
 E               =   -117.099547966449     
 Variance        =   3.466033296717443E-003  +/-   7.527671757792329E-006
 PT norm         =   9.800308319648196E-003  +/-   7.572631011925062E-006
 PT2             =  -5.213323041193342E-004  +/-   1.031978568761742E-006
 rPT2            =  -5.212822370230984E-004  +/-   1.031879460822511E-006
 E+PT2           =   -117.100069298753       +/-   1.031978568761742E-006
 E+rPT2          =   -117.100069248686       +/-   1.031879460822511E-006
 
 -----

Extrapolated energies
------------------------

 
 State            1
 
 =========== ===================
 minimum PT2 Extrapolated energy
 =========== ===================
    -0.0008       -117.10012957
    -0.0008       -117.10012830
    -0.0013       -117.10013654
    -0.0013       -117.10013830
    -0.0020       -117.10014395
    -0.0020       -117.10014340
    -0.0029       -117.10014240
 =========== ===================
 
 Wall time to provide state_av_act_2_rdm_ab_mo   68.0063350200653     
 Wall time to provide state_av_act_2_rdm_aa_mo   60.5453870296478     
 Wall time to provide state_av_act_2_rdm_bb_mo   61.4234719276428     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  9.520053863525391E-004
 State average energy:  -117.099547884782     
 
 ********** optimization step **********
 Method :diag                            
 Diagonal hessian
 Absolute value of the hessian: F
 Number of states:           1
 State average weights:
   1.00000000000000     
 Wall time to provide state_av_act_2_rdm_ab_mo   67.7195460796356     
 Wall time to provide state_av_act_2_rdm_aa_mo   59.6551830768585     
 Wall time to provide state_av_act_2_rdm_bb_mo   59.9828932285309     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  9.469985961914062E-004
 State average energy:  -117.099547884782     
 
 ******************
 Iteration           0
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   4.088878631591797E-004
 Gradient norm :   8.098076920941360E-004
 Max element in the gradient : -2.200611971761735E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  2.694129943847656E-005
 l1 2  2.694129943847656E-005
 l1 3  6.914138793945312E-006
 l2 1  1.271009445190430E-003
 l2 2  1.137018203735352E-003
 l3 1  4.079341888427734E-004
 l3 2  1.445055007934570E-003
 Time to compute the hessian :  4.496812820434570E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               0
 Sub iteration:           0
 Max elem grad: -2.200611971761735E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  1.070824725993810E-003
 delta:  1.070824725993810E-003
 Time in trust_region:  6.794929504394531E-005
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.099547884782     
 Predicted energy after the rotation:  -117.099547974686     
 Previous energy - predicted energy:   8.990406286102370E-008
 Time in trust e model:  1.597404479980469E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  2.664535259100376E-015
 Time in rotation matrix:  1.859664916992188E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  3.117084503173828E-003
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38216
  cpu  time :   7.05176000000210      s
  wall time :  9.866499900817871E-002 s  ( x    71.4717485520631      )
* Number of unique beta determinants                         39427
* Number of unique alpha determinants                        39427
 Providing the one-electron integrals
 State average energy:  -117.099547973112     
 
 ---Rho_model---
 Rho:  0.982489983301815     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.099547973112     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          2.275 GB ] [ VIRT MEM :         18.999 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        2920.54  s ] [ CPU  TIME:      200787.37  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                    885171
* Number of threads for diagonalization                         72
* Memory(Gb)                                         1.335331037640572    

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0995480525    0.000000   2.662E-08
   1   -117.0995481107    0.000000   1.377E-09
   2   -117.0995481137    0.000000   7.884E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          3.075 GB ] [ VIRT MEM :         20.277 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        2931.04  s ] [ CPU  TIME:      201510.21  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          2.495 GB ] [ VIRT MEM :         19.221 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        2931.10  s ] [ CPU  TIME:      201514.57  s ] <<<<< ..
 
* Energy of state    1                              -117.0995481137464    
* S^2 of state    1                                 0.5737300025557064E-11
 Wall time to provide state_av_act_2_rdm_ab_mo   68.0189321041107     
 Wall time to provide state_av_act_2_rdm_aa_mo   59.8128991127014     
 Wall time to provide state_av_act_2_rdm_bb_mo   60.7900810241699     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  9.458065032958984E-004
* Saved determinants                                        885171
 State average energy:  -117.099548088246     
 
 ******************
 Iteration           2
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   7.510185241699219E-004
 Gradient norm :   4.365387750305930E-004
 Max element in the gradient :  1.917413944247520E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  5.531311035156250E-004
 l1 2  5.838871002197266E-004
 l1 3  2.169609069824219E-004
 l2 1  1.970052719116211E-003
 l2 2  2.022981643676758E-003
 l3 1  7.660388946533203E-004
 l3 2  2.795934677124023E-003
 Time to compute the hessian :  9.427070617675781E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               2
 Sub iteration:           0
 Max elem grad:  1.917413944247520E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  6.612143695831144E-004
 delta:  2.141649451987619E-003
 Time in trust_region:  9.169578552246094E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.099548088246     
 Predicted energy after the rotation:  -117.099548137321     
 Previous energy - predicted energy:   4.907504091988812E-008
 Time in trust e model:  1.621246337890625E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -2.664535259100376E-015
 Time in rotation matrix:  2.110004425048828E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  1.940679550170898E-002
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38223
  cpu  time :   7.58709299998009      s
  wall time :  0.108655929565430      s  ( x    69.8267736544589      )
* Number of unique beta determinants                         39427
* Number of unique alpha determinants                        39427
 Providing the one-electron integrals
 State average energy:  -117.099548135409     
 
 ---Rho_model---
 Rho:  0.961037821546562     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.099548135409     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          2.412 GB ] [ VIRT MEM :         19.140 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        3136.46  s ] [ CPU  TIME:      215601.29  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                    885171
* Number of threads for diagonalization                         72
* Memory(Gb)                                         1.335331037640572    

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0995481602    0.000000   2.180E-08
   1   -117.0995482053    0.000000   1.235E-09
   2   -117.0995482080    0.000000   5.988E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          3.071 GB ] [ VIRT MEM :         20.277 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        3146.27  s ] [ CPU  TIME:      216280.13  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          2.491 GB ] [ VIRT MEM :         19.221 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        3146.33  s ] [ CPU  TIME:      216284.57  s ] <<<<< ..
 
* Energy of state    1                              -117.0995482080255    
* S^2 of state    1                                 0.3282119683428632E-11
 Wall time to provide state_av_act_2_rdm_ab_mo   67.8331911563873     
 Wall time to provide state_av_act_2_rdm_aa_mo   60.5019369125366     
 Wall time to provide state_av_act_2_rdm_bb_mo   60.1940879821777     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  7.948875427246094E-004
* Saved determinants                                        885171
 State average energy:  -117.099548180710     
 
 ******************
 Iteration           3
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   4.458427429199219E-004
 Gradient norm :   4.007199882825352E-004
 Max element in the gradient :  1.812830778292187E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  5.660057067871094E-004
 l1 2  5.378723144531250E-004
 l1 3  1.780986785888672E-004
 l2 1  1.516103744506836E-003
 l2 2  1.513004302978516E-003
 l3 1  4.110336303710938E-004
 l3 2  2.378940582275391E-003
 Time to compute the hessian :  7.569074630737305E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               3
 Sub iteration:           0
 Max elem grad:  1.812830778292187E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  4.955949712920881E-004
 delta:  4.283298903975238E-003
 Time in trust_region:  8.790493011474609E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.099548180710     
 Predicted energy after the rotation:  -117.099548222450     
 Previous energy - predicted energy:   4.174017931291019E-008
 Time in trust e model:  1.621246337890625E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -2.442490654175344E-015
 Time in rotation matrix:  2.019405364990234E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.305006980895996E-002
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38219
  cpu  time :   6.63836499999161      s
  wall time :  9.242916107177734E-002 s  ( x    71.8211105998948      )
* Number of unique beta determinants                         39427
* Number of unique alpha determinants                        39427
 Providing the one-electron integrals
 State average energy:  -117.099548221106     
 
 ---Rho_model---
 Rho:  0.967800329837492     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.099548221106     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          2.554 GB ] [ VIRT MEM :         19.400 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        3351.59  s ] [ CPU  TIME:      230362.89  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                    885171
* Number of threads for diagonalization                         72
* Memory(Gb)                                         1.335331037640572    

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0995482477    0.000000   1.908E-08
   1   -117.0995482863    0.000000   1.087E-09
   2   -117.0995482887    0.000000   5.119E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          3.082 GB ] [ VIRT MEM :         20.403 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        3361.33  s ] [ CPU  TIME:      231039.99  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          2.502 GB ] [ VIRT MEM :         19.346 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        3361.42  s ] [ CPU  TIME:      231046.54  s ] <<<<< ..
 
* Energy of state    1                              -117.0995482886757    
* S^2 of state    1                                 0.4050873232608157E-11
 Wall time to provide state_av_act_2_rdm_ab_mo   67.9416718482971     
 Wall time to provide state_av_act_2_rdm_aa_mo   60.8704431056976     
 Wall time to provide state_av_act_2_rdm_bb_mo   61.2000792026520     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  7.901191711425781E-004
* Saved determinants                                        885171
 State average energy:  -117.099548262853     
 
 ******************
 Iteration           4
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   8.339881896972656E-004
 Gradient norm :   3.744195656965450E-004
 Max element in the gradient :  1.714630984655675E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  5.631446838378906E-004
 l1 2  5.500316619873047E-004
 l1 3  1.790523529052734E-004
 l2 1  2.044916152954102E-003
 l2 2  2.006053924560547E-003
 l3 1  8.130073547363281E-004
 l3 2  2.824068069458008E-003
 Time to compute the hessian :  9.465932846069336E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               4
 Sub iteration:           0
 Max elem grad:  1.714630984655675E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  4.309231537736835E-004
 delta:  8.566597807950476E-003
 Time in trust_region:  8.718967437744141E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.099548262853     
 Predicted energy after the rotation:  -117.099548299033     
 Previous energy - predicted energy:   3.618082189404959E-008
 Time in trust e model:  1.597404479980469E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -3.774758283725532E-015
 Time in rotation matrix:  2.028942108154297E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.388596534729004E-002
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38224
  cpu  time :   6.83747499997844      s
  wall time :  9.639000892639160E-002 s  ( x    70.9355157877399      )
* Number of unique beta determinants                         39427
* Number of unique alpha determinants                        39427
 Providing the one-electron integrals
 State average energy:  -117.099548298061     
 
 ---Rho_model---
 Rho:  0.973117035788309     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.099548298061     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          2.554 GB ] [ VIRT MEM :         19.400 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        3568.25  s ] [ CPU  TIME:      245223.65  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                    885171
* Number of threads for diagonalization                         72
* Memory(Gb)                                         1.335331037640572    

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0995483232    0.000000   1.687E-08
   1   -117.0995483566    0.000000   9.627E-10
   2   -117.0995483587    0.000000   4.443E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          3.134 GB ] [ VIRT MEM :         20.456 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        3577.97  s ] [ CPU  TIME:      245898.89  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          2.554 GB ] [ VIRT MEM :         19.400 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        3578.03  s ] [ CPU  TIME:      245903.22  s ] <<<<< ..
 
* Energy of state    1                              -117.0995483587328    
* S^2 of state    1                                 0.3085312058651898E-11
 Wall time to provide state_av_act_2_rdm_ab_mo   68.4844849109650     
 Wall time to provide state_av_act_2_rdm_aa_mo   59.6298239231110     
 Wall time to provide state_av_act_2_rdm_bb_mo   60.1860420703888     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  7.929801940917969E-004
* Saved determinants                                        885171
 State average energy:  -117.099548331443     
 
 ******************
 Iteration           5
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   4.420280456542969E-004
 Gradient norm :   3.511226210205152E-004
 Max element in the gradient :  1.622238612525376E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  2.598762512207031E-005
 l1 2  2.789497375488281E-005
 l1 3  7.867813110351562E-006
 l2 1  1.247167587280273E-003
 l2 2  1.134872436523438E-003
 l3 1  4.110336303710938E-004
 l3 2  1.446962356567383E-003
 Time to compute the hessian :  4.481077194213867E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               5
 Sub iteration:           0
 Max elem grad:  1.622238612525376E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  3.955250159946958E-004
 delta:  1.713319561590095E-002
 Time in trust_region:  6.699562072753906E-005
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.099548331443     
 Predicted energy after the rotation:  -117.099548363035     
 Previous energy - predicted energy:   3.159186690027127E-008
 Time in trust e model:  1.716613769531250E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  5.107025913275720E-015
 Time in rotation matrix:  1.831054687500000E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.916479110717773E-002
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38218
  cpu  time :   6.60834199999226      s
  wall time :  9.243798255920410E-002 s  ( x    71.4894658779446      )
* Number of unique beta determinants                         39427
* Number of unique alpha determinants                        39427
 Providing the one-electron integrals
 State average energy:  -117.099548362320     
 
 ---Rho_model---
 Rho:  0.977378681828814     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.099548362320     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          2.555 GB ] [ VIRT MEM :         19.400 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        3783.21  s ] [ CPU  TIME:      259960.87  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                    885171
* Number of threads for diagonalization                         72
* Memory(Gb)                                         1.335331037640572    

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0995483889    0.000000   1.499E-08
   1   -117.0995484181    0.000000   8.587E-10
   2   -117.0995484200    0.000000   3.891E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          3.082 GB ] [ VIRT MEM :         20.403 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        3793.50  s ] [ CPU  TIME:      260673.90  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          2.501 GB ] [ VIRT MEM :         19.346 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        3793.63  s ] [ CPU  TIME:      260683.05  s ] <<<<< ..
 
* Energy of state    1                              -117.0995484199830    
* S^2 of state    1                                 0.2579241891667617E-11
 Wall time to provide state_av_act_2_rdm_ab_mo   68.1911711692810     
 Wall time to provide state_av_act_2_rdm_aa_mo   62.6432299613953     
 Wall time to provide state_av_act_2_rdm_bb_mo   60.5854821205139     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  9.469985961914062E-004
* Saved determinants                                        885171
 State average energy:  -117.099548393985     
 
 ******************
 Iteration           6
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   4.348754882812500E-004
 Gradient norm :   3.300336381220876E-004
 Max element in the gradient :  1.533371711666257E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  1.065993309020996E-002
 l1 2  8.296966552734375E-005
 l1 3  6.914138793945312E-006
 l2 1  1.229047775268555E-003
 l2 2  1.133918762207031E-003
 l3 1  5.731582641601562E-004
 l3 2  1.461029052734375E-003
 Time to compute the hessian :  1.537203788757324E-002
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               6
 Sub iteration:           0
 Max elem grad:  1.533371711666257E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  3.687092454871389E-004
 delta:  3.426639123180190E-002
 Time in trust_region:  4.971981048583984E-003
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.099548393985     
 Predicted energy after the rotation:  -117.099548421698     
 Previous energy - predicted energy:   2.771290041891916E-008
 Time in trust e model:  1.597404479980469E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  3.774758283725532E-015
 Time in rotation matrix:  2.191066741943359E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  7.000613212585449E-002
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38219
  cpu  time :   6.46747899998445      s
  wall time :  9.007215499877930E-002 s  ( x    71.8033114681458      )
* Number of unique beta determinants                         39427
* Number of unique alpha determinants                        39427
 Providing the one-electron integrals
 State average energy:  -117.099548421174     
 
 ---Rho_model---
 Rho:  0.981080158061906     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.099548421174     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          2.556 GB ] [ VIRT MEM :         19.400 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        4002.32  s ] [ CPU  TIME:      274979.32  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                    885171
* Number of threads for diagonalization                         72
* Memory(Gb)                                         1.335331037640572    

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0995484465    0.000000   1.335E-08
   1   -117.0995484721    0.000000   7.683E-10
   2   -117.0995484738    0.000000   3.516E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          3.135 GB ] [ VIRT MEM :         20.456 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        4013.38  s ] [ CPU  TIME:      275716.06  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          2.555 GB ] [ VIRT MEM :         19.400 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        4013.44  s ] [ CPU  TIME:      275720.57  s ] <<<<< ..
 
* Energy of state    1                              -117.0995484737805    
* S^2 of state    1                                 0.2692477343437011E-11
 Wall time to provide state_av_act_2_rdm_ab_mo   68.1845290660858     
 Wall time to provide state_av_act_2_rdm_aa_mo   61.0689880847931     
 Wall time to provide state_av_act_2_rdm_bb_mo   60.1761851310730     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  9.658336639404297E-004
* Saved determinants                                        885171
 State average energy:  -117.099548446398     
 
 ******************
 Iteration           7
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   5.102157592773438E-004
 Gradient norm :   3.102048295172609E-004
 Max element in the gradient :  1.450230791279986E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  5.528926849365234E-004
 l1 2  5.440711975097656E-004
 l1 3  1.769065856933594E-004
 l2 1  1.509904861450195E-003
 l2 2  1.511096954345703E-003
 l3 1  5.090236663818359E-004
 l3 2  2.342939376831055E-003
 Time to compute the hessian :  7.612943649291992E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               7
 Sub iteration:           0
 Max elem grad:  1.450230791279986E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  3.467120271276086E-004
 delta:  6.853278246360381E-002
 Time in trust_region:  8.568763732910156E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.099548446398     
 Predicted energy after the rotation:  -117.099548470811     
 Previous energy - predicted energy:   2.441294100208324E-008
 Time in trust e model:  1.597404479980469E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -2.997602166487923E-015
 Time in rotation matrix:  1.931190490722656E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  3.743100166320801E-002
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38219
  cpu  time :   6.37713099998655      s
  wall time :  8.906102180480957E-002 s  ( x    71.6040628184457      )
* Number of unique beta determinants                         39427
* Number of unique alpha determinants                        39427
 Providing the one-electron integrals
 State average energy:  -117.099548470438     
 
 ---Rho_model---
 Rho:  0.984724443916671     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.099548470438     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          2.554 GB ] [ VIRT MEM :         19.400 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        4220.36  s ] [ CPU  TIME:      289880.45  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                    885171
* Number of threads for diagonalization                         72
* Memory(Gb)                                         1.335331037640572    

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0995484971    0.000000   1.194E-08
   1   -117.0995485197    0.000000   6.886E-10
   2   -117.0995485212    0.000000   3.084E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          3.080 GB ] [ VIRT MEM :         20.403 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        4230.37  s ] [ CPU  TIME:      290575.36  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          2.500 GB ] [ VIRT MEM :         19.346 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        4230.45  s ] [ CPU  TIME:      290580.81  s ] <<<<< ..
 
* Energy of state    1                              -117.0995485212228    
* S^2 of state    1                                 0.2246998335999205E-11
 Wall time to provide state_av_act_2_rdm_ab_mo   68.2776482105255     
 Wall time to provide state_av_act_2_rdm_aa_mo   60.0582978725433     
 Wall time to provide state_av_act_2_rdm_bb_mo   59.6742680072784     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  9.548664093017578E-004
* Saved determinants                                        885171
 State average energy:  -117.099548495161     
 
 ******************
 Iteration           8
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   4.351139068603516E-004
 Gradient norm :   2.931445682785127E-004
 Max element in the gradient :  1.372508748693560E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  2.384185791015625E-005
 l1 2  2.503395080566406E-005
 l1 3  6.914138793945312E-006
 l2 1  1.273155212402344E-003
 l2 2  1.138925552368164E-003
 l3 1  4.119873046875000E-004
 l3 2  1.441955566406250E-003
 Time to compute the hessian :  4.498958587646484E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               8
 Sub iteration:           0
 Max elem grad:  1.372508748693560E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  3.264416108593606E-004
 delta:  0.137065564927208     
 Time in trust_region:  6.699562072753906E-005
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.099548495161     
 Predicted energy after the rotation:  -117.099548516747     
 Previous energy - predicted energy:   2.158593304102396E-008
 Time in trust e model:  1.692771911621094E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  2.664535259100376E-015
 Time in rotation matrix:  1.921653747558594E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  4.188108444213867E-002
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38220
  cpu  time :   6.33462800004054      s
  wall time :  8.820199966430664E-002 s  ( x    71.8195508508864      )
* Number of unique beta determinants                         39427
* Number of unique alpha determinants                        39427
 Providing the one-electron integrals
 State average energy:  -117.099548516479     
 
 ---Rho_model---
 Rho:  0.987615991046594     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.099548516479     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          2.554 GB ] [ VIRT MEM :         19.400 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        4435.25  s ] [ CPU  TIME:      304622.42  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                    885171
* Number of threads for diagonalization                         72
* Memory(Gb)                                         1.335331037640572    

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0995485419    0.000000   1.071E-08
   1   -117.0995485618    0.000000   6.194E-10
   2   -117.0995485632    0.000000   2.726E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          3.134 GB ] [ VIRT MEM :         20.456 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        4445.05  s ] [ CPU  TIME:      305304.21  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          2.554 GB ] [ VIRT MEM :         19.400 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        4445.11  s ] [ CPU  TIME:      305308.69  s ] <<<<< ..
 
* Energy of state    1                              -117.0995485632162    
* S^2 of state    1                                 0.2122682778224388E-11
 Wall time to provide state_av_act_2_rdm_ab_mo   69.5188620090485     
 Wall time to provide state_av_act_2_rdm_aa_mo   59.7335221767426     
 Wall time to provide state_av_act_2_rdm_bb_mo   60.1743431091309     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  9.529590606689453E-004
* Saved determinants                                        885171
 State average energy:  -117.099548535994     
 
 ******************
 Iteration           9
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  9.536743164062500E-007
 Gradient second term (s) :   7.450580596923828E-004
 Gradient norm :   2.772015905468044E-004
 Max element in the gradient :  1.298359502679454E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  5.638599395751953E-004
 l1 2  5.440711975097656E-004
 l1 3  1.800060272216797E-004
 l2 1  1.774072647094727E-003
 l2 2  1.852035522460938E-003
 l3 1  7.388591766357422E-004
 l3 2  2.589941024780273E-003
 Time to compute the hessian :  8.713006973266602E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               9
 Sub iteration:           0
 Max elem grad:  1.298359502679454E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  3.084894807232921E-004
 delta:  0.274131129854415     
 Time in trust_region:  8.749961853027344E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.099548535994     
 Predicted energy after the rotation:  -117.099548555150     
 Previous energy - predicted energy:   1.915556424592069E-008
 Time in trust e model:  1.597404479980469E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  2.664535259100376E-015
 Time in rotation matrix:  1.988410949707031E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  0.100385904312134     
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38217
  cpu  time :   8.10698599996977      s
  wall time :  0.114464998245239      s  ( x    70.8250218341915      )
* Number of unique beta determinants                         39427
* Number of unique alpha determinants                        39427
 Providing the one-electron integrals
 State average energy:  -117.099548554972     
 
 ---Rho_model---
 Rho:  0.990708874864331     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.099548554972     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          2.552 GB ] [ VIRT MEM :         19.400 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        4651.82  s ] [ CPU  TIME:      319460.68  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                    885171
* Number of threads for diagonalization                         72
* Memory(Gb)                                         1.335331037640572    

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0995485815    0.000000   9.633E-09
   1   -117.0995485992    0.000000   5.603E-10
   2   -117.0995486005    0.000000   2.523E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          3.078 GB ] [ VIRT MEM :         20.403 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        4661.84  s ] [ CPU  TIME:      320156.47  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          2.498 GB ] [ VIRT MEM :         19.346 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        4661.94  s ] [ CPU  TIME:      320163.51  s ] <<<<< ..
 
* Energy of state    1                              -117.0995486005137    
* S^2 of state    1                                 0.1956671746090231E-11
 Wall time to provide state_av_act_2_rdm_ab_mo   76.0835630893707     
 Wall time to provide state_av_act_2_rdm_aa_mo   59.7501089572906     
 Wall time to provide state_av_act_2_rdm_bb_mo   60.9214618206024     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  7.851123809814453E-004
* Saved determinants                                        885171
 State average energy:  -117.099548574459     
 Not converged: nb_iter >= optimization_max_nb_iter
 #############################
    End of the optimization
 #############################
 State average energy:  -117.099548574459     
 
 ********** diff step **********
 Gain in energy during the orbital optimization: -6.896768383057861E-007
 
 ======================
  Cipsi step:          18
 ======================
 
 ********** cipsi step **********
* Number of configurations                                   49094
 
.. >>>>> [ RES  MEM :          2.543 GB ] [ VIRT MEM :         19.275 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        4875.32  s ] [ CPU  TIME:      334761.93  s ] <<<<< ..
 
* Saved determinants                                        885171
--------------------------------------------------------------------------------
 
.. >>>>> [ RES  MEM :          2.332 GB ] [ VIRT MEM :         19.060 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        4885.54  s ] [ CPU  TIME:      334900.10  s ] <<<<< ..
 
* Number of generators                                      819647
* Number of comb teeth                                          28
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
 
.. >>>>> [ RES  MEM :          2.344 GB ] [ VIRT MEM :         19.072 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        4886.61  s ] [ CPU  TIME:      334956.62  s ] <<<<< ..
 
* Number of selectors                                       819647
* pt2_n_tasks_max                                               82
* PT2 Energy denominator                            -117.0995486005137    
 
.. >>>>> [ RES  MEM :          2.379 GB ] [ VIRT MEM :         19.108 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        4887.07  s ] [ CPU  TIME:      334981.75  s ] <<<<< ..
 
* Number of generators                                      819647
* Number of comb teeth                                          28
 
.. >>>>> [ RES  MEM :          2.385 GB ] [ VIRT MEM :         19.114 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        4887.29  s ] [ CPU  TIME:      334981.96  s ] <<<<< ..
 
* Number of selectors                                       819647
* pt2_n_tasks_max                                               82
* Number of tasks                                           836538
* Number of fragmented tasks                                   770
* Number of threads for PT2                                     72
* Memory (Gb)                                       0.1800107348337769    
========== ==================== ================ ================ ================ ============= ===========
 Samples           Energy             PT2            Variance          Norm^2       Convergence    Seconds
========== ==================== ================ ================ ================ ============= ===========
         3  -117.09994(2)        -0.00040(2)      0.0027(1)        0.000075(3)      0.524E-01          16.6
         4  -117.09994(1)        -0.00039(1)      0.0027(1)        0.000074(2)      0.366E-01          18.8
         5  -117.09995(2)        -0.00040(2)      0.0027(1)        0.000076(2)      0.385E-01          20.3
         8  -117.09998(2)        -0.00044(2)      0.0029(1)        0.000082(3)      0.466E-01          22.3
         9  -117.10000(3)        -0.00046(3)      0.0031(2)        0.000085(5)      0.601E-01          23.7
        13  -117.10003(2)        -0.00048(2)      0.0032(1)        0.000089(4)      0.460E-01          24.9
        17  -117.10002(2)        -0.00047(2)      0.0031(1)        0.000088(3)      0.376E-01          26.3
        20  -117.10003(2)        -0.00048(2)      0.0032(1)        0.000090(3)      0.369E-01          27.7
        26  -117.10004(1)        -0.00049(1)      0.00326(9)       0.000091(3)      0.296E-01          28.7
        28  -117.10004(1)        -0.00049(1)      0.00325(8)       0.000091(2)      0.279E-01          29.8
        33  -117.10005(1)        -0.00050(1)      0.00331(8)       0.000093(2)      0.278E-01          31.0
        42  -117.10005(1)        -0.00051(1)      0.00336(8)       0.000094(2)      0.250E-01          32.5
        50  -117.10005(1)        -0.00051(1)      0.00335(7)       0.000094(2)      0.223E-01          33.8
        58  -117.10005(1)        -0.00050(1)      0.00332(6)       0.000093(2)      0.203E-01          34.9
        69  -117.10006(1)        -0.00051(1)      0.00337(6)       0.000094(2)      0.194E-01          36.1
        78  -117.100056(9)       -0.000508(9)     0.00337(6)       0.000094(2)      0.185E-01          37.1
        87  -117.100056(9)       -0.000508(9)     0.00337(5)       0.000094(1)      0.171E-01          38.3
        98  -117.100062(9)       -0.000513(9)     0.00340(5)       0.000095(1)      0.168E-01          39.4
       112  -117.100060(8)       -0.000511(8)     0.00339(5)       0.000095(1)      0.160E-01          40.8
       126  -117.100058(8)       -0.000509(8)     0.00338(5)       0.000094(1)      0.152E-01          41.9
       138  -117.100060(7)       -0.000512(7)     0.00340(5)       0.000095(1)      0.141E-01          43.0
       153  -117.100058(7)       -0.000509(7)     0.00338(4)       0.000094(1)      0.136E-01          44.5
       169  -117.100058(7)       -0.000509(7)     0.00338(4)       0.000094(1)      0.133E-01          45.6
       188  -117.100061(6)       -0.000512(6)     0.00341(4)       0.000095(1)      0.126E-01          47.0
       215  -117.100065(6)       -0.000517(6)     0.00344(4)       0.000095(1)      0.123E-01          48.0
       228  -117.100067(6)       -0.000518(6)     0.00345(4)       0.000095(1)      0.120E-01          49.1
       266  -117.100069(6)       -0.000520(6)     0.00346(4)       0.0000959(9)     0.109E-01          50.1
       297  -117.100065(5)       -0.000516(5)     0.00344(4)       0.0000952(9)     0.106E-01          51.3
       326  -117.100064(5)       -0.000515(5)     0.00343(3)       0.0000950(8)     0.998E-02          52.3
       355  -117.100064(5)       -0.000516(5)     0.00343(3)       0.0000951(8)     0.957E-02          53.5
       388  -117.100065(5)       -0.000516(5)     0.00343(3)       0.0000952(8)     0.913E-02          54.7
       439  -117.100063(4)       -0.000515(4)     0.00342(3)       0.0000950(7)     0.820E-02          55.7
       479  -117.100062(4)       -0.000514(4)     0.00341(3)       0.0000949(7)     0.783E-02          56.9
       511  -117.100063(4)       -0.000514(4)     0.00342(2)       0.0000950(7)     0.760E-02          58.0
       562  -117.100064(4)       -0.000516(4)     0.00342(2)       0.0000953(6)     0.721E-02          59.1
       610  -117.100063(4)       -0.000515(4)     0.00342(2)       0.0000951(6)     0.692E-02          60.1
       639  -117.100063(3)       -0.000515(3)     0.00342(2)       0.0000951(6)     0.679E-02          61.2
       695  -117.100064(3)       -0.000515(3)     0.00342(2)       0.0000951(5)     0.609E-02          62.3
       761  -117.100063(3)       -0.000515(3)     0.00342(2)       0.0000950(5)     0.583E-02          63.5
       812  -117.100063(3)       -0.000515(3)     0.00342(2)       0.0000950(5)     0.569E-02          64.6
       866  -117.100064(3)       -0.000515(3)     0.00342(2)       0.0000951(5)     0.564E-02          65.7
       926  -117.100064(3)       -0.000515(3)     0.00342(2)       0.0000951(5)     0.540E-02          66.7
       976  -117.100064(3)       -0.000515(3)     0.00342(2)       0.0000951(4)     0.523E-02          67.8
      1045  -117.100065(3)       -0.000516(3)     0.00343(2)       0.0000952(4)     0.513E-02          68.8
      1099  -117.100064(3)       -0.000516(3)     0.00343(2)       0.0000952(4)     0.504E-02          69.9
      1164  -117.100065(3)       -0.000517(3)     0.00343(2)       0.0000954(4)     0.492E-02          71.0
      1245  -117.100066(2)       -0.000518(2)     0.00344(1)       0.0000955(3)     0.405E-02          72.0
      1317  -117.100066(2)       -0.000517(2)     0.00344(1)       0.0000954(3)     0.393E-02          73.2
      1390  -117.100066(2)       -0.000518(2)     0.00344(1)       0.0000955(3)     0.385E-02          74.2
      1455  -117.100067(2)       -0.000518(2)     0.00345(1)       0.0000956(3)     0.381E-02          75.3
      1534  -117.100067(2)       -0.000518(2)     0.00345(1)       0.0000956(3)     0.368E-02          76.5
      1617  -117.100068(2)       -0.000519(2)     0.00345(1)       0.0000957(3)     0.356E-02          77.5
      1699  -117.100068(2)       -0.000519(2)     0.00345(1)       0.0000957(3)     0.347E-02          78.7
      1793  -117.100067(2)       -0.000519(2)     0.00345(1)       0.0000957(3)     0.336E-02          80.0
      1883  -117.100067(2)       -0.000519(2)     0.00345(1)       0.0000957(3)     0.327E-02          81.1
      1982  -117.100067(2)       -0.000519(2)     0.00344(1)       0.0000957(3)     0.316E-02          82.1
      2057  -117.100067(2)       -0.000519(2)     0.00344(1)       0.0000957(3)     0.311E-02          83.2
      2148  -117.100068(2)       -0.000519(2)     0.00345(1)       0.0000957(3)     0.307E-02          84.3
      2257  -117.100068(2)       -0.000520(2)     0.00345(1)       0.0000958(3)     0.302E-02          85.3
      2340  -117.100068(2)       -0.000520(2)     0.00345(1)       0.0000959(2)     0.295E-02          86.4
      2445  -117.100070(1)       -0.000521(1)     0.003462(9)      0.0000960(2)     0.236E-02          87.6
      2541  -117.100070(1)       -0.000521(1)     0.003464(9)      0.0000960(2)     0.233E-02          88.7
      2654  -117.100070(1)       -0.000522(1)     0.003468(9)      0.0000961(2)     0.230E-02          89.9
      2761  -117.100070(1)       -0.000522(1)     0.003468(8)      0.0000961(2)     0.225E-02          90.9
      2886  -117.100071(1)       -0.000522(1)     0.003471(8)      0.0000961(2)     0.223E-02          92.0
      2989  -117.100071(1)       -0.000522(1)     0.003471(8)      0.0000961(2)     0.221E-02          93.1
      3081  -117.100070(1)       -0.000522(1)     0.003469(8)      0.0000961(2)     0.217E-02          94.2
      3198  -117.100070(1)       -0.000522(1)     0.003469(8)      0.0000961(2)     0.213E-02          95.2
      3296  -117.100070(1)       -0.000522(1)     0.003469(8)      0.0000961(2)     0.212E-02          96.2
      3428  -117.100071(1)       -0.000522(1)     0.003472(8)      0.0000961(2)     0.212E-02          97.4
      3547  -117.100071(1)       -0.000522(1)     0.003471(8)      0.0000961(2)     0.207E-02          98.5
      3662  -117.100071(1)       -0.000522(1)     0.003470(8)      0.0000961(2)     0.202E-02          99.5
      3793  -117.100071(1)       -0.000522(1)     0.003470(8)      0.0000961(2)     0.200E-02         100.5
      3794  -117.100071(1)       -0.000522(1)     0.003470(8)      0.0000961(2)     0.200E-02         102.2
========== ==================== ================ ================ ================ ============= ===========
 Overlap of perturbed states:
  9.615154590848955E-005
 -------
 
.. >>>>> [ RES  MEM :          2.531 GB ] [ VIRT MEM :         19.332 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        4993.65  s ] [ CPU  TIME:      342098.91  s ] <<<<< ..
 
* Number of generators                                      819647
* Number of comb teeth                                          28
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
 
.. >>>>> [ RES  MEM :          2.481 GB ] [ VIRT MEM :         19.267 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        4993.89  s ] [ CPU  TIME:      342099.14  s ] <<<<< ..
 
* Number of selectors                                       819647
* pt2_n_tasks_max                                               82
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
* Correlation ratio                                 0.9975596710490299    
 
Summary at N_det =       885171
-----------------------------------
 
# ============ =============================
                     State      1
# ============ =============================
# E            -117.09954860
# PT2            -0.00052220     0.00000104
# rPT2           -0.00052215     0.00000104
#
# E+PT2        -117.10007080     0.00000104
# E+rPT2       -117.10007075     0.00000104
# ============ =============================
 
 N_det             =       885171
 N_states          =            1
 N_cfg             =        49094
 N_csf             =       204297
 
 * State            1
 < S^2 >         =   1.956671746090231E-012
 E               =   -117.099548600514     
 Variance        =   3.471741827322392E-003  +/-   7.577096527202850E-006
 PT norm         =   9.805689466248131E-003  +/-   7.699106595098402E-006
 PT2             =  -5.222026628679120E-004  +/-   1.043160246764867E-006
 rPT2            =  -5.221524571019617E-004  +/-   1.043059954937725E-006
 E+PT2           =   -117.100070803177       +/-   1.043160246764867E-006
 E+rPT2          =   -117.100070752971       +/-   1.043059954937725E-006
 
 -----

Extrapolated energies
------------------------

 
 State            1
 
 =========== ===================
 minimum PT2 Extrapolated energy
 =========== ===================
    -0.0005       -117.09916815
    -0.0008       -117.10013168
    -0.0008       -117.10013041
    -0.0013       -117.10013621
    -0.0013       -117.10013770
    -0.0020       -117.10014247
    -0.0020       -117.10014214
 =========== ===================
 
* Number of unique alpha determinants                        56977
* Number of unique beta determinants                         56977
 
.. >>>>> [ RES  MEM :          2.499 GB ] [ VIRT MEM :         19.254 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        5008.89  s ] [ CPU  TIME:      342939.75  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                   1770343
* Number of threads for diagonalization                         72
* Memory(Gb)                                         2.617630429565907    

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0995485998    0.000000   4.511E-05
   1   -117.0997774951    0.000000   2.100E-06
   2   -117.0997815424    0.000000   1.663E-07
   3   -117.0997817888    0.000000   3.680E-08
   4   -117.0997818188    0.000000   1.586E-09
   5   -117.0997818224    0.000000   1.063E-10
   6   -117.0997818227    0.000000   1.234E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          4.184 GB ] [ VIRT MEM :         21.575 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        5072.70  s ] [ CPU  TIME:      347361.73  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          2.707 GB ] [ VIRT MEM :         19.465 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        5072.86  s ] [ CPU  TIME:      347371.42  s ] <<<<< ..
 
* Energy of state    1                              -117.0997818226904    
* S^2 of state    1                                 0.5453030023586203E-11
* Saved determinants                                       1770343
 
.. >>>>> [ RES  MEM :          2.625 GB ] [ VIRT MEM :         19.381 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        5092.71  s ] [ CPU  TIME:      347601.36  s ] <<<<< ..
 
* Number of generators                                     1599468
* Number of comb teeth                                          28
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
 
.. >>>>> [ RES  MEM :          2.462 GB ] [ VIRT MEM :         19.220 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        5095.07  s ] [ CPU  TIME:      347665.96  s ] <<<<< ..
 
* Number of selectors                                      1599468
* pt2_n_tasks_max                                              160
* PT2 Energy denominator                            -117.0997818226904    
 
.. >>>>> [ RES  MEM :          2.563 GB ] [ VIRT MEM :         19.324 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        5095.98  s ] [ CPU  TIME:      347704.75  s ] <<<<< ..
 
* Number of generators                                     1599468
* Number of comb teeth                                          28
 
.. >>>>> [ RES  MEM :          2.572 GB ] [ VIRT MEM :         19.334 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        5096.51  s ] [ CPU  TIME:      347705.28  s ] <<<<< ..
 
* Number of selectors                                      1599468
* pt2_n_tasks_max                                              160
* Number of tasks                                          1629837
* Number of fragmented tasks                                   783
* Number of threads for PT2                                     72
* Memory (Gb)                                       0.1702814115583897    
========== ==================== ================ ================ ================ ============= ===========
 Samples           Energy             PT2            Variance          Norm^2       Convergence    Seconds
========== ==================== ================ ================ ================ ============= ===========
         3  -117.10003(1)        -0.00025(1)      0.00176(6)       0.000045(3)      0.503E-01          38.2
         4  -117.10007(5)        -0.00029(5)      0.0021(3)        0.000050(6)      0.155              40.8
         5  -117.10009(4)        -0.00031(4)      0.0022(3)        0.000054(6)      0.129              42.8
         6  -117.10010(3)        -0.00032(3)      0.0022(2)        0.000056(5)      0.108              45.4
         7  -117.10011(3)        -0.00033(3)      0.0023(2)        0.000056(5)      0.898E-01          46.6
         8  -117.10010(3)        -0.00032(3)      0.0022(2)        0.000055(4)      0.824E-01          48.8
         9  -117.10011(2)        -0.00033(2)      0.0022(2)        0.000057(4)      0.741E-01          50.8
        11  -117.10010(2)        -0.00032(2)      0.0022(1)        0.000056(3)      0.613E-01          52.1
        12  -117.10010(2)        -0.00031(2)      0.0022(1)        0.000055(3)      0.651E-01          53.3
        14  -117.10013(4)        -0.00035(4)      0.0024(3)        0.000060(6)      0.115              55.3
        15  -117.10012(4)        -0.00034(4)      0.0024(3)        0.000058(5)      0.112              56.6
        18  -117.10013(3)        -0.00035(3)      0.0024(2)        0.000060(4)      0.916E-01          58.1
        20  -117.10012(3)        -0.00034(3)      0.0023(2)        0.000058(4)      0.858E-01          59.7
        23  -117.10012(3)        -0.00034(3)      0.0023(2)        0.000058(4)      0.754E-01          60.9
        26  -117.10011(2)        -0.00033(2)      0.0023(2)        0.000056(3)      0.710E-01          61.9
        27  -117.10010(2)        -0.00032(2)      0.0022(2)        0.000056(3)      0.702E-01          63.0
        29  -117.10011(2)        -0.00032(2)      0.0022(2)        0.000056(3)      0.650E-01          64.0
        32  -117.10011(2)        -0.00033(2)      0.0022(1)        0.000056(3)      0.590E-01          66.1
        36  -117.10011(2)        -0.00033(2)      0.0023(1)        0.000057(3)      0.565E-01          67.5
        40  -117.10010(2)        -0.00032(2)      0.0022(1)        0.000056(3)      0.540E-01          68.7
        42  -117.10010(2)        -0.00032(2)      0.0022(1)        0.000055(2)      0.529E-01          69.7
        47  -117.10010(2)        -0.00032(2)      0.0022(1)        0.000055(2)      0.490E-01          71.3
        51  -117.10010(1)        -0.00032(1)      0.0022(1)        0.000055(2)      0.455E-01          72.4
        55  -117.10009(1)        -0.00031(1)      0.0022(1)        0.000054(2)      0.448E-01          73.7
        58  -117.10009(1)        -0.00031(1)      0.0021(1)        0.000053(2)      0.432E-01          75.0
        67  -117.10010(1)        -0.00031(1)      0.00218(9)       0.000054(2)      0.400E-01          76.7
        74  -117.10009(1)        -0.00031(1)      0.00217(8)       0.000054(2)      0.367E-01          77.8
        77  -117.10009(1)        -0.00031(1)      0.00216(8)       0.000054(2)      0.357E-01          78.8
        82  -117.10010(1)        -0.00032(1)      0.00218(7)       0.000055(2)      0.338E-01          79.9
        87  -117.10009(1)        -0.00031(1)      0.00216(7)       0.000054(2)      0.325E-01          81.2
        96  -117.100096(9)       -0.000314(9)     0.00217(6)       0.000054(1)      0.295E-01          82.6
       104  -117.100095(9)       -0.000313(9)     0.00216(6)       0.000054(1)      0.284E-01          83.9
       110  -117.100096(9)       -0.000315(9)     0.00217(6)       0.000055(1)      0.271E-01          85.1
       118  -117.100094(8)       -0.000312(8)     0.00216(6)       0.000054(1)      0.267E-01          86.4
       125  -117.100093(8)       -0.000311(8)     0.00215(5)       0.000054(1)      0.253E-01          87.6
       135  -117.100093(8)       -0.000312(8)     0.00216(5)       0.000054(1)      0.250E-01          88.7
       142  -117.100091(8)       -0.000309(8)     0.00214(5)       0.000054(1)      0.246E-01          89.8
       147  -117.100092(7)       -0.000310(7)     0.00214(5)       0.000054(1)      0.239E-01          90.9
       155  -117.100090(7)       -0.000308(7)     0.00213(5)       0.000054(1)      0.234E-01          92.2
       165  -117.100092(7)       -0.000310(7)     0.00214(5)       0.000054(1)      0.225E-01          93.3
       172  -117.100093(7)       -0.000311(7)     0.00215(5)       0.000054(1)      0.217E-01          94.3
       182  -117.100093(6)       -0.000312(6)     0.00215(4)       0.000054(1)      0.208E-01          95.5
       192  -117.100095(6)       -0.000313(6)     0.00216(4)       0.000055(1)      0.202E-01          96.6
       197  -117.100095(6)       -0.000313(6)     0.00216(4)       0.000055(1)      0.198E-01          97.8
       226  -117.100094(6)       -0.000313(6)     0.00215(4)       0.0000546(9)     0.182E-01          98.9
       228  -117.100095(6)       -0.000313(6)     0.00216(4)       0.0000547(9)     0.181E-01          99.9
       255  -117.100097(6)       -0.000316(6)     0.00217(4)       0.0000550(9)     0.186E-01         101.5
       275  -117.100098(6)       -0.000316(6)     0.00218(4)       0.0000552(9)     0.177E-01         102.8
       297  -117.100100(5)       -0.000318(5)     0.00219(4)       0.0000554(8)     0.171E-01         104.2
       311  -117.100098(5)       -0.000316(5)     0.00218(4)       0.0000551(8)     0.167E-01         105.2
       331  -117.100096(5)       -0.000314(5)     0.00217(3)       0.0000548(8)     0.157E-01         106.2
       355  -117.100094(5)       -0.000313(5)     0.00216(3)       0.0000545(7)     0.151E-01         107.3
       364  -117.100095(5)       -0.000313(5)     0.00216(3)       0.0000547(7)     0.148E-01         108.3
       390  -117.100093(4)       -0.000311(4)     0.00215(3)       0.0000544(7)     0.142E-01         109.4
       417  -117.100094(4)       -0.000312(4)     0.00215(3)       0.0000545(7)     0.137E-01         110.7
       437  -117.100093(4)       -0.000312(4)     0.00215(3)       0.0000544(6)     0.132E-01         111.8
       459  -117.100094(4)       -0.000313(4)     0.00215(3)       0.0000546(6)     0.123E-01         113.2
       497  -117.100096(4)       -0.000314(4)     0.00217(3)       0.0000549(6)     0.118E-01         114.4
       526  -117.100094(4)       -0.000312(4)     0.00215(2)       0.0000546(6)     0.114E-01         115.8
       558  -117.100095(3)       -0.000313(3)     0.00216(2)       0.0000546(5)     0.111E-01         116.8
       578  -117.100094(3)       -0.000313(3)     0.00215(2)       0.0000546(5)     0.108E-01         117.8
       602  -117.100094(3)       -0.000312(3)     0.00215(2)       0.0000545(5)     0.105E-01         119.1
       635  -117.100094(3)       -0.000312(3)     0.00215(2)       0.0000546(5)     0.103E-01         120.2
       659  -117.100095(3)       -0.000313(3)     0.00215(2)       0.0000546(5)     0.994E-02         121.6
       695  -117.100094(3)       -0.000312(3)     0.00215(2)       0.0000546(5)     0.968E-02         122.7
       726  -117.100094(3)       -0.000312(3)     0.00215(2)       0.0000544(4)     0.904E-02         123.9
       758  -117.100093(3)       -0.000311(3)     0.00214(2)       0.0000543(4)     0.884E-02         125.0
       783  -117.100093(3)       -0.000311(3)     0.00214(2)       0.0000542(4)     0.881E-02         126.1
       821  -117.100093(3)       -0.000312(3)     0.00215(2)       0.0000544(4)     0.901E-02         127.2
       862  -117.100094(3)       -0.000312(3)     0.00215(2)       0.0000545(4)     0.879E-02         128.2
       887  -117.100094(3)       -0.000312(3)     0.00215(2)       0.0000544(4)     0.863E-02         129.3
       919  -117.100093(3)       -0.000312(3)     0.00215(2)       0.0000544(4)     0.842E-02         130.4
       944  -117.100093(3)       -0.000311(3)     0.00215(2)       0.0000543(4)     0.832E-02         131.5
       985  -117.100092(3)       -0.000311(3)     0.00214(2)       0.0000542(4)     0.809E-02         132.6
      1025  -117.100092(2)       -0.000311(2)     0.00214(2)       0.0000542(4)     0.786E-02         133.6
      1062  -117.100092(2)       -0.000310(2)     0.00214(2)       0.0000541(4)     0.767E-02         134.9
      1107  -117.100092(2)       -0.000310(2)     0.00214(2)       0.0000542(4)     0.771E-02         136.2
      1153  -117.100091(2)       -0.000310(2)     0.00214(2)       0.0000540(4)     0.754E-02         137.3
      1174  -117.100092(2)       -0.000310(2)     0.00214(2)       0.0000541(4)     0.747E-02         138.4
      1236  -117.100092(2)       -0.000311(2)     0.00214(2)       0.0000541(3)     0.689E-02         139.7
      1275  -117.100092(2)       -0.000310(2)     0.00214(2)       0.0000541(3)     0.675E-02         140.7
      1311  -117.100092(2)       -0.000310(2)     0.00214(2)       0.0000540(3)     0.681E-02         141.8
      1344  -117.100092(2)       -0.000310(2)     0.00214(1)       0.0000541(3)     0.669E-02         142.9
      1403  -117.100092(2)       -0.000310(2)     0.00214(1)       0.0000541(3)     0.651E-02         144.1
      1436  -117.100092(2)       -0.000310(2)     0.00214(1)       0.0000540(3)     0.641E-02         145.1
      1481  -117.100092(2)       -0.000310(2)     0.00214(1)       0.0000541(3)     0.626E-02         146.3
      1530  -117.100092(2)       -0.000310(2)     0.00214(1)       0.0000541(3)     0.610E-02         147.4
      1576  -117.100092(2)       -0.000310(2)     0.00214(1)       0.0000541(3)     0.597E-02         148.5
      1629  -117.100092(2)       -0.000310(2)     0.00214(1)       0.0000541(3)     0.587E-02         149.6
      1659  -117.100092(2)       -0.000310(2)     0.00214(1)       0.0000542(3)     0.579E-02         150.7
      1710  -117.100092(2)       -0.000310(2)     0.00214(1)       0.0000542(3)     0.568E-02         151.7
      1760  -117.100092(2)       -0.000311(2)     0.00214(1)       0.0000542(3)     0.559E-02         153.0
      1812  -117.100092(2)       -0.000310(2)     0.00214(1)       0.0000542(3)     0.548E-02         154.5
      1869  -117.100092(2)       -0.000310(2)     0.00214(1)       0.0000542(2)     0.536E-02         155.6
      1921  -117.100092(2)       -0.000310(2)     0.00214(1)       0.0000542(2)     0.527E-02         156.7
      1984  -117.100092(2)       -0.000311(2)     0.00214(1)       0.0000542(2)     0.516E-02         157.9
      2030  -117.100092(2)       -0.000311(2)     0.00214(1)       0.0000542(2)     0.508E-02         158.9
      2078  -117.100092(2)       -0.000311(2)     0.00214(1)       0.0000542(2)     0.513E-02         160.0
      2131  -117.100092(2)       -0.000310(2)     0.00214(1)       0.0000542(2)     0.503E-02         161.0
      2179  -117.100093(2)       -0.000311(2)     0.00215(1)       0.0000543(2)     0.509E-02         162.2
      2223  -117.100093(2)       -0.000312(2)     0.00215(1)       0.0000543(2)     0.505E-02         163.3
      2279  -117.100094(2)       -0.000312(2)     0.00215(1)       0.0000544(2)     0.506E-02         164.3
      2351  -117.100094(2)       -0.000312(2)     0.00215(1)       0.0000544(2)     0.503E-02         165.3
      2392  -117.100095(2)       -0.000313(2)     0.00216(1)       0.0000545(2)     0.507E-02         166.4
      2442  -117.100095(2)       -0.000313(2)     0.00216(1)       0.0000545(2)     0.501E-02         167.6
      2519  -117.100094(2)       -0.000312(2)     0.00215(1)       0.0000544(2)     0.491E-02         168.6
      2570  -117.100094(1)       -0.000312(1)     0.00215(1)       0.0000544(2)     0.439E-02         169.7
      2638  -117.100094(1)       -0.000312(1)     0.00215(1)       0.0000544(2)     0.433E-02         171.0
      2691  -117.100094(1)       -0.000312(1)     0.00215(1)       0.0000544(2)     0.428E-02         172.1
      2747  -117.100094(1)       -0.000312(1)     0.00216(1)       0.0000544(2)     0.426E-02         173.1
      2821  -117.100094(1)       -0.000313(1)     0.00216(1)       0.0000545(2)     0.421E-02         174.1
      2861  -117.100095(1)       -0.000313(1)     0.00216(1)       0.0000545(2)     0.419E-02         175.3
      2939  -117.100094(1)       -0.000313(1)     0.00216(1)       0.0000545(2)     0.414E-02         176.3
      3008  -117.100095(1)       -0.000313(1)     0.00216(1)       0.0000545(2)     0.412E-02         177.4
      3061  -117.100094(1)       -0.000312(1)     0.002156(9)      0.0000544(2)     0.406E-02         178.4
      3123  -117.100094(1)       -0.000312(1)     0.002156(9)      0.0000544(2)     0.404E-02         179.8
      3202  -117.100094(1)       -0.000312(1)     0.002155(9)      0.0000544(2)     0.400E-02         180.8
      3273  -117.100094(1)       -0.000312(1)     0.002156(9)      0.0000544(2)     0.396E-02         182.1
      3329  -117.100094(1)       -0.000313(1)     0.002158(9)      0.0000545(2)     0.394E-02         183.1
      3397  -117.100094(1)       -0.000313(1)     0.002158(9)      0.0000545(2)     0.391E-02         184.1
      3476  -117.100094(1)       -0.000313(1)     0.002158(9)      0.0000545(2)     0.384E-02         185.2
      3538  -117.100095(1)       -0.000313(1)     0.002158(9)      0.0000545(2)     0.382E-02         186.2
      3600  -117.100095(1)       -0.000313(1)     0.002158(9)      0.0000545(2)     0.379E-02         187.6
      3692  -117.100095(1)       -0.000313(1)     0.002161(9)      0.0000545(2)     0.376E-02         188.7
      3762  -117.100095(1)       -0.000313(1)     0.002161(9)      0.0000545(2)     0.374E-02         189.8
      3828  -117.100095(1)       -0.000313(1)     0.002160(9)      0.0000545(2)     0.370E-02         190.9
      3893  -117.100095(1)       -0.000313(1)     0.002162(9)      0.0000545(2)     0.367E-02         192.1
      3956  -117.100095(1)       -0.000313(1)     0.002161(9)      0.0000545(2)     0.364E-02         193.2
      4055  -117.100095(1)       -0.000313(1)     0.002161(8)      0.0000545(2)     0.357E-02         194.3
      4123  -117.100095(1)       -0.000313(1)     0.002161(8)      0.0000545(2)     0.358E-02         195.5
      4199  -117.100095(1)       -0.000313(1)     0.002161(8)      0.0000545(2)     0.356E-02         196.7
      4282  -117.100095(1)       -0.000313(1)     0.002161(8)      0.0000545(2)     0.354E-02         197.7
      4353  -117.100095(1)       -0.000313(1)     0.002162(8)      0.0000545(2)     0.350E-02         198.8
      4422  -117.100095(1)       -0.000313(1)     0.002163(8)      0.0000545(2)     0.347E-02         199.9
      4504  -117.100095(1)       -0.000313(1)     0.002164(8)      0.0000546(1)     0.345E-02         201.0
      4578  -117.100095(1)       -0.000313(1)     0.002163(8)      0.0000546(1)     0.341E-02         202.0
      4659  -117.100095(1)       -0.000313(1)     0.002163(8)      0.0000546(1)     0.338E-02         203.0
      4731  -117.100095(1)       -0.000313(1)     0.002163(8)      0.0000546(1)     0.335E-02         204.1
      4816  -117.100095(1)       -0.000313(1)     0.002164(8)      0.0000546(1)     0.332E-02         205.1
      4874  -117.100095(1)       -0.000313(1)     0.002163(8)      0.0000546(1)     0.329E-02         206.2
      4954  -117.100095(1)       -0.000313(1)     0.002163(8)      0.0000546(1)     0.325E-02         207.2
      5024  -117.100095(1)       -0.000313(1)     0.002161(8)      0.0000546(1)     0.322E-02         208.2
      5103  -117.100095(1)       -0.000313(1)     0.002162(7)      0.0000546(1)     0.319E-02         209.5
      5184  -117.100095(1)       -0.000313(1)     0.002161(7)      0.0000545(1)     0.316E-02         210.5
      5278  -117.100095(1)       -0.000313(1)     0.002162(7)      0.0000545(1)     0.313E-02         211.6
      5358  -117.100095(1)       -0.000313(1)     0.002161(7)      0.0000545(1)     0.310E-02         212.6
      5441  -117.100095(1)       -0.000313(1)     0.002161(7)      0.0000545(1)     0.308E-02         213.6
      5522  -117.100095(1)       -0.000313(1)     0.002160(7)      0.0000545(1)     0.306E-02         214.8
      5614  -117.1000948(9)      -0.0003130(9)    0.002160(7)      0.0000545(1)     0.302E-02         216.0
      5698  -117.1000946(9)      -0.0003128(9)    0.002159(7)      0.0000545(1)     0.299E-02         217.1
      5779  -117.1000945(9)      -0.0003127(9)    0.002158(7)      0.0000545(1)     0.296E-02         218.1
      5862  -117.1000945(9)      -0.0003127(9)    0.002158(7)      0.0000545(1)     0.294E-02         219.1
      5943  -117.1000945(9)      -0.0003127(9)    0.002158(7)      0.0000545(1)     0.291E-02         220.2
      6028  -117.1000944(9)      -0.0003125(9)    0.002157(7)      0.0000544(1)     0.288E-02         221.2
      6080  -117.1000943(9)      -0.0003125(9)    0.002156(7)      0.0000544(1)     0.286E-02         222.3
      6197  -117.1000942(9)      -0.0003124(9)    0.002156(7)      0.0000544(1)     0.283E-02         223.4
      6289  -117.1000942(9)      -0.0003124(9)    0.002156(7)      0.0000544(1)     0.280E-02         224.5
      6370  -117.1000941(9)      -0.0003123(9)    0.002155(6)      0.0000544(1)     0.277E-02         225.5
      6455  -117.1000941(9)      -0.0003123(9)    0.002154(6)      0.0000544(1)     0.275E-02         226.5
      6530  -117.1000940(9)      -0.0003122(9)    0.002154(6)      0.0000544(1)     0.273E-02         227.6
      6634  -117.1000940(8)      -0.0003122(8)    0.002154(6)      0.0000544(1)     0.272E-02         228.8
      6744  -117.1000939(8)      -0.0003121(8)    0.002154(6)      0.0000544(1)     0.269E-02         230.0
      6825  -117.1000938(8)      -0.0003120(8)    0.002153(6)      0.0000544(1)     0.267E-02         231.1
      6934  -117.1000938(8)      -0.0003120(8)    0.002153(6)      0.0000544(1)     0.264E-02         232.2
      7022  -117.1000937(8)      -0.0003119(8)    0.002152(6)      0.0000543(1)     0.262E-02         233.2
      7110  -117.1000937(8)      -0.0003118(8)    0.002152(6)      0.0000543(1)     0.260E-02         234.2
      7185  -117.1000936(8)      -0.0003118(8)    0.002152(6)      0.0000543(1)     0.258E-02         235.3
      7280  -117.1000937(8)      -0.0003118(8)    0.002152(6)      0.0000543(1)     0.256E-02         236.4
      7377  -117.1000938(8)      -0.0003119(8)    0.002153(6)      0.0000544(1)     0.254E-02         237.5
      7464  -117.1000937(8)      -0.0003119(8)    0.002152(6)      0.0000544(1)     0.252E-02         238.5
      7555  -117.1000937(8)      -0.0003118(8)    0.002152(6)      0.0000544(1)     0.251E-02         239.5
      7657  -117.1000936(8)      -0.0003118(8)    0.002151(6)      0.0000543(1)     0.249E-02         240.7
      7753  -117.1000937(8)      -0.0003119(8)    0.002152(6)      0.0000544(1)     0.247E-02         241.7
      7860  -117.1000937(8)      -0.0003119(8)    0.002152(6)      0.0000544(1)     0.245E-02         242.9
      7964  -117.1000936(8)      -0.0003118(8)    0.002151(6)      0.0000543(1)     0.244E-02         244.0
      8056  -117.1000936(8)      -0.0003118(8)    0.002151(6)      0.0000544(1)     0.243E-02         245.0
      8164  -117.1000936(8)      -0.0003117(8)    0.002151(6)      0.0000543(1)     0.241E-02         246.0
      8240  -117.1000936(7)      -0.0003118(7)    0.002151(6)      0.0000543(1)     0.240E-02         247.0
      8343  -117.1000936(7)      -0.0003118(7)    0.002151(6)      0.0000544(1)     0.238E-02         248.3
      8434  -117.1000937(7)      -0.0003119(7)    0.002152(5)      0.0000544(1)     0.237E-02         249.3
      8537  -117.1000937(7)      -0.0003119(7)    0.002151(5)      0.0000544(1)     0.235E-02         250.3
      8667  -117.1000936(7)      -0.0003118(7)    0.002151(5)      0.0000543(1)     0.233E-02         251.4
      8727  -117.1000936(7)      -0.0003118(7)    0.002151(5)      0.0000543(1)     0.231E-02         252.4
      8830  -117.1000936(7)      -0.0003118(7)    0.002151(5)      0.0000543(1)     0.229E-02         253.5
      8931  -117.1000937(7)      -0.0003119(7)    0.002152(5)      0.0000544(1)     0.229E-02         254.5
      9033  -117.1000937(7)      -0.0003118(7)    0.002151(5)      0.0000544(1)     0.227E-02         255.6
      9142  -117.1000937(7)      -0.0003118(7)    0.002151(5)      0.0000544(1)     0.227E-02         256.6
      9247  -117.1000937(7)      -0.0003118(7)    0.002152(5)      0.0000543(1)     0.226E-02         257.7
      9354  -117.1000936(7)      -0.0003118(7)    0.002151(5)      0.0000543(1)     0.224E-02         258.7
      9465  -117.1000936(7)      -0.0003118(7)    0.002151(5)      0.0000543(1)     0.222E-02         260.0
      9579  -117.1000936(7)      -0.0003118(7)    0.002151(5)      0.0000543(1)     0.222E-02         261.1
      9691  -117.1000937(7)      -0.0003119(7)    0.002152(5)      0.0000544(1)     0.221E-02         262.2
      9805  -117.1000938(7)      -0.0003120(7)    0.002153(5)      0.0000544(1)     0.220E-02         263.4
      9938  -117.1000937(7)      -0.0003119(7)    0.002152(5)      0.0000544(1)     0.218E-02         264.5
     10029  -117.1000937(5)      -0.0003119(5)    0.002152(4)      0.00005434(6)    0.154E-02         265.5
     10030  -117.1000937(5)      -0.0003119(5)    0.002152(4)      0.00005434(6)    0.154E-02         268.9
========== ==================== ================ ================ ================ ============= ===========
 Overlap of perturbed states:
  5.434753057317180E-005
 -------
 
.. >>>>> [ RES  MEM :          2.615 GB ] [ VIRT MEM :         19.327 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        5371.38  s ] [ CPU  TIME:      366497.74  s ] <<<<< ..
 
* Number of generators                                     1599468
* Number of comb teeth                                          28
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
 
.. >>>>> [ RES  MEM :          2.626 GB ] [ VIRT MEM :         19.340 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        5371.88  s ] [ CPU  TIME:      366498.23  s ] <<<<< ..
 
* Number of selectors                                      1599468
* pt2_n_tasks_max                                              160
 Using 1/c_max^2 weight in selection
 # Total weight    1.000000    
 
Summary at N_det =      1770343
-----------------------------------
 
# ============ =============================
                     State      1
# ============ =============================
# E            -117.09978182
# PT2            -0.00031188     0.00000048
# rPT2           -0.00031187     0.00000048
#
# E+PT2        -117.10009371     0.00000048
# E+rPT2       -117.10009369     0.00000048
# ============ =============================
 
 N_det             =      1770343
 N_states          =            1
 N_cfg             =        88129
 N_csf             =       398940
 
 * State            1
 < S^2 >         =   5.453030023586203E-012
 E               =   -117.099781822690     
 Variance        =   2.152201300318405E-003  +/-   3.685210635081246E-006
 PT norm         =   7.372077764997586E-003  +/-   4.312608869285363E-006
 PT2             =  -3.118829571969727E-004  +/-   4.797234672501529E-007
 rPT2            =  -3.118660080495655E-004  +/-   4.796973968812100E-007
 E+PT2           =   -117.100093705648       +/-   4.797234672501529E-007
 E+rPT2          =   -117.100093688698       +/-   4.796973968812100E-007
 
 -----

Extrapolated energies
------------------------

 
 State            1
 
 =========== ===================
 minimum PT2 Extrapolated energy
 =========== ===================
    -0.0005       -117.10012770
    -0.0005       -117.10012888
    -0.0008       -117.10013038
    -0.0008       -117.10012977
    -0.0013       -117.10013390
    -0.0013       -117.10013518
    -0.0020       -117.10013949
 =========== ===================
 
 Wall time to provide state_av_act_2_rdm_ab_mo   154.028266906738     
 Wall time to provide state_av_act_2_rdm_aa_mo   130.078027963638     
 Wall time to provide state_av_act_2_rdm_bb_mo   133.123739004135     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  8.380413055419922E-004
 State average energy:  -117.099781751101     
 
 ********** optimization step **********
 Method :diag                            
 Diagonal hessian
 Absolute value of the hessian: F
 Number of states:           1
 State average weights:
   1.00000000000000     
 Wall time to provide state_av_act_2_rdm_ab_mo   149.233712196350     
 Wall time to provide state_av_act_2_rdm_aa_mo   129.590358018875     
 Wall time to provide state_av_act_2_rdm_bb_mo   130.073026895523     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  8.380413055419922E-004
 State average energy:  -117.099781751100     
 
 ******************
 Iteration           0
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   4.079341888427734E-004
 Gradient norm :   4.616193107631127E-004
 Max element in the gradient : -1.439618087148685E-004
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  3.409385681152344E-005
 l1 2  3.099441528320312E-005
 l1 3  1.001358032226562E-005
 l2 1  1.276969909667969E-003
 l2 2  1.142978668212891E-003
 l3 1  4.100799560546875E-004
 l3 2  1.461982727050781E-003
 Time to compute the hessian :  4.551887512207031E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               0
 Sub iteration:           0
 Max elem grad: -1.439618087148685E-004
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  2.531332697819776E-004
 delta:  2.531332697819776E-004
 Time in trust_region:  1.418590545654297E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.099781751100     
 Predicted energy after the rotation:  -117.099781778940     
 Previous energy - predicted energy:   2.783944808015804E-008
 Time in trust e model:  1.692771911621094E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -3.885780586188048E-015
 Time in rotation matrix:  1.940727233886719E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  4.460501670837402E-002
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38217
  cpu  time :   6.68664900003932      s
  wall time :  9.310817718505859E-002 s  ( x    71.8159156606532      )
* Number of unique beta determinants                         56977
* Number of unique alpha determinants                        56977
 Providing the one-electron integrals
 State average energy:  -117.099781776604     
 
 ---Rho_model---
 Rho:  0.916081810000577     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.099781776604     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          2.635 GB ] [ VIRT MEM :         19.343 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        6203.55  s ] [ CPU  TIME:      426003.51  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                   1770343
* Number of threads for diagonalization                         72
* Memory(Gb)                                         2.617630429565907    

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0997818460    0.000000   1.102E-08
   1   -117.0997818670    0.000000   6.370E-10
   2   -117.0997818684    0.000000   4.020E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          4.196 GB ] [ VIRT MEM :         21.776 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        6232.39  s ] [ CPU  TIME:      427934.58  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          3.035 GB ] [ VIRT MEM :         19.665 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        6232.51  s ] [ CPU  TIME:      427942.97  s ] <<<<< ..
 
* Energy of state    1                              -117.0997818684021    
* S^2 of state    1                                 0.4047469117596767E-11
 Wall time to provide state_av_act_2_rdm_ab_mo   151.742363929749     
 Wall time to provide state_av_act_2_rdm_aa_mo   131.930917978287     
 Wall time to provide state_av_act_2_rdm_bb_mo   131.584897041321     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  6.978511810302734E-004
* Saved determinants                                       1770343
 State average energy:  -117.099781848392     
 
 ******************
 Iteration           2
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  9.536743164062500E-007
 Gradient second term (s) :   7.469654083251953E-004
 Gradient norm :   2.860079221301211E-004
 Max element in the gradient : -8.347170718534837E-005
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  5.638599395751953E-004
 l1 2  5.400180816650391E-004
 l1 3  1.769065856933594E-004
 l2 1  2.012014389038086E-003
 l2 2  1.997947692871094E-003
 l3 1  7.319450378417969E-004
 l3 2  3.000974655151367E-003
 Time to compute the hessian :  9.498834609985352E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               2
 Sub iteration:           0
 Max elem grad: -8.347170718534837E-005
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  2.344859859350283E-004
 delta:  5.062665395639552E-004
 Time in trust_region:  8.788108825683594E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.099781848392     
 Predicted energy after the rotation:  -117.099781864434     
 Previous energy - predicted energy:   1.604256283371797E-008
 Time in trust e model:  1.502037048339844E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -4.329869796038111E-015
 Time in rotation matrix:  1.931190490722656E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  3.064179420471191E-002
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38218
  cpu  time :   8.06600000004983      s
  wall time :  0.113885879516602      s  ( x    70.8252861047099      )
* Number of unique beta determinants                         56977
* Number of unique alpha determinants                        56977
 Providing the one-electron integrals
 State average energy:  -117.099781863051     
 
 ---Rho_model---
 Rho:  0.913802435124613     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.099781863051     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          2.690 GB ] [ VIRT MEM :         19.317 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        6683.96  s ] [ CPU  TIME:      458828.68  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                   1770343
* Number of threads for diagonalization                         72
* Memory(Gb)                                         2.617630429565907    

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0997818825    0.000000   9.048E-09
   1   -117.0997818987    0.000000   5.826E-10
   2   -117.0997819000    0.000000   3.102E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          4.196 GB ] [ VIRT MEM :         21.774 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        6712.41  s ] [ CPU  TIME:      460757.59  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          3.035 GB ] [ VIRT MEM :         19.663 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        6712.54  s ] [ CPU  TIME:      460766.16  s ] <<<<< ..
 
* Energy of state    1                              -117.0997818999771    
* S^2 of state    1                                 0.1948640117488021E-11
 Wall time to provide state_av_act_2_rdm_ab_mo   152.369309902191     
 Wall time to provide state_av_act_2_rdm_aa_mo   129.497437953949     
 Wall time to provide state_av_act_2_rdm_bb_mo   131.397783994675     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  8.339881896972656E-004
* Saved determinants                                       1770343
 State average energy:  -117.099781878064     
 
 ******************
 Iteration           3
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   7.939338684082031E-004
 Gradient norm :   2.754780361706958E-004
 Max element in the gradient : -8.290058638746160E-005
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  5.669593811035156E-004
 l1 2  5.438327789306641E-004
 l1 3  1.790523529052734E-004
 l2 1  2.067804336547852E-003
 l2 2  2.026796340942383E-003
 l3 1  7.348060607910156E-004
 l3 2  2.979040145874023E-003
 Time to compute the hessian :  9.612798690795898E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               3
 Sub iteration:           0
 Max elem grad: -8.290058638746160E-005
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  2.265570416174183E-004
 delta:  1.012533079127910E-003
 Time in trust_region:  8.711814880371094E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.099781878064     
 Predicted energy after the rotation:  -117.099781892795     
 Previous energy - predicted energy:   1.473139832341985E-008
 Time in trust e model:  1.597404479980469E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  2.664535259100376E-015
 Time in rotation matrix:  2.031326293945312E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  5.365800857543945E-002
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38220
  cpu  time :   7.69626100000460      s
  wall time :  0.109912872314453      s  ( x    70.0214709882763      )
* Number of unique beta determinants                         56977
* Number of unique alpha determinants                        56977
 Providing the one-electron integrals
 State average energy:  -117.099781891500     
 
 ---Rho_model---
 Rho:  0.912092067565091     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.099781891500     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          3.116 GB ] [ VIRT MEM :         19.743 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        7162.37  s ] [ CPU  TIME:      491539.29  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                   1770343
* Number of threads for diagonalization                         72
* Memory(Gb)                                         2.617630429565907    

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0997819128    0.000000   8.454E-09
   1   -117.0997819277    0.000000   5.439E-10
   2   -117.0997819289    0.000000   2.935E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          4.193 GB ] [ VIRT MEM :         21.770 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        7190.61  s ] [ CPU  TIME:      493465.56  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          3.032 GB ] [ VIRT MEM :         19.659 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        7190.73  s ] [ CPU  TIME:      493473.94  s ] <<<<< ..
 
* Energy of state    1                              -117.0997819288665    
* S^2 of state    1                                 0.1886139111819705E-11
 Wall time to provide state_av_act_2_rdm_ab_mo   149.591043949127     
 Wall time to provide state_av_act_2_rdm_aa_mo   130.093698978424     
 Wall time to provide state_av_act_2_rdm_bb_mo   131.282562017441     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  8.399486541748047E-004
* Saved determinants                                       1770343
 State average energy:  -117.099781908434     
 
 ******************
 Iteration           4
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   5.319118499755859E-004
 Gradient norm :   2.658755722235440E-004
 Max element in the gradient : -8.128962545822082E-005
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  5.691051483154297E-004
 l1 2  5.431175231933594E-004
 l1 3  1.890659332275391E-004
 l2 1  1.515865325927734E-003
 l2 2  1.523971557617188E-003
 l3 1  5.080699920654297E-004
 l3 2  2.422094345092773E-003
 Time to compute the hessian :  7.741928100585938E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               4
 Sub iteration:           0
 Max elem grad: -8.128962545822082E-005
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  2.172497404748679E-004
 delta:  2.025066158255821E-003
 Time in trust_region:  8.871555328369141E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.099781908434     
 Predicted energy after the rotation:  -117.099781921903     
 Previous energy - predicted energy:   1.346927547274390E-008
 Time in trust e model:  1.502037048339844E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  3.996802888650564E-015
 Time in rotation matrix:  2.079010009765625E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.840495109558105E-002
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38208
  cpu  time :   6.65269499999704      s
  wall time :  9.262800216674805E-002 s  ( x    71.8216397242480      )
* Number of unique beta determinants                         56977
* Number of unique alpha determinants                        56977
 Providing the one-electron integrals
 State average energy:  -117.099781920698     
 
 ---Rho_model---
 Rho:  0.910494230947779     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.099781920698     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          3.108 GB ] [ VIRT MEM :         19.735 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        7637.88  s ] [ CPU  TIME:      524057.51  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                   1770343
* Number of threads for diagonalization                         72
* Memory(Gb)                                         2.617630429565907    

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0997819405    0.000000   7.911E-09
   1   -117.0997819542    0.000000   5.105E-10
   2   -117.0997819553    0.000000   2.591E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          4.292 GB ] [ VIRT MEM :         21.868 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        7666.20  s ] [ CPU  TIME:      526000.43  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          3.132 GB ] [ VIRT MEM :         19.757 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        7666.31  s ] [ CPU  TIME:      526008.86  s ] <<<<< ..
 
* Energy of state    1                              -117.0997819553253    
* S^2 of state    1                                 0.1626621264486789E-11
 Wall time to provide state_av_act_2_rdm_ab_mo   162.628722190857     
 Wall time to provide state_av_act_2_rdm_aa_mo   129.511831998825     
 Wall time to provide state_av_act_2_rdm_bb_mo   139.858006954193     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  8.420944213867188E-004
* Saved determinants                                       1770343
 State average energy:  -117.099781933437     
 
 ******************
 Iteration           5
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   4.529953002929688E-004
 Gradient norm :   2.579162570511308E-004
 Max element in the gradient : -8.065843855628628E-005
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  3.621578216552734E-004
 l1 2  3.027915954589844E-004
 l1 3  9.012222290039062E-005
 l2 1  1.375913619995117E-003
 l2 2  1.278162002563477E-003
 l3 1  4.189014434814453E-004
 l3 2  1.882076263427734E-003
 Time to compute the hessian :  6.072044372558594E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               5
 Sub iteration:           0
 Max elem grad: -8.065843855628628E-005
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  2.077147944195053E-004
 delta:  4.050132316511641E-003
 Time in trust_region:  5.309581756591797E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.099781933437     
 Predicted energy after the rotation:  -117.099781945822     
 Previous energy - predicted energy:   1.238520042079472E-008
 Time in trust e model:  1.502037048339844E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  3.552713678800501E-015
 Time in rotation matrix:  2.281665802001953E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  3.247904777526855E-002
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38221
  cpu  time :   6.30649400001857      s
  wall time :  8.906316757202148E-002 s  ( x    70.8092264394121      )
* Number of unique beta determinants                         56977
* Number of unique alpha determinants                        56977
 Providing the one-electron integrals
 State average energy:  -117.099781944688     
 
 ---Rho_model---
 Rho:  0.908412896385785     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.099781944688     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          3.104 GB ] [ VIRT MEM :         19.727 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        8135.01  s ] [ CPU  TIME:      558099.49  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                   1770343
* Number of threads for diagonalization                         72
* Memory(Gb)                                         2.617630429565907    

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0997819659    0.000000   7.423E-09
   1   -117.0997819786    0.000000   4.758E-10
   2   -117.0997819797    0.000000   2.441E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          4.286 GB ] [ VIRT MEM :         21.860 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        8163.43  s ] [ CPU  TIME:      560038.05  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          3.125 GB ] [ VIRT MEM :         19.750 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        8163.59  s ] [ CPU  TIME:      560048.11  s ] <<<<< ..
 
* Energy of state    1                              -117.0997819796692    
* S^2 of state    1                                 0.1709026686586845E-11
 Wall time to provide state_av_act_2_rdm_ab_mo   148.861374855042     
 Wall time to provide state_av_act_2_rdm_aa_mo   129.827581167221     
 Wall time to provide state_av_act_2_rdm_bb_mo   129.920475006104     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  7.610321044921875E-004
* Saved determinants                                       1770343
 State average energy:  -117.099781959308     
 
 ******************
 Iteration           6
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   7.581710815429688E-004
 Gradient norm :   2.490534714036822E-004
 Max element in the gradient : -7.870061064758124E-005
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  5.600452423095703E-004
 l1 2  5.419254302978516E-004
 l1 3  1.769065856933594E-004
 l2 1  1.775026321411133E-003
 l2 2  1.828908920288086E-003
 l3 1  7.410049438476562E-004
 l3 2  2.865076065063477E-003
 Time to compute the hessian :  8.955955505371094E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               6
 Sub iteration:           0
 Max elem grad: -7.870061064758124E-005
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  1.995983699869003E-004
 delta:  8.100264633023282E-003
 Time in trust_region:  8.680820465087891E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.099781959308     
 Predicted energy after the rotation:  -117.099781970708     
 Previous energy - predicted energy:   1.140068661698024E-008
 Time in trust e model:  1.597404479980469E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  2.220446049250313E-015
 Time in rotation matrix:  2.009868621826172E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.449893951416016E-002
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38222
  cpu  time :   9.73811100004241      s
  wall time :  0.139459848403931      s  ( x    69.8273453721031      )
* Number of unique beta determinants                         56977
* Number of unique alpha determinants                        56977
 Providing the one-electron integrals
 State average energy:  -117.099781969655     
 
 ---Rho_model---
 Rho:  0.907568943424261     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.099781969655     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          3.098 GB ] [ VIRT MEM :         19.723 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        8608.19  s ] [ CPU  TIME:      590461.54  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                   1770343
* Number of threads for diagonalization                         72
* Memory(Gb)                                         2.617630429565907    

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0997819894    0.000000   6.957E-09
   1   -117.0997820011    0.000000   4.438E-10
   2   -117.0997820021    0.000000   2.273E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          4.280 GB ] [ VIRT MEM :         21.857 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        8636.22  s ] [ CPU  TIME:      592385.53  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          3.120 GB ] [ VIRT MEM :         19.746 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        8636.34  s ] [ CPU  TIME:      592394.19  s ] <<<<< ..
 
* Energy of state    1                              -117.0997820021007    
* S^2 of state    1                                 0.1657195962599350E-11
 Wall time to provide state_av_act_2_rdm_ab_mo   150.792617082596     
 Wall time to provide state_av_act_2_rdm_aa_mo   129.652076005936     
 Wall time to provide state_av_act_2_rdm_bb_mo   132.365633964539     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  7.150173187255859E-004
* Saved determinants                                       1770343
 State average energy:  -117.099781980215     
 
 ******************
 Iteration           7
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  9.536743164062500E-007
 Gradient second term (s) :   4.119873046875000E-004
 Gradient norm :   2.413277476189371E-004
 Max element in the gradient : -7.761084860429500E-005
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  2.694129943847656E-005
 l1 2  2.789497375488281E-005
 l1 3  9.059906005859375E-006
 l2 1  1.246929168701172E-003
 l2 2  1.132011413574219E-003
 l3 1  4.079341888427734E-004
 l3 2  1.440048217773438E-003
 Time to compute the hessian :  4.461050033569336E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               7
 Sub iteration:           0
 Max elem grad: -7.761084860429500E-005
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  1.915791157120429E-004
 delta:  1.620052926604656E-002
 Time in trust_region:  7.009506225585938E-005
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.099781980215     
 Predicted energy after the rotation:  -117.099781990747     
 Previous energy - predicted energy:   1.053183495969279E-008
 Time in trust e model:  1.716613769531250E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T:  3.552713678800501E-015
 Time in rotation matrix:  1.771450042724609E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  7.159996032714844E-002
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38221
  cpu  time :   6.50751600007061      s
  wall time :  9.060597419738770E-002 s  ( x    71.8221514388643      )
* Number of unique beta determinants                         56977
* Number of unique alpha determinants                        56977
 Providing the one-electron integrals
 State average energy:  -117.099781989762     
 
 ---Rho_model---
 Rho:  0.906423050766956     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.099781989762     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          3.095 GB ] [ VIRT MEM :         19.719 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        9085.48  s ] [ CPU  TIME:      623122.58  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                   1770343
* Number of threads for diagonalization                         72
* Memory(Gb)                                         2.617630429565907    

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0997820110    0.000000   6.546E-09
   1   -117.0997820219    0.000000   4.180E-10
   2   -117.0997820228    0.000000   2.190E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          4.282 GB ] [ VIRT MEM :         21.857 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        9113.81  s ] [ CPU  TIME:      625059.63  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          3.121 GB ] [ VIRT MEM :         19.746 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        9113.93  s ] [ CPU  TIME:      625068.27  s ] <<<<< ..
 
* Energy of state    1                              -117.0997820228316    
* S^2 of state    1                                 0.1739983810034598E-11
 Wall time to provide state_av_act_2_rdm_ab_mo   150.759994029999     
 Wall time to provide state_av_act_2_rdm_aa_mo   129.990993976593     
 Wall time to provide state_av_act_2_rdm_bb_mo   130.137209892273     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  8.299350738525391E-004
* Saved determinants                                       1770343
 State average energy:  -117.099782002463     
 
 ******************
 Iteration           8
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   7.479190826416016E-004
 Gradient norm :   2.336252925208172E-004
 Max element in the gradient : -7.593521386513227E-005
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  5.669593811035156E-004
 l1 2  5.369186401367188E-004
 l1 3  1.780986785888672E-004
 l2 1  1.827001571655273E-003
 l2 2  1.807928085327148E-003
 l3 1  7.290840148925781E-004
 l3 2  2.943992614746094E-003
 Time to compute the hessian :  9.057998657226562E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               8
 Sub iteration:           0
 Max elem grad: -7.593521386513227E-005
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  1.841411372920784E-004
 delta:  3.240105853209313E-002
 Time in trust_region:  8.790493011474609E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.099782002463     
 Predicted energy after the rotation:  -117.099782012201     
 Previous energy - predicted energy:   9.737604500514863E-009
 Time in trust e model:  1.597404479980469E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -2.682579489505168E-015
 Time in rotation matrix:  2.021789550781250E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  5.726408958435059E-002
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38218
  cpu  time :   6.29505900002550      s
  wall time :  8.770990371704102E-002 s  ( x    71.7713591424505      )
* Number of unique beta determinants                         56977
* Number of unique alpha determinants                        56977
 Providing the one-electron integrals
 State average energy:  -117.099782011284     
 
 ---Rho_model---
 Rho:  0.905836494104839     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.099782011284     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          3.091 GB ] [ VIRT MEM :         19.715 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        9561.21  s ] [ CPU  TIME:      655663.85  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                   1770343
* Number of threads for diagonalization                         72
* Memory(Gb)                                         2.617630429565907    

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0997820311    0.000000   6.147E-09
   1   -117.0997820411    0.000000   3.913E-10
   2   -117.0997820420    0.000000   2.000E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          4.274 GB ] [ VIRT MEM :         21.849 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        9588.93  s ] [ CPU  TIME:      657566.35  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          3.113 GB ] [ VIRT MEM :         19.738 GB ] <<<<< ..
.. >>>>> [ WALL TIME:        9589.05  s ] [ CPU  TIME:      657574.48  s ] <<<<< ..
 
* Energy of state    1                              -117.0997820420202    
* S^2 of state    1                                 0.1335503078436083E-11
 Wall time to provide state_av_act_2_rdm_ab_mo   173.526123046875     
 Wall time to provide state_av_act_2_rdm_aa_mo   131.693914890289     
 Wall time to provide state_av_act_2_rdm_bb_mo   130.580248832703     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  8.440017700195312E-004
* Saved determinants                                       1770343
 State average energy:  -117.099782020232     
 
 ******************
 Iteration           9
 ******************
 
 
 ---gradient---
 Gradient, first term (s) :  0.000000000000000E+000
 Gradient second term (s) :   8.530616760253906E-004
 Gradient norm :   2.274311628768981E-004
 Max element in the gradient : -7.540896151574583E-005
 ---End gradient---
 
 --- Diagonal_hessian_list_opt---
 l1 1  5.700588226318359E-004
 l1 2  5.331039428710938E-004
 l1 3  1.780986785888672E-004
 l2 1  2.025127410888672E-003
 l2 2  2.001047134399414E-003
 l3 1  8.149147033691406E-004
 l3 2  2.820968627929688E-003
 Time to compute the hessian :  9.423017501831055E-003
 ---End diagonal_hessian_list_opt---
 
 -----------------------------
 Iteration:               9
 Sub iteration:           0
 Max elem grad: -7.540896151574583E-005
 -----------------------------
 
 ==================
 ---Trust_region---
 ==================
 
 Summary after the trust region:
 lambda:  0.000000000000000E+000
 ||x||:  1.764361945985946E-004
 delta:  6.480211706418626E-002
 Time in trust_region:  8.800029754638672E-004
 ======================
 ---End trust_region---
 ======================
 
 ---Trust_e_model---
 prev_energy:                          -117.099782020232     
 Predicted energy after the rotation:  -117.099782029273     
 Previous energy - predicted energy:   9.041286830324680E-009
 Time in trust e model:  1.597404479980469E-005
 ---End trust_e_model---
 
 ---rotation_matrix---
 Max error in R.R^T: -2.886579864025407E-015
 Time in rotation matrix:  1.919269561767578E-004
 ---End rotation_matrix---
 
 ---apply_mo_rotation---
 Time in apply mo rotation:  2.931904792785645E-002
 ---End apply_mo_rotation---
 MO map initialized:                  38226
 
 AO -> MO integrals transformation
 ---------------------------------
 
 Getting AOs
 1st transformation
 2nd transformation
 3rd transformation
 4th transformation
 Molecular integrals provided:
  Size of MO map             0.994861602783203      MB
  Number of MO integrals:                  38219
  cpu  time :   9.85164400003850      s
  wall time :  0.139103174209595      s  ( x    70.8225678962183      )
* Number of unique beta determinants                         56977
* Number of unique alpha determinants                        56977
 Providing the one-electron integrals
 State average energy:  -117.099782028407     
 
 ---Rho_model---
 Rho:  0.904186261442511     
 Rho >=  0.100000000000000      , energy -> prev_energy:  -117.099782028407     
 ---End rho_model---
 
.. >>>>> [ RES  MEM :          3.086 GB ] [ VIRT MEM :         19.711 GB ] <<<<< ..
.. >>>>> [ WALL TIME:       10061.35  s ] [ CPU  TIME:      689927.34  s ] <<<<< ..
 

Davidson Diagonalization
------------------------

* Number of states                                               1
* Number of states in diagonalization                            4
* Number of determinants                                   1770343
* Number of threads for diagonalization                         72
* Memory(Gb)                                         2.617630429565907    

===== ================ =========== =========== 
Iter       Energy          S^2       Residual  
===== ================ =========== =========== 
   0   -117.0997820496    0.000000   5.799E-09
   1   -117.0997820590    0.000000   3.713E-10
   2   -117.0997820598    0.000000   1.947E-11
====== ================ =========== ===========

 
.. >>>>> [ RES  MEM :          4.273 GB ] [ VIRT MEM :         21.849 GB ] <<<<< ..
.. >>>>> [ WALL TIME:       10089.24  s ] [ CPU  TIME:      691838.29  s ] <<<<< ..
 
 
.. >>>>> [ RES  MEM :          3.113 GB ] [ VIRT MEM :         19.738 GB ] <<<<< ..
.. >>>>> [ WALL TIME:       10089.41  s ] [ CPU  TIME:      691848.46  s ] <<<<< ..
 
* Energy of state    1                              -117.0997820598377    
* S^2 of state    1                                 0.1207431692726277E-11
 Wall time to provide state_av_act_2_rdm_ab_mo   149.042152881622     
 Wall time to provide state_av_act_2_rdm_aa_mo   131.667708158493     
 Wall time to provide state_av_act_2_rdm_bb_mo   132.470458030701     
 providing state_av_act_2_rdm_spin_trace_mo 
 Time to provide state_av_act_2_rdm_spin_trace_mo  7.181167602539062E-004
* Saved determinants                                       1770343
 State average energy:  -117.099782039536     
 Not converged: nb_iter >= optimization_max_nb_iter
 #############################
    End of the optimization
 #############################
 State average energy:  -117.099782039536     
 
 ********** diff step **********
 Gain in energy during the orbital optimization: -2.884355154719742E-007
 The number of determinants in the wf > n_det_max_opt
 The program will exit
Wall time: 2:55:38



==> anc/C3H8.xyz <==
11

C 0.0000 0.0000 0.5862
C 0.0000 1.2745 -0.26
C 0.0000 -1.2745 -0.26
H 0.8717 0.0000 1.2403
H -0.8717 0.0000 1.2403
H 0.0000 2.1655 0.365
H 0.0000 -2.1655 0.365
H 0.8788 1.3196 -0.9019
H -0.8788 1.3196 -0.9019
H -0.8788 -1.3196 -0.9019
H 0.8788 -1.3196 -0.9019


==> anc/C3H8_CCSD-T_STO3G.out <==
 --invoking executable--
/users/p18005/damour/cfour/bin_cfour/xjoda


   *************************************************************************
         <<<     CCCCCC     CCCCCC   |||     CCCCCC     CCCCCC   >>>
       <<<      CCC        CCC       |||    CCC        CCC         >>>
      <<<      CCC        CCC        |||   CCC        CCC            >>>
    <<<        CCC        CCC        |||   CCC        CCC              >>>
      <<<      CCC        CCC        |||   CCC        CCC            >>>
       <<<      CCC        CCC       |||    CCC        CCC         >>>
         <<<     CCCCCC     CCCCCC   |||     CCCCCC     CCCCCC   >>>
   *************************************************************************

     ****************************************************************
     * CFOUR Coupled-Cluster techniques for Computational Chemistry *
     ****************************************************************
 

   Department of Chemistry                Institut fuer Physikalische Chemie
   University of Florida                  Universitaet Mainz
   Gainesville, FL 32611, USA             D-55099 Mainz, Germany

   Department of Chemistry                Fakultaet fuer Chemie und Biowiss.
   Johns Hopkins University               Karlsruher Institut fuer Technologie
   Baltimore, MD 21218, USA               D-76131 Karlsruhe, Germany

   Department of Chemistry                Department of Physical Chemistry
   Southern Methodist University          Eotvos Lorand University
   Dallas, TX 75275, USA                  H-1053 Budapest, Hungary

 
                       Version 2.1
 
                     olympecomp337.bullx                               
                     Thu 15 Feb 10:08:07 CET 2024                      
                     integer*8 version is running
 
********************************************************************************
*                          Input from ZMAT file                                *
********************************************************************************
CCSD(T) ground-state calculation                                                
C  0.0000  0.0000  0.5862                                                       
C  0.0000  1.2745 -0.26                                                         
C  0.0000 -1.2745 -0.26                                                         
H  0.8717  0.0000  1.2403                                                       
H -0.8717  0.0000  1.2403                                                       
H  0.0000  2.1655  0.365                                                        
H  0.0000 -2.1655  0.365                                                        
H  0.8788  1.3196 -0.9019                                                       
H -0.8788  1.3196 -0.9019                                                       
H -0.8788 -1.3196 -0.9019                                                       
H  0.8788 -1.3196 -0.9019                                                       
                                                                                
*ACES2(CALC=CCSD(T),BASIS=STO-3G,CC_PROG=NCC,COORD=CARTESIAN                    
T3_EXTRAPOL=ON,MEMORY=120,MEM_UNIT=GB,T4_EXTRAPOL=ON                            
ESTATE_CONV=5,CC_CONV=14,LINEQ_CONV=7,SCF_CONV=10)                              
                                                                                
********************************************************************************
    -------------------------------------------------------------------
                    CFOUR Control Parameters 
    -------------------------------------------------------------------
        External           Internal           Value            Units
          Name               Name
    -------------------------------------------------------------------
       ABCDTYPE             IABCDT         STANDARD    [  0]    ***   
       ANHARMONIC           IANHAR         OFF         [  0]    ***   
       ANH_ALGORIT          IANALG         STANDARD    [  0]    ***   
       ANH_DERIVAT          IANDER         SECOND      [  1]    ***   
       ANH_MODE             ANHMOD         VIBRATION   [  0]    ***   
       ANH_STEPSIZ          ICUBST             50000          x 10-6  
       ANH_SYMMETR          IANHSM         ABELIAN     [  0]    ***   
       AO_LADDERS           IAOLAD         SINGLEPASS  [  1]    ***   
       AV_SCF               IAVSCF         OFF         [  0]    ***   
       BASIS                IBASIS         STO-3G      [  2]    ***   
       BOTHVECTORS          BOTHVC         OFF         [  0]    ***   
       BOX_POTENT           IPIAB          OFF         [  0]    ***   
       BREIT                IBREIT         OFF         [  0]    ***   
       BRUCK_CONV           IBRTOL          10D-  4             ***   
       BRUECKNER            IBRKNR         OFF         [  0]    ***   
       BUFFERSIZE           IBUFFS              4096            ***   
       CACHE_RECS           ICHREC             10               ***   
       CALCLEVEL            ICLLVL         CCSD(T)     [ 22]    ***   
       CCORBOPT             ICCORB         OFF         [  0]  x 0.01  
       CC_CONV              ICCCNV          10D- 14             ***   
       CC_EXPORDER          ICCEOR              5               ***   
       CC_EXTRAPOL          ICCEXT         DIIS        [  1]    ***   
       CC_GUESS             ICCGES         MP2         [  0]    ***   
       CC_MAXCYC            ICCCYC            100              cycles 
       CC_PROGRAM           ICCPRO         NCC         [  5]    ***   
       CHARGE               ICHRGE              0               ***   
       CHOLESKY             ICHOLE         OFF         [  0]    ***   
       CIS_CONV             ICISTL              5               ***   
       COMM_SIZE            IPSIZE            ***               ***   
       CONSTANT             ICONST         OLD         [  1]    ***   
       CONTINUUM            ICONTU         NONE        [  0]    ***   
       CONTRACTION          ICNTYP         GENERAL     [  1]    ***   
       COORDINATES          ICOORD         CARTESIAN   [  1]    ***   
       CPHF_CONVER          ICPHFT          10D- 16             ***   
       CPHF_MAXCYC          ICPHFC             64              cycles 
       CUBIC                ICUBIC         OFF         [  0]    ***   
       CURVILINEAR          ICURVY         OFF         [  0]    ***   
       DBOC                 IDBOC          OFF         [  0]    ***   
       DCT                  IDCT           OFF         [  0]    ***   
       DERIV_LEV            IDRLVL         ZERO        [  0]    ***   
       DEVMEM_SIZE          IDVMEM         *********           MByte  
       DIAG_MRCC            IEOMST          10D-  0             ***   
       DIFF_TYPE            IDIFTY         RELAXED     [  0]    ***   
       DIRECT               IDIRCT         OFF         [  0]    ***   
       DROPMO               IDRPMO      NONE         
       ECP                  IECP           OFF         [  0]    ***   
       EIGENVECTOR          IVEC                1               ***   
       EL_ANHARM            IELANH         OFF         [  0]    ***   
       EOMFOLLOW            IEOMSR         ENERGY      [  0]    ***   
       EOMIP                IEOMIP         OFF         [  0]    ***   
       EOMLEVEL             HBARFM         SAME        [  0]    ***   
       EOM_MRCC             IMRCCE         NEW         [  1]    ***   
       EOM_NONIT            EOMNON         OFF         [  0]    ***   
       EOM_NSING            IEOMSI          10D-  0             ***   
       EOM_NSTATES          IMRCCD         DAVIDSON    [  0]    ***   
       EOM_NTRIP            IEOMTR          10D-  0             ***   
       EOM_ORDER            IEXORD         ENERGY      [  0]    ***   
       EOM_PROPSTA          IEOMST              0               ***   
       ESTATE_CONV          IEXTOL          10D-  5             ***   
       ESTATE_DIAG          IEXDIG         ITERATIVE   [  0]    ***   
       ESTATE_LOCK          IESLOC         ON          [  1]    ***   
       ESTATE_MAXC          IEXMXC             40               ***   
       ESTATE_PROP          IEXPRP         OFF         [  0]    ***   
       EVAL_HESS            IRECAL              0            # of cyc.
       EXCITATION           IEXCIT              0               ***   
       EXCITE               IEXCIT         NONE        [  0]    ***   
       EXTERN_POT           IEXPOT         OFF         [  0]    ***   
       FCGRADNEW            IFCGNW         OFF         [  0]    ***   
       FC_FIELD             IFINFC              0             x 10-6  
       FD_CALTYPE           IFDCAL         GRADONLY    [  0]    ***   
       FD_PROJECT           IFDPRJ         OFF         [  1]    ***   
       FD_STEPSIZE          IDISFD              0            10-4 bohr
       FD_USEGROUP          IFDGRP         FULL        [  0]    ***   
       FILE_RECSIZ          IFLREC              4096           words  
       FINITE_PERT          IFIPER              0             x 10-6  
       FIXGEOM              IFIXGM         OFF         [  0]    ***   
       FOCK                 IFOCK          AO          [  1]    ***   
       FREQ_ALGORI          IVIALG         STANDARD    [  0]    ***   
       FROZEN_CORE          IFROCO         OFF         [  0]    ***   
       GAMMA_ABCD           IGABCD         STORE       [  0]    ***   
       GAMMA_ABCI           IGABCI         STORE       [  0]    ***   
       GENBAS_1             IGNBS1              0               ***   
       GENBAS_2             IGNBS2              0               ***   
       GENBAS_3             IGNBS3              0               ***   
       GENBAS_4             IGNBS4              0               ***   
       GEO_CONV             ICONTL              5              H/bohr 
       GEO_MAXCYC           IOPTCY             50               ***   
       GEO_MAXSTEP          IMXSTP            300            millibohr
       GEO_METHOD           INR            SINGLE_POINT[  5]    ***   
       GIAO                 IGIAO          OFF         [  1]    ***   
       GIMIC                IGIMIC         OFF         [  0]    ***   
       GRID                 IGRID          OFF         [  0]    ***   
       GRID_ALGO            IGALGO         SERIAL      [  0]    ***   
       GUESS                IGUESS         MOREAD      [  0]    ***   
       HBAR                 IHBAR          OFF         [  0]    ***   
       HESS_TYPE            IHESTP         SCF         [  0]    ***   
       HF2_FILE             IHF2Fl         USE         [  1]    ***   
       HFSTABILITY          ISTABL         OFF         [  0]    ***   
       INCORE               INCORE         OFF         [  0]    ***   
       INPUT_MRCC           IMRCC          ON          [  1]    ***   
       INTEGRALS            INTTYP         VMOL        [  1]    ***   
       JODA_PRINT           IJPRNT              0               ***   
       KEYWORD_OUT          IDMPKW         NO          [  0]    ***   
       LINDEP_TOL           ILINDP              8               ***   
       LINEQ_CONV           IZTACN          10D-  7           cycles  
       LINEQ_EXPOR          ILMAXD              5               ***   
       LINEQ_MAXCY          ILMAXC            100               ***   
       LINEQ_TYPE           ILTYPE         DIIS        [  1]    ***   
       LOCK_ORBOCC          ILOCOC         OFF         [  0]    ***   
       MEMORY_SIZE          IMEMSZ         *********           words  
       MEM_UNIT             IMEMU          GB          [  3]    ***   
       MRCC                 IMRCCC         OFF         [  0]    ***   
       MULTIPLICTY          IMULTP              1               ***   
       NACOUPLING           IVCOUP         OFF         [  0]    ***   
       NEGEVAL              IDIE           ABORT       [  0]    ***   
       NEWNORM              INEWNO         OFF         [  0]    ***   
       NON-HF               INONHF         OFF         [  0]    ***   
       NTOP_TAMP            ITOPT2             15               ***   
       NUC_MODEL            INUCMO         POINT       [  0]    ***   
       OCCUPATION           IOCCU   ESTIMATED BY SCF 
       OPEN-SHELL           IOPEN          SPIN-ORBITAL[  0]    ***   
       OPTVIB               IOPTVB         OFF         [  0]    ***   
       ORBITALS             IORBTP         STANDARD    [  0]    ***   
       PARALLEL             IPARAL         ON          [  1]    ***   
       PARA_INT             IPINTS         ON          [  1]    ***   
       PARA_PRINT           IPPRIN              0               ***   
       PERT_ORB             IPTORB         STANDARD    [  0]    ***   
       POINTS               IGRDFD              0               ***   
       PRINT                IPRNT               0               ***   
       PROPS                IPROPS         OFF         [  0]    ***   
       PROP_INTEGR          IINTYP         INTERNAL    [  0]    ***   
       PSI                  IPSI           OFF         [  0]    ***   
       QC_ALG               IQCALG         FLM         [  0]    ***   
       QC_LINALG            IQCLIN         TRIDIAG     [  2]    ***   
       QC_MAXCYC            IQCMAX          10D-100           cycles  
       QC_MAXSCFCY          IQCMSC          10D- 15           cycles  
       QC_RTRUST            IQCRTR          10D-  0           x 10-3  
       QC_SKIPSCF           IQCSKI         OFF         [  0]    ***   
       QC_START             IQCSTA          10D-  1             ***   
       QRHFGUESS            IQGUES         OFF         [  0]    ***   
       QUARTIC              IQUART         OFF         [  0]    ***   
       RAMAN_INT            IRAMIN         OFF         [  0]    ***   
       RAMAN_ORB            IRAMRE         UNRELAXED   [  0]    ***   
       RDO                  IRDOFM         OFF         [  0]    ***   
       REDUCE_REPR          REDREP         Ir          [  0]    ***   
       REFERENCE            IREFNC         RHF         [  0]    ***   
       RELATIVIST           IRELAT         OFF         [  0]    ***   
       RELAX_DENS           IRDENS         OFF         [  0]    ***   
       RESET_FLAGS          IRESET         OFF         [  0]    ***   
       RESTART_CC           ICCRES         OFF         [  0]    ***   
       ROT_EVEC             ROTVEC              0               ***   
       SAVE_INTS            ISVINT         OFF         [  0]    ***   
       SCALE_ON             ISTCRT              0               ***   
       SCF_CONV             ISCFCV          10D- 10             ***   
       SCF_DAMPING          IDAMP               0             x 10-3  
       SCF_EXPORDE          IRPPOR              6               ***   
       SCF_EXPSTAR          IRPPLS              8               ***   
       SCF_EXTRAPO          IRPP           ON          [  1]    ***   
       SCF_MAXCYC           ISCFCY            150              cycles 
       SCF_NOSTOP           ISCFST         OFF         [  0]    ***   
       SCF_PRINT            ISCFPR              0               ***   
       SCF_PROG             ISCFPR         SCF         [  0]    ***   
       SD_FIELD             IFINSD              0             x 10-6  
       SOPERT               IPERSO         OFF         [  0]    ***   
       SPHERICAL            IDFGHI         ON          [  1]    ***   
       SPINORBIT            ISOCAL         OFF         [  0]    ***   
       SPINROTATIO          ISRCON         OFF         [  0]    ***   
       SPIN_FLIP            ISPFLP         OFF         [  0]    ***   
       SPIN_ORBIT           ISPORB         OFF         [  0]    ***   
       SPIN_SCAL            ISCSMP         OFF         [  0]    ***   
       STEEPSCALE           ISTPSC              1000          x 10-3  
       SUBGROUP             ISUBGP         DEFAULT     [  0]    ***   
       SUBGRPAXIS           ISBXYZ         X           [  0]    ***   
       SYMMETRY             ISYM           ON          [  0]    ***   
       SYM_CHECK            ISYMCK         OVERRIDE    [  1]    ***   
       T3_EXTRAPOL          IT3EXT         ON          [  1]    ***   
       T4_EXTRAPOL          IT4EXP         ON          [  1]    ***   
       TAMP_SUM             IEVERY              5               ***   
       TESTSUITE            ITESTS         OFF         [  0]    ***   
       THERMOCH             ITHERM         OFF         [  0]    ***   
       TOL_CHOLESK          ITOLCH          10D-  4             ***   
       TRANGRAD             IRESRM         OFF         [  0]    ***   
       TRANS_INV            ITRAIN         USE         [  0]    ***   
       TREAT_PERT           ITREAT         SIMULTANEOUS[  0]    ***   
       TRIP_ALGORI          ITRALG         NORMAL      [  0]    ***   
       UIJ_THRESHO          IUIJTH              1               ***   
       UNITS                IUNITS         ANGSTROM    [  0]    ***   
       UNOS                 IUNOS          OFF         [  0]    ***   
       UPDATE_HESS          IHUPDT         ON          [  1]    ***   
       VIBPHASE             ISETPH         STANDARD    [  0]    ***   
       VIBRATION            IVIB           NO          [  0]    ***   
       VIB_ALGORIT          IGEALG         STANDARD    [  0]    ***   
       VNATORB              IVNORB         OFF         [  0]    ***   
       VTRAN                IVTRAN         FULL/PARTIAL[  0]    ***   
       XFIELD               IXEFLD              0             x 10-6  
       XFORM_TOL            IXFTOL          10D- 11             ***   
       YFIELD               IYEFLD              0             x 10-6  
       ZFIELD               IZEFLD              0             x 10-6  
       ZSCALE_EXP           IZEXPS         OFF         [  0]    ***   
    -------------------------------------------------------------------
  @GETXYZ-I,    11 atoms read from ZMAT.
   Rotational constants (in cm-1): 
          0.2484641223             0.2804864979             0.9895395355
   Rotational constants (in MHz): 
       7448.7680383026          8408.7748412217         29665.6531199881
********************************************************************************
   The full molecular point group is C2v .
   The largest Abelian subgroup of the full molecular point group is C2v .
   The computational point group is C2v .
********************************************************************************


 ----------------------------------------------------------------
         Coordinates used in calculation (QCOMP) 
 ----------------------------------------------------------------
 Z-matrix   Atomic            Coordinates (in bohr)
  Symbol    Number           X              Y              Z
 ----------------------------------------------------------------
     C         6         0.00000000     0.00000000     1.09084750
     C         6         0.00000000     2.40845645    -0.50823908
     C         6         0.00000000    -2.40845645    -0.50823908
     H         1         1.64727461     0.00000000     2.32691762
     H         1        -1.64727461     0.00000000     2.32691762
     H         1         0.00000000     4.09220278     0.67283999
     H         1         0.00000000    -4.09220278     0.67283999
     H         1         1.66069167     2.49368312    -1.72125454
     H         1        -1.66069167     2.49368312    -1.72125454
     H         1        -1.66069167    -2.49368312    -1.72125454
     H         1         1.66069167    -2.49368312    -1.72125454
 ----------------------------------------------------------------
 
   Interatomic distance matrix (Angstroms) 
 
                 C             C             C             H             H    
                [ 1]        [ 2]        [ 3]        [ 4]        [ 5]
  C    [ 1]     0.00000
  C    [ 2]     1.52984     0.00000
  C    [ 3]     1.52984     2.54900     0.00000
  H    [ 4]     1.08982     2.15293     2.15293     0.00000
  H    [ 5]     1.08982     2.15293     2.15293     1.74340     0.00000
  H    [ 6]     2.17677     1.08835     3.49632     2.49307     2.49307
  H    [ 7]     2.17677     3.49632     1.08835     2.49307     2.49307
  H    [ 8]     2.17441     1.08920     2.81313     2.51603     3.06506
  H    [ 9]     2.17441     1.08920     2.81313     3.06506     2.51603
  H    [10]     2.17441     2.81313     1.08920     3.06506     2.51603
  H    [11]     2.17441     2.81313     1.08920     2.51603     3.06506
 
                 H             H             H             H             H    
                [ 6]        [ 7]        [ 8]        [ 9]        [10]
  H    [ 6]     0.00000
  H    [ 7]     4.33100     0.00000
  H    [ 8]     1.75866     3.81094     0.00000
  H    [ 9]     1.75866     3.81094     1.75760     0.00000
  H    [10]     3.81094     1.75866     3.17089     2.63920     0.00000
  H    [11]     3.81094     1.75866     2.63920     3.17089     1.75760
 
                 H    
                [11]
  H    [11]     0.00000
 rotcon2
   Rotational constants (in cm-1): 
          0.2484641223             0.9895395355             0.2804864979
   Rotational constants (in MHz): 
       7448.7680383026         29665.6531199881          8408.7748412217
  There are   23 basis functions.
 @GEOPT-W, Archive file not created for single-point calculation.
 @CHECKOUT-I, Total execution time (CPU/WALL):        0.23/       1.15 seconds.
--executable xjoda finished with status     0 in        1.39 seconds (walltime).
 --invoking executable--
/users/p18005/damour/cfour/bin_cfour/xvmol
 SERIAL VERSION OF MOLECULE STARTED
********************************************************************************
                    INPUT FROM MOL FILE
********************************************************************************
INTGRL        1    0    1    0    0    0    0    0    0                         
         *** CFOUR Program System (Release V0.1) ***                            
CCSD(T) ground-state calculation                                                
    5    2 X  Y       0.10E-08              0    0                              
   9999.00      3.00                                                            
          6.00000000    1    2    1    1                                        
C #1   0.000000000000000   0.000000000000000   1.090847499416857                
    6    2                                                                      
   71.6168373000000       0.154329000000000       0.000000000000000E+000        
   13.0450963000000       0.535328100000000       0.000000000000000E+000        
   3.53051220000000       0.444634500000000       0.000000000000000E+000        
   2.94124940000000       0.000000000000000E+000 -9.996720000000001E-002        
  0.683483100000000       0.000000000000000E+000  0.399512800000000             
  0.222289900000000       0.000000000000000E+000  0.700115500000000             
    3    1                                                                      
   2.94124940000000       0.155916300000000                                     
  0.683483100000000       0.607683700000000                                     
  0.222289900000000       0.391957400000000                                     
          6.00000000    1    2    1    1                                        
C #2   0.000000000000000   2.408456450590927  -0.508239082372113                
    6    2                                                                      
   71.6168373000000       0.154329000000000       0.000000000000000E+000        
   13.0450963000000       0.535328100000000       0.000000000000000E+000        
   3.53051220000000       0.444634500000000       0.000000000000000E+000        
   2.94124940000000       0.000000000000000E+000 -9.996720000000001E-002        
  0.683483100000000       0.000000000000000E+000  0.399512800000000             
  0.222289900000000       0.000000000000000E+000  0.700115500000000             
    3    1                                                                      
   2.94124940000000       0.155916300000000                                     
  0.683483100000000       0.607683700000000                                     
  0.222289900000000       0.391957400000000                                     
          1.00000000    1    1    1                                             
H #3   1.647274608065995   0.000000000000000   2.326917616585571                
    3    1                                                                      
   3.42525090000000       0.154329000000000                                     
  0.623913700000000       0.535328100000000                                     
  0.168855400000000       0.444634500000000                                     
          1.00000000    1    1    1                                             
H #4   0.000000000000000   4.092202780505809   0.672839993045172                
    3    1                                                                      
   3.42525090000000       0.154329000000000                                     
  0.623913700000000       0.535328100000000                                     
  0.168855400000000       0.444634500000000                                     
          1.00000000    1    1    1                                             
H #5   1.660691666362736   2.493683116673039  -1.721254535988681                
    3    1                                                                      
   3.42525090000000       0.154329000000000                                     
  0.623913700000000       0.535328100000000                                     
  0.168855400000000       0.444634500000000                                     
FINISH                                                                          
 
********************************************************************************
 ONE- AND TWO-ELECTRON INTEGRALS OVER SYMMETRY-ADAPTED AOS ARE CALCULATED.

  SPHERICAL HARMONICS ARE USED.
  
  INTEGRALS LESS THAN  0.10E-13 ARE NEGLECTED.

  NUCLEAR REPULSION ENERGY :   82.5908251374 A.U.
  @MOLECU-I, ONE ELECTRON INTEGRALS (CPU/WALL):        0.01/       0.01 SECONDS.
  @TWOEL-I,       1957 INTEGRALS OF SYMMETRY TYPE  I I I I
  @TWOEL-I,       3986 INTEGRALS OF SYMMETRY TYPE  I J I J
  @TWOEL-I,       2591 INTEGRALS OF SYMMETRY TYPE  I I J J
  @TWOEL-I,       1662 INTEGRALS OF SYMMETRY TYPE  I J K L
  @TWOEL-I, TOTAL NUMBER OF 2-E INTEGRALS      10196.
  @MOLECU-I, TWO ELECTRON INTEGRALS (CPU/WALL):        0.04/       0.04 SECONDS.
 @CHECKOUT-I, Total execution time (CPU/WALL):        0.06/       0.43 seconds.

Running with 36 threads/proc

--executable xvmol finished with status     0 in        0.45 seconds (walltime).
 --invoking executable--
/users/p18005/damour/cfour/bin_cfour/xvmol2ja
 @GETMEM-I,  Allocated  114440 MB of main memory.
 @CHECKOUT-I, Total execution time (CPU/WALL):        0.01/       0.14 seconds.
--executable xvmol2ja finished with status     0 in        0.17 seconds (walltime).
 --invoking executable--
/users/p18005/damour/cfour/bin_cfour/xvscf
  There are   23 functions in the AO basis.

  There are 4 irreducible representations.

       Irrep        # of functions
         1                 10
         2                  4
         3                  7
         4                  2


  Parameters for SCF calculation: 
        SCF reference function:  RHF  
  Maximum number of iterations:  150
     Full symmetry point group: C2v 
     Computational point group: C2v 
        Initial density matrix: MOREAD                 
     SCF convergence tolerance: 10**(-10)
  DIIS convergence acceleration:  ON
          Latest start for DIIS:   8
                     DIIS order:   6

  Memory information:      59138 words required.
  Fock matrices are constructed from AO integral file.
 @GETMEM-I,  Allocated       0 MB of main memory.
  Initialization and symmetry analysis required      0.003 seconds.

  @INITGES-I, Occupancies from core Hamiltonian:

          Alpha population by irrep:   6    2    4    1
           Beta population by irrep:   6    2    4    1


 total no. of electrons in initial guess :  0.000000000000000E+000
  --------------------------------------------------------------------
  Iteration         Total Energy            Largest Density Difference
  --------------------------------------------------------------------
       0            82.590825137411500              0.0000000000D+00
   current occupation vector 
     6  2  4  1
     6  2  4  1
       1          -103.375448865665746              0.4531411920D+01
   current occupation vector 
     6  2  4  1
     6  2  4  1
       2          -113.325944106526762              0.4437536747D+01
   current occupation vector 
     6  2  4  1
     6  2  4  1
       3          -116.330310635594643              0.1367727929D+01
   current occupation vector 
     6  2  4  1
     6  2  4  1
       4          -116.853105355549232              0.7624505269D+00
   current occupation vector 
     6  2  4  1
     6  2  4  1
       5          -116.884400407117411              0.1677368835D+00
   current occupation vector 
     6  2  4  1
     6  2  4  1
       6          -116.886082538977334              0.3437470285D-01
   current occupation vector 
     6  2  4  1
     6  2  4  1
       7          -116.886102237527197              0.4603454143D-02
   current occupation vector 
     6  2  4  1
     6  2  4  1
       8          -116.886102644277727              0.5617772717D-03
   current occupation vector 
     6  2  4  1
     6  2  4  1
       9          -116.886102650074307              0.3995232790D-04
   current occupation vector 
     6  2  4  1
     6  2  4  1
      10          -116.886102650118048              0.4098673707D-05
   current occupation vector 
     6  2  4  1
     6  2  4  1
      11          -116.886102650119668              0.1214819865D-05
   current occupation vector 
     6  2  4  1
     6  2  4  1
      12          -116.886102650119724              0.1231887570D-06
   current occupation vector 
     6  2  4  1
     6  2  4  1
      13          -116.886102650119611              0.4051240277D-07
   current occupation vector 
     6  2  4  1
     6  2  4  1
      14          -116.886102650119639              0.2609558791D-08
   current occupation vector 
     6  2  4  1
     6  2  4  1
      15          -116.886102650119469              0.3428460849D-09
   current occupation vector 
     6  2  4  1
     6  2  4  1

  SCF has converged.

 Density matrix saved to file den.dat
 total electron number:   26.0000000000000     
     E(SCF)=      -116.886102650119696              0.1701327967D-10

  Eigenvector printing suppressed.

 @PUTMOS-I, Writing converged MOs to NEWMOS. 
 @PUTMOS-I, Symmetry   1 Full Blocks  2 Partial Blocksize   2
 @PUTMOS-I, Symmetry   2 Full Blocks  1 Partial Blocksize   0
 @PUTMOS-I, Symmetry   3 Full Blocks  1 Partial Blocksize   3
 @PUTMOS-I, Symmetry   4 Full Blocks  0 Partial Blocksize   2
 @PUTFOCK-I, Writing converged Fock matrix to NEWFOCK. 
 @PUTFOCK-I, Symmetry   1 Full Blocks  2 Partial Blocksize   2
 @PUTFOCK-I, Symmetry   2 Full Blocks  1 Partial Blocksize   0
 @PUTFOCK-I, Symmetry   3 Full Blocks  1 Partial Blocksize   3
 @PUTFOCK-I, Symmetry   4 Full Blocks  0 Partial Blocksize   2


 
  ORBITAL EIGENVALUES (ALPHA)  (1H = 27.2113834 eV)

       MO #        E(hartree)               E(eV)           FULLSYM    COMPSYM
       ----   --------------------   --------------------   -------   ---------
    1     1         -11.0423568210        -300.4778050961      A1        A1 (1)
    2    15         -11.0323702920        -300.2060578254      B2        B2 (3)
    3     2         -11.0322988037        -300.2041125318      A1        A1 (1)
    4     3          -1.0149239655         -27.6174851458      A1        A1 (1)
    5    16          -0.8911944377         -24.2506335273      B2        B2 (3)
    6     4          -0.7702768139         -20.9602977058      A1        A1 (1)
    7    11          -0.5969594747         -16.2440931414      B1        B1 (2)
    8     5          -0.5681778827         -15.4609062062      A1        A1 (1)
    9    17          -0.5222805719         -14.2119768842      B2        B2 (3)
   10    22          -0.5039461977         -13.7130731987      A2        A2 (4)
   11     6          -0.4420234337         -12.0280691267      A1        A1 (1)
   12    18          -0.4396553616         -11.9636306090      B2        B2 (3)
   13    12          -0.4369229874         -11.8892789267      B1        B1 (2)
  +++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
   14    13           0.6240424141          16.9810573890      B1        B1 (2)
   15     7           0.6243688447          16.9899400174      A1        A1 (1)
   16    19           0.6649241164          18.0935050640      B2        B2 (3)
   17     8           0.7159973527          19.4832784764      A1        A1 (1)
   18    23           0.7187879469          19.5592144059      A2        A2 (4)
   19     9           0.7654818127          20.8298190902      A1        A1 (1)
   20    20           0.7709540337          20.9787257950      B2        B2 (3)
   21    21           0.7847327618          21.3536640478      B2        B2 (3)
   22    10           0.7951578872          21.6373461320      A1        A1 (1)
   23    14           0.8158416200          22.2001791151      B1        B1 (2)


  VSCF finished.

 @CHECKOUT-I, Total execution time (CPU/WALL):        0.04/       0.21 seconds.
--executable xvscf finished with status     0 in        0.24 seconds (walltime).
 --invoking executable--
/users/p18005/damour/cfour/bin_cfour/xvtran
 @GETMEM-I,  Allocated  114440 MB of main memory.
  Full RHF integral transformation
  Transformation of IIII integrals :
  1 pass through the AO integral file was required.
        1957 AO integrals were read.
        2007 MO integrals were written to HF2.
  Transformation of IIJJ integrals :
  1 pass through the AO integral file was required.
        2591 AO integrals were read.
        2649 MO integrals were written to HF2.
  Transformation of IJIJ integrals :
  1 pass through the AO integral file was required.
        3986 AO integrals were read.
        4062 MO integrals were written to HF2.
  Transformation of IJKL integrals :
  1 pass through the AO integral file was required.
        1662 AO integrals were read.
        1680 MO integrals were written to HF2.
  Summary of active molecular orbitals: 
------------------------------------------------------------------------
 
  Index      Eigenvalue    Symmetry    Index      Eigenvalue    Symmetry
------------------------------------------------------------------------
     1       -11.0423568        1        13        -0.5039462        4
     2       -11.0322988        1        14         0.6243688        1
     3        -1.0149240        1        15         0.7159974        1
     4        -0.7702768        1        16         0.7654818        1
     5        -0.5681779        1        17         0.7951579        1
     6        -0.4420234        1        18         0.6240424        2
     7        -0.5969595        2        19         0.8158416        2
     8        -0.4369230        2        20         0.6649241        3
     9       -11.0323703        3        21         0.7709540        3
    10        -0.8911944        3        22         0.7847328        3
    11        -0.5222806        3        23         0.7187879        4
    12        -0.4396554        3
------------------------------------------------------------------------
  -11.0423568210112       -11.0322988037335       -1.01492396545415     
 -0.770276813851712      -0.568177882725257      -0.442023433719908     
 -0.596959474740297      -0.436922987411485       -11.0323702919643     
 -0.891194437668046      -0.522280571893796      -0.439655361622375     
 -0.503946197702765       0.624368844746534       0.715997352652128     
  0.765481812665602       0.795157887195898       0.624042414139412     
  0.815841619986825       0.664924116428366       0.770954033707105     
  0.784732761798833       0.718787946880624     
 @CHECKOUT-I, Total execution time (CPU/WALL):        0.02/       0.06 seconds.
--executable xvtran finished with status     0 in        0.08 seconds (walltime).
 --invoking executable--
/users/p18005/damour/cfour/bin_cfour/xintprc
 @GETMEM-I,  Allocated  114440 MB of main memory.
  @GMOIAA-I, Processing MO integrals for spin case AA.
  @GMOIAA-I, Generation of integral list completed.
                      TYPE                NUMBER
                      ----               --------
                      PPPP                   436
                      PPPH                  1889
                      PPHH                  2280
                      PHPH                  1380
                      PHHH                  3191
                      HHHH                  1222

                     TOTAL                 10398

  @FORMT2-I, Second-order MP correlation energies:
            ------------------------------------------------
            E(SCF)                  =   -116.886102650120 a.u.
            E2(AA)                  =     -0.007175826403 a.u.
            E2(AB)                  =     -0.143706311668 a.u.
            E2(TOT)                 =     -0.158057964474 a.u.
            Total MP2 energy        =   -117.044160614594 a.u.
            ------------------------------------------------
   Largest T2 amplitudes for spin case AB:
       _       _                 _       _                 _       _
   i   j   a   b             i   j   a   b             i   j   a   b
-----------------------------------------------------------------------------
[ 12  12  20  20]-0.03362 [ 13  13  23  23]-0.02628 [  8   8  18  18]-0.02206
[  8   8  19  19]-0.02105 [  7   7  18  18]-0.02002 [  8   7  19  18]-0.02001
[  7   8  18  19]-0.02001 [  6   6  14  14]-0.01817 [ 12  12  22  22]-0.01760
[  5   5  14  14]-0.01700 [ 12  12  15  15]-0.01603 [ 12  11  20  22]-0.01597
[ 11  12  22  20]-0.01597 [  8   7  18  19]-0.01566 [  7   8  19  18]-0.01566
-----------------------------------------------------------------------------
   Norm of T2AB vector (     4430 symmetry allowed elements):  0.2341801367.
-----------------------------------------------------------------------------
 @CHECKOUT-I, Total execution time (CPU/WALL):        0.10/       0.47 seconds.
--executable xintprc finished with status     0 in        0.49 seconds (walltime).
  calling xncc 
 --invoking executable--
/users/p18005/damour/cfour/bin_cfour/xncc
 @GETMEM-I,  Allocated       7 MB of main memory.

Running with 36 threads/proc

Using DIIS to accelerate the convergence of T1 and T2
Using immediate high-order contributions
Damping factor for T3: 0.000000
Damping factor for T4: 0.000000

Transposes are coarse-threaded

Memory limit:                111.759 GiB
Minimum memory requirement:  242.266 KiB
Compromise memory amount:    909.688 KiB
Optimal memory requirement:    2.569 MiB

List              Location   Size        Cached Hunks Est. Disk I/O
----------------- ---------- ----------- ------ ----- -------------

           T_DIIS       70:0  174.648 KiB    Yes     -     3.070 MiB
           Z_DIIS       70:1  174.648 KiB    Yes     -     5.117 MiB
          <AI|bj>         18   34.609 KiB    Yes     -     1.206 MiB
          <Ab|Cd>        233   20.062 KiB    Yes     -   300.938 KiB
          <Ab|Ci>         30   26.312 KiB    Yes     -     2.687 MiB
          <Ab|Ij>         16   34.609 KiB    Yes     -     4.732 MiB
          <Ai|Bj>         25   34.609 KiB    Yes     -     1.014 MiB
          <Aj|bI>         21   34.609 KiB     No     -         0   B
          <Ij|Ka>         10   45.695 KiB    Yes     -     6.292 MiB
          <Ij|Kl>         13   60.633 KiB    Yes     -   909.492 KiB
            F(EA)       92:0      240   B    Yes     -    21.094 KiB
            F(EM)       93:0      328   B    Yes     -    19.219 KiB
            F(MI)       91:0      456   B    Yes     -    46.758 KiB
            T(AI)       90:0      328   B    Yes     -    87.766 KiB
         T(Ab,Ij)         46   34.609 KiB    Yes     -     8.078 MiB
         W(Mn,Ij)         53   60.633 KiB    Yes     -     1.776 MiB
        W~(EM,bj)         56   34.609 KiB    Yes     -     2.535 MiB
        W~(Em,Bj)         58   34.609 KiB    Yes     -     2.535 MiB
        W~(Ij,Mb)        110   45.695 KiB    Yes     -     2.008 MiB
       W~~(EM,bj)         76   34.609 KiB     No     -         0   B
       W~~(Em,Bj)         78   34.609 KiB     No     -         0   B
            Z(AI)       90:2      328   B    Yes     -    48.047 KiB
         Z(Ab,Ij)         63   34.609 KiB    Yes     -     5.070 MiB
       T(abc,ijk)          -  875.875 KiB     No     1         0   B
       Z(abc,ijk)          -  875.875 KiB     No     1         0   B

Simulation and memory analysis took 0.047 seconds

MP2 correlation energy:  -0.158057964474319

Non-iterative calculation of MP2 took 0.011 cpu seconds and 0.000 walltime seconds at 0.365 Gflops/sec

Total MP2 energy: -117.044160614594020

Beginning iterative solution of CCSD equations:

It.  Correlation Energy T1 Residual T2 Residual CPU Time (s) Walltime (s)
-------------------------------------------------------------------------
  1  -0.194682447431338 2.11409e-03 8.65851e-03        8.310        0.316
  2  -0.205906425271470 2.48896e-04 3.13072e-03        0.457        0.013
  3  -0.212021928574526 2.32392e-04 5.03622e-04        0.407        0.011
  4  -0.212599544952977 5.99483e-05 1.63343e-04        0.414        0.012
  5  -0.212667038217424 1.33073e-05 2.26789e-05        0.418        0.012

   A    I                     A    I                     A    I                  
-------------------------- -------------------------- -------------------------- 
  15    8  0.0021825432993   20   12 -0.0009455435800   14   13  0.0004724976611 
  14    7  0.0018746902178   19    6  0.0008709010938   17    4 -0.0004426207086 
  16    9  0.0018213788130   20    9 -0.0006902443676   20    5 -0.0004078344510 
  18   10  0.0010982982327   15    4  0.0005258027404   19    8  0.0003808803541 
  17   11 -0.0009538172799   17    6  0.0004834290495   15   11  0.0003633718640 

   A    B    I    J                     A    B    I    J                  
------------------------------------ ------------------------------------ 
  16   16   12   12 -0.0479039769412   14   23   13    7 -0.0237408300208 
  18   18   10   10 -0.0378555983899   23   14    7   13 -0.0237408300208 
  14   14   13   13 -0.0350859836504   21   21   12   12 -0.0227385234537 
  23   14   13    7 -0.0285273234378   17   17   12   12 -0.0219585169254 
  14   23    7   13 -0.0285273234378   16   21   12    9 -0.0216067538705 
  23   23   13   13 -0.0279589086261   21   16    9   12 -0.0216067538705 
  15   15   11   11 -0.0279184343428   15   15    8    8 -0.0215723309091 
  14   14    7    7 -0.0269909045499 

It.  Correlation Energy T1 Residual T2 Residual CPU Time (s) Walltime (s)
-------------------------------------------------------------------------
  6  -0.212665170835075 2.04550e-06 5.23966e-06        0.424        0.012
  7  -0.212664913331560 6.11292e-07 2.30913e-06        0.419        0.012
  8  -0.212665210900328 3.42169e-07 4.20541e-07        0.418        0.012
  9  -0.212665142200991 8.73900e-08 1.17168e-07        0.418        0.012
 10  -0.212665150324735 1.71572e-08 3.03328e-08        0.423        0.012

   A    I                     A    I                     A    I                  
-------------------------- -------------------------- -------------------------- 
  15    8  0.0021851003104   20   12 -0.0009475616423   14   13  0.0004728245985 
  14    7  0.0018782814342   19    6  0.0008701878627   17    4 -0.0004459631756 
  16    9  0.0018243798760   20    9 -0.0006921240732   20    5 -0.0004097267581 
  18   10  0.0011010421098   15    4  0.0005269341719   19    8  0.0003807593943 
  17   11 -0.0009559400474   17    6  0.0004831912645   15   11  0.0003634564845 

   A    B    I    J                     A    B    I    J                  
------------------------------------ ------------------------------------ 
  16   16   12   12 -0.0479096637368   14   23   13    7 -0.0237384704228 
  18   18   10   10 -0.0378582385186   23   14    7   13 -0.0237384704228 
  14   14   13   13 -0.0350965565965   21   21   12   12 -0.0227367445026 
  23   14   13    7 -0.0285293320864   17   17   12   12 -0.0219557337448 
  14   23    7   13 -0.0285293320864   16   21   12    9 -0.0216067367340 
  23   23   13   13 -0.0279523845530   21   16    9   12 -0.0216067367340 
  15   15   11   11 -0.0279258332870   15   15    8    8 -0.0215688020427 
  14   14    7    7 -0.0269836871486 

It.  Correlation Energy T1 Residual T2 Residual CPU Time (s) Walltime (s)
-------------------------------------------------------------------------
 11  -0.212665148573280 2.75181e-09 1.36460e-08        0.414        0.012
 12  -0.212665150027270 8.15410e-10 3.67775e-09        0.416        0.012
 13  -0.212665151310010 7.34059e-10 1.19488e-09        0.415        0.012
 14  -0.212665151932041 2.79615e-10 4.13279e-10        0.413        0.012
 15  -0.212665152206353 4.73143e-11 1.31077e-10        0.416        0.012

   A    I                     A    I                     A    I                  
-------------------------- -------------------------- -------------------------- 
  15    8  0.0021851021040   20   12 -0.0009475603907   14   13  0.0004728222133 
  14    7  0.0018782839452   19    6  0.0008701891151   17    4 -0.0004459604643 
  16    9  0.0018243817971   20    9 -0.0006921225607   20    5 -0.0004097237134 
  18   10  0.0011010384012   15    4  0.0005269324019   19    8  0.0003807598008 
  17   11 -0.0009559428737   17    6  0.0004831888863   15   11  0.0003634573555 

   A    B    I    J                     A    B    I    J                  
------------------------------------ ------------------------------------ 
  16   16   12   12 -0.0479096873509   14   23   13    7 -0.0237384746443 
  18   18   10   10 -0.0378582553543   23   14    7   13 -0.0237384746443 
  14   14   13   13 -0.0350965729513   21   21   12   12 -0.0227367396340 
  23   14   13    7 -0.0285293402602   17   17   12   12 -0.0219557339691 
  14   23    7   13 -0.0285293402602   16   21   12    9 -0.0216067395210 
  23   23   13   13 -0.0279523866149   21   16    9   12 -0.0216067395210 
  15   15   11   11 -0.0279258581543   15   15    8    8 -0.0215688034296 
  14   14    7    7 -0.0269836896338 

It.  Correlation Energy T1 Residual T2 Residual CPU Time (s) Walltime (s)
-------------------------------------------------------------------------
 16  -0.212665152273156 1.92567e-11 4.60887e-11        0.440        0.012
 17  -0.212665152275373 1.02434e-11 1.33175e-11        0.418        0.012
 18  -0.212665152271448 2.09497e-12 4.24381e-12        0.418        0.012
 19  -0.212665152270293 5.64204e-13 1.41458e-12        0.414        0.012
 20  -0.212665152270059 2.12275e-13 6.31023e-13        0.417        0.012

   A    I                     A    I                     A    I                  
-------------------------- -------------------------- -------------------------- 
  15    8  0.0021851021102   20   12 -0.0009475604069   14   13  0.0004728222141 
  14    7  0.0018782839575   19    6  0.0008701891305   17    4 -0.0004459604468 
  16    9  0.0018243818100   20    9 -0.0006921225560   20    5 -0.0004097236941 
  18   10  0.0011010383816   15    4  0.0005269323961   19    8  0.0003807598072 
  17   11 -0.0009559428944   17    6  0.0004831888794   15   11  0.0003634573677 

   A    B    I    J                     A    B    I    J                  
------------------------------------ ------------------------------------ 
  16   16   12   12 -0.0479096873759   14   23   13    7 -0.0237384746208 
  18   18   10   10 -0.0378582553660   23   14    7   13 -0.0237384746208 
  14   14   13   13 -0.0350965730413   21   21   12   12 -0.0227367396304 
  23   14   13    7 -0.0285293402783   17   17   12   12 -0.0219557339405 
  14   23    7   13 -0.0285293402783   16   21   12    9 -0.0216067395134 
  23   23   13   13 -0.0279523865543   21   16    9   12 -0.0216067395134 
  15   15   11   11 -0.0279258582153   15   15    8    8 -0.0215688034079 
  14   14    7    7 -0.0269836895791 

It.  Correlation Energy T1 Residual T2 Residual CPU Time (s) Walltime (s)
-------------------------------------------------------------------------
 21  -0.212665152270225 1.13081e-13 2.01845e-13        0.418        0.012
 22  -0.212665152270347 3.52314e-14 6.83273e-14        0.435        0.012
 23  -0.212665152270401 5.87052e-15 1.98591e-14        0.414        0.012
 24  -0.212665152270410 3.12532e-15 6.42542e-15        0.417        0.012

CCSD iterations converged in 24 cycles and 0.588 seconds (0.024 s/it.) at 0.507 Gflops/sec

Total CCSD energy: -117.098767802390100

CCSD[T] correlation energy:  -0.000950084517751
CCSD(T) correlation energy:  -0.000941176356838

Non-iterative calculation of CCSD(T) took 1.544 cpu seconds and 0.043 walltime seconds at 0.191 Gflops/sec

Total CCSD(T) energy: -117.099708978746932

 @CHECKOUT-I, Total execution time (CPU/WALL):       19.88/       0.70 seconds.
--executable xncc finished with status     0 in        0.76 seconds (walltime).
  The final electronic energy is      -117.099708978746932 a.u. 
  This computation required                            3.60 seconds (walltime).


==> anc/C3H8_CCSDTQ_STO3G.out <==
 --invoking executable--
/users/p18005/damour/cfour/bin_cfour/xjoda


   *************************************************************************
         <<<     CCCCCC     CCCCCC   |||     CCCCCC     CCCCCC   >>>
       <<<      CCC        CCC       |||    CCC        CCC         >>>
      <<<      CCC        CCC        |||   CCC        CCC            >>>
    <<<        CCC        CCC        |||   CCC        CCC              >>>
      <<<      CCC        CCC        |||   CCC        CCC            >>>
       <<<      CCC        CCC       |||    CCC        CCC         >>>
         <<<     CCCCCC     CCCCCC   |||     CCCCCC     CCCCCC   >>>
   *************************************************************************

     ****************************************************************
     * CFOUR Coupled-Cluster techniques for Computational Chemistry *
     ****************************************************************
 

   Department of Chemistry                Institut fuer Physikalische Chemie
   University of Florida                  Universitaet Mainz
   Gainesville, FL 32611, USA             D-55099 Mainz, Germany

   Department of Chemistry                Fakultaet fuer Chemie und Biowiss.
   Johns Hopkins University               Karlsruher Institut fuer Technologie
   Baltimore, MD 21218, USA               D-76131 Karlsruhe, Germany

   Department of Chemistry                Department of Physical Chemistry
   Southern Methodist University          Eotvos Lorand University
   Dallas, TX 75275, USA                  H-1053 Budapest, Hungary

 
                       Version 2.1
 
                     olympecomp22.bullx                                
                     Thu  8 Feb 13:56:11 CET 2024                      
                     integer*8 version is running
 
********************************************************************************
*                          Input from ZMAT file                                *
********************************************************************************
CCSDTQ ground-state calculation                                                 
C  0.0000  0.0000  0.5862                                                       
C  0.0000  1.2745 -0.26                                                         
C  0.0000 -1.2745 -0.26                                                         
H  0.8717  0.0000  1.2403                                                       
H -0.8717  0.0000  1.2403                                                       
H  0.0000  2.1655  0.365                                                        
H  0.0000 -2.1655  0.365                                                        
H  0.8788  1.3196 -0.9019                                                       
H -0.8788  1.3196 -0.9019                                                       
H -0.8788 -1.3196 -0.9019                                                       
H  0.8788 -1.3196 -0.9019                                                       
                                                                                
*ACES2(CALC=CCSDTQ,BASIS=STO-3G,CC_PROG=NCC,COORD=CARTESIAN                     
T3_EXTRAPOL=ON,MEMORY=120,MEM_UNIT=GB,T4_EXTRAPOL=ON                            
ESTATE_CONV=5,CC_CONV=14,LINEQ_CONV=7,SCF_CONV=10)                              
                                                                                
********************************************************************************
    -------------------------------------------------------------------
                    CFOUR Control Parameters 
    -------------------------------------------------------------------
        External           Internal           Value            Units
          Name               Name
    -------------------------------------------------------------------
       ABCDTYPE             IABCDT         STANDARD    [  0]    ***   
       ANHARMONIC           IANHAR         OFF         [  0]    ***   
       ANH_ALGORIT          IANALG         STANDARD    [  0]    ***   
       ANH_DERIVAT          IANDER         SECOND      [  1]    ***   
       ANH_MODE             ANHMOD         VIBRATION   [  0]    ***   
       ANH_STEPSIZ          ICUBST             50000          x 10-6  
       ANH_SYMMETR          IANHSM         ABELIAN     [  0]    ***   
       AO_LADDERS           IAOLAD         SINGLEPASS  [  1]    ***   
       AV_SCF               IAVSCF         OFF         [  0]    ***   
       BASIS                IBASIS         STO-3G      [  2]    ***   
       BOTHVECTORS          BOTHVC         OFF         [  0]    ***   
       BOX_POTENT           IPIAB          OFF         [  0]    ***   
       BREIT                IBREIT         OFF         [  0]    ***   
       BRUCK_CONV           IBRTOL          10D-  4             ***   
       BRUECKNER            IBRKNR         OFF         [  0]    ***   
       BUFFERSIZE           IBUFFS              4096            ***   
       CACHE_RECS           ICHREC             10               ***   
       CALCLEVEL            ICLLVL         CCSDTQ      [ 46]    ***   
       CCORBOPT             ICCORB         OFF         [  0]  x 0.01  
       CC_CONV              ICCCNV          10D- 14             ***   
       CC_EXPORDER          ICCEOR              5               ***   
       CC_EXTRAPOL          ICCEXT         DIIS        [  1]    ***   
       CC_GUESS             ICCGES         MP2         [  0]    ***   
       CC_MAXCYC            ICCCYC            100              cycles 
       CC_PROGRAM           ICCPRO         NCC         [  5]    ***   
       CHARGE               ICHRGE              0               ***   
       CHOLESKY             ICHOLE         OFF         [  0]    ***   
       CIS_CONV             ICISTL              5               ***   
       COMM_SIZE            IPSIZE            ***               ***   
       CONSTANT             ICONST         OLD         [  1]    ***   
       CONTINUUM            ICONTU         NONE        [  0]    ***   
       CONTRACTION          ICNTYP         GENERAL     [  1]    ***   
       COORDINATES          ICOORD         CARTESIAN   [  1]    ***   
       CPHF_CONVER          ICPHFT          10D- 16             ***   
       CPHF_MAXCYC          ICPHFC             64              cycles 
       CUBIC                ICUBIC         OFF         [  0]    ***   
       CURVILINEAR          ICURVY         OFF         [  0]    ***   
       DBOC                 IDBOC          OFF         [  0]    ***   
       DCT                  IDCT           OFF         [  0]    ***   
       DERIV_LEV            IDRLVL         ZERO        [  0]    ***   
       DEVMEM_SIZE          IDVMEM         *********           MByte  
       DIAG_MRCC            IEOMST          10D-  0             ***   
       DIFF_TYPE            IDIFTY         RELAXED     [  0]    ***   
       DIRECT               IDIRCT         OFF         [  0]    ***   
       DROPMO               IDRPMO      NONE         
       ECP                  IECP           OFF         [  0]    ***   
       EIGENVECTOR          IVEC                1               ***   
       EL_ANHARM            IELANH         OFF         [  0]    ***   
       EOMFOLLOW            IEOMSR         ENERGY      [  0]    ***   
       EOMIP                IEOMIP         OFF         [  0]    ***   
       EOMLEVEL             HBARFM         SAME        [  0]    ***   
       EOM_MRCC             IMRCCE         NEW         [  1]    ***   
       EOM_NONIT            EOMNON         OFF         [  0]    ***   
       EOM_NSING            IEOMSI          10D-  0             ***   
       EOM_NSTATES          IMRCCD         DAVIDSON    [  0]    ***   
       EOM_NTRIP            IEOMTR          10D-  0             ***   
       EOM_ORDER            IEXORD         ENERGY      [  0]    ***   
       EOM_PROPSTA          IEOMST              0               ***   
       ESTATE_CONV          IEXTOL          10D-  5             ***   
       ESTATE_DIAG          IEXDIG         ITERATIVE   [  0]    ***   
       ESTATE_LOCK          IESLOC         ON          [  1]    ***   
       ESTATE_MAXC          IEXMXC             40               ***   
       ESTATE_PROP          IEXPRP         OFF         [  0]    ***   
       EVAL_HESS            IRECAL              0            # of cyc.
       EXCITATION           IEXCIT              0               ***   
       EXCITE               IEXCIT         NONE        [  0]    ***   
       EXTERN_POT           IEXPOT         OFF         [  0]    ***   
       FCGRADNEW            IFCGNW         OFF         [  0]    ***   
       FC_FIELD             IFINFC              0             x 10-6  
       FD_CALTYPE           IFDCAL         GRADONLY    [  0]    ***   
       FD_PROJECT           IFDPRJ         OFF         [  1]    ***   
       FD_STEPSIZE          IDISFD              0            10-4 bohr
       FD_USEGROUP          IFDGRP         FULL        [  0]    ***   
       FILE_RECSIZ          IFLREC              4096           words  
       FINITE_PERT          IFIPER              0             x 10-6  
       FIXGEOM              IFIXGM         OFF         [  0]    ***   
       FOCK                 IFOCK          AO          [  1]    ***   
       FREQ_ALGORI          IVIALG         STANDARD    [  0]    ***   
       FROZEN_CORE          IFROCO         OFF         [  0]    ***   
       GAMMA_ABCD           IGABCD         STORE       [  0]    ***   
       GAMMA_ABCI           IGABCI         STORE       [  0]    ***   
       GENBAS_1             IGNBS1              0               ***   
       GENBAS_2             IGNBS2              0               ***   
       GENBAS_3             IGNBS3              0               ***   
       GENBAS_4             IGNBS4              0               ***   
       GEO_CONV             ICONTL              5              H/bohr 
       GEO_MAXCYC           IOPTCY             50               ***   
       GEO_MAXSTEP          IMXSTP            300            millibohr
       GEO_METHOD           INR            SINGLE_POINT[  5]    ***   
       GIAO                 IGIAO          OFF         [  1]    ***   
       GIMIC                IGIMIC         OFF         [  0]    ***   
       GRID                 IGRID          OFF         [  0]    ***   
       GRID_ALGO            IGALGO         SERIAL      [  0]    ***   
       GUESS                IGUESS         MOREAD      [  0]    ***   
       HBAR                 IHBAR          OFF         [  0]    ***   
       HESS_TYPE            IHESTP         SCF         [  0]    ***   
       HF2_FILE             IHF2Fl         USE         [  1]    ***   
       HFSTABILITY          ISTABL         OFF         [  0]    ***   
       INCORE               INCORE         OFF         [  0]    ***   
       INPUT_MRCC           IMRCC          ON          [  1]    ***   
       INTEGRALS            INTTYP         VMOL        [  1]    ***   
       JODA_PRINT           IJPRNT              0               ***   
       KEYWORD_OUT          IDMPKW         NO          [  0]    ***   
       LINDEP_TOL           ILINDP              8               ***   
       LINEQ_CONV           IZTACN          10D-  7           cycles  
       LINEQ_EXPOR          ILMAXD              5               ***   
       LINEQ_MAXCY          ILMAXC            100               ***   
       LINEQ_TYPE           ILTYPE         DIIS        [  1]    ***   
       LOCK_ORBOCC          ILOCOC         OFF         [  0]    ***   
       MEMORY_SIZE          IMEMSZ         *********           words  
       MEM_UNIT             IMEMU          GB          [  3]    ***   
       MRCC                 IMRCCC         OFF         [  0]    ***   
       MULTIPLICTY          IMULTP              1               ***   
       NACOUPLING           IVCOUP         OFF         [  0]    ***   
       NEGEVAL              IDIE           ABORT       [  0]    ***   
       NEWNORM              INEWNO         OFF         [  0]    ***   
       NON-HF               INONHF         OFF         [  0]    ***   
       NTOP_TAMP            ITOPT2             15               ***   
       NUC_MODEL            INUCMO         POINT       [  0]    ***   
       OCCUPATION           IOCCU   ESTIMATED BY SCF 
       OPEN-SHELL           IOPEN          SPIN-ORBITAL[  0]    ***   
       OPTVIB               IOPTVB         OFF         [  0]    ***   
       ORBITALS             IORBTP         STANDARD    [  0]    ***   
       PARALLEL             IPARAL         ON          [  1]    ***   
       PARA_INT             IPINTS         ON          [  1]    ***   
       PARA_PRINT           IPPRIN              0               ***   
       PERT_ORB             IPTORB         STANDARD    [  0]    ***   
       POINTS               IGRDFD              0               ***   
       PRINT                IPRNT               0               ***   
       PROPS                IPROPS         OFF         [  0]    ***   
       PROP_INTEGR          IINTYP         INTERNAL    [  0]    ***   
       PSI                  IPSI           OFF         [  0]    ***   
       QC_ALG               IQCALG         FLM         [  0]    ***   
       QC_LINALG            IQCLIN         TRIDIAG     [  2]    ***   
       QC_MAXCYC            IQCMAX          10D-100           cycles  
       QC_MAXSCFCY          IQCMSC          10D- 15           cycles  
       QC_RTRUST            IQCRTR          10D-  0           x 10-3  
       QC_SKIPSCF           IQCSKI         OFF         [  0]    ***   
       QC_START             IQCSTA          10D-  1             ***   
       QRHFGUESS            IQGUES         OFF         [  0]    ***   
       QUARTIC              IQUART         OFF         [  0]    ***   
       RAMAN_INT            IRAMIN         OFF         [  0]    ***   
       RAMAN_ORB            IRAMRE         UNRELAXED   [  0]    ***   
       RDO                  IRDOFM         OFF         [  0]    ***   
       REDUCE_REPR          REDREP         Ir          [  0]    ***   
       REFERENCE            IREFNC         RHF         [  0]    ***   
       RELATIVIST           IRELAT         OFF         [  0]    ***   
       RELAX_DENS           IRDENS         OFF         [  0]    ***   
       RESET_FLAGS          IRESET         OFF         [  0]    ***   
       RESTART_CC           ICCRES         OFF         [  0]    ***   
       ROT_EVEC             ROTVEC              0               ***   
       SAVE_INTS            ISVINT         OFF         [  0]    ***   
       SCALE_ON             ISTCRT              0               ***   
       SCF_CONV             ISCFCV          10D- 10             ***   
       SCF_DAMPING          IDAMP               0             x 10-3  
       SCF_EXPORDE          IRPPOR              6               ***   
       SCF_EXPSTAR          IRPPLS              8               ***   
       SCF_EXTRAPO          IRPP           ON          [  1]    ***   
       SCF_MAXCYC           ISCFCY            150              cycles 
       SCF_NOSTOP           ISCFST         OFF         [  0]    ***   
       SCF_PRINT            ISCFPR              0               ***   
       SCF_PROG             ISCFPR         SCF         [  0]    ***   
       SD_FIELD             IFINSD              0             x 10-6  
       SOPERT               IPERSO         OFF         [  0]    ***   
       SPHERICAL            IDFGHI         ON          [  1]    ***   
       SPINORBIT            ISOCAL         OFF         [  0]    ***   
       SPINROTATIO          ISRCON         OFF         [  0]    ***   
       SPIN_FLIP            ISPFLP         OFF         [  0]    ***   
       SPIN_ORBIT           ISPORB         OFF         [  0]    ***   
       SPIN_SCAL            ISCSMP         OFF         [  0]    ***   
       STEEPSCALE           ISTPSC              1000          x 10-3  
       SUBGROUP             ISUBGP         DEFAULT     [  0]    ***   
       SUBGRPAXIS           ISBXYZ         X           [  0]    ***   
       SYMMETRY             ISYM           ON          [  0]    ***   
       SYM_CHECK            ISYMCK         OVERRIDE    [  1]    ***   
       T3_EXTRAPOL          IT3EXT         ON          [  1]    ***   
       T4_EXTRAPOL          IT4EXP         ON          [  1]    ***   
       TAMP_SUM             IEVERY              5               ***   
       TESTSUITE            ITESTS         OFF         [  0]    ***   
       THERMOCH             ITHERM         OFF         [  0]    ***   
       TOL_CHOLESK          ITOLCH          10D-  4             ***   
       TRANGRAD             IRESRM         OFF         [  0]    ***   
       TRANS_INV            ITRAIN         USE         [  0]    ***   
       TREAT_PERT           ITREAT         SIMULTANEOUS[  0]    ***   
       TRIP_ALGORI          ITRALG         NORMAL      [  0]    ***   
       UIJ_THRESHO          IUIJTH              1               ***   
       UNITS                IUNITS         ANGSTROM    [  0]    ***   
       UNOS                 IUNOS          OFF         [  0]    ***   
       UPDATE_HESS          IHUPDT         ON          [  1]    ***   
       VIBPHASE             ISETPH         STANDARD    [  0]    ***   
       VIBRATION            IVIB           NO          [  0]    ***   
       VIB_ALGORIT          IGEALG         STANDARD    [  0]    ***   
       VNATORB              IVNORB         OFF         [  0]    ***   
       VTRAN                IVTRAN         FULL/PARTIAL[  0]    ***   
       XFIELD               IXEFLD              0             x 10-6  
       XFORM_TOL            IXFTOL          10D- 11             ***   
       YFIELD               IYEFLD              0             x 10-6  
       ZFIELD               IZEFLD              0             x 10-6  
       ZSCALE_EXP           IZEXPS         OFF         [  0]    ***   
    -------------------------------------------------------------------
  @GETXYZ-I,    11 atoms read from ZMAT.
   Rotational constants (in cm-1): 
          0.2484641223             0.2804864979             0.9895395355
   Rotational constants (in MHz): 
       7448.7680383026          8408.7748412217         29665.6531199881
********************************************************************************
   The full molecular point group is C2v .
   The largest Abelian subgroup of the full molecular point group is C2v .
   The computational point group is C2v .
********************************************************************************


 ----------------------------------------------------------------
         Coordinates used in calculation (QCOMP) 
 ----------------------------------------------------------------
 Z-matrix   Atomic            Coordinates (in bohr)
  Symbol    Number           X              Y              Z
 ----------------------------------------------------------------
     C         6         0.00000000     0.00000000     1.09084750
     C         6         0.00000000     2.40845645    -0.50823908
     C         6         0.00000000    -2.40845645    -0.50823908
     H         1         1.64727461     0.00000000     2.32691762
     H         1        -1.64727461     0.00000000     2.32691762
     H         1         0.00000000     4.09220278     0.67283999
     H         1         0.00000000    -4.09220278     0.67283999
     H         1         1.66069167     2.49368312    -1.72125454
     H         1        -1.66069167     2.49368312    -1.72125454
     H         1        -1.66069167    -2.49368312    -1.72125454
     H         1         1.66069167    -2.49368312    -1.72125454
 ----------------------------------------------------------------
 
   Interatomic distance matrix (Angstroms) 
 
                 C             C             C             H             H    
                [ 1]        [ 2]        [ 3]        [ 4]        [ 5]
  C    [ 1]     0.00000
  C    [ 2]     1.52984     0.00000
  C    [ 3]     1.52984     2.54900     0.00000
  H    [ 4]     1.08982     2.15293     2.15293     0.00000
  H    [ 5]     1.08982     2.15293     2.15293     1.74340     0.00000
  H    [ 6]     2.17677     1.08835     3.49632     2.49307     2.49307
  H    [ 7]     2.17677     3.49632     1.08835     2.49307     2.49307
  H    [ 8]     2.17441     1.08920     2.81313     2.51603     3.06506
  H    [ 9]     2.17441     1.08920     2.81313     3.06506     2.51603
  H    [10]     2.17441     2.81313     1.08920     3.06506     2.51603
  H    [11]     2.17441     2.81313     1.08920     2.51603     3.06506
 
                 H             H             H             H             H    
                [ 6]        [ 7]        [ 8]        [ 9]        [10]
  H    [ 6]     0.00000
  H    [ 7]     4.33100     0.00000
  H    [ 8]     1.75866     3.81094     0.00000
  H    [ 9]     1.75866     3.81094     1.75760     0.00000
  H    [10]     3.81094     1.75866     3.17089     2.63920     0.00000
  H    [11]     3.81094     1.75866     2.63920     3.17089     1.75760
 
                 H    
                [11]
  H    [11]     0.00000
 rotcon2
   Rotational constants (in cm-1): 
          0.2484641223             0.9895395355             0.2804864979
   Rotational constants (in MHz): 
       7448.7680383026         29665.6531199881          8408.7748412217
  There are   23 basis functions.
 @GEOPT-W, Archive file not created for single-point calculation.
 @CHECKOUT-I, Total execution time (CPU/WALL):        0.22/       0.32 seconds.
--executable xjoda finished with status     0 in        0.36 seconds (walltime).
 --invoking executable--
/users/p18005/damour/cfour/bin_cfour/xvmol
 SERIAL VERSION OF MOLECULE STARTED
********************************************************************************
                    INPUT FROM MOL FILE
********************************************************************************
INTGRL        1    0    1    0    0    0    0    0    0                         
         *** CFOUR Program System (Release V0.1) ***                            
CCSDTQ ground-state calculation                                                 
    5    2 X  Y       0.10E-08              0    0                              
   9999.00      3.00                                                            
          6.00000000    1    2    1    1                                        
C #1   0.000000000000000   0.000000000000000   1.090847499416857                
    6    2                                                                      
   71.6168373000000       0.154329000000000       0.000000000000000E+000        
   13.0450963000000       0.535328100000000       0.000000000000000E+000        
   3.53051220000000       0.444634500000000       0.000000000000000E+000        
   2.94124940000000       0.000000000000000E+000 -9.996720000000001E-002        
  0.683483100000000       0.000000000000000E+000  0.399512800000000             
  0.222289900000000       0.000000000000000E+000  0.700115500000000             
    3    1                                                                      
   2.94124940000000       0.155916300000000                                     
  0.683483100000000       0.607683700000000                                     
  0.222289900000000       0.391957400000000                                     
          6.00000000    1    2    1    1                                        
C #2   0.000000000000000   2.408456450590927  -0.508239082372113                
    6    2                                                                      
   71.6168373000000       0.154329000000000       0.000000000000000E+000        
   13.0450963000000       0.535328100000000       0.000000000000000E+000        
   3.53051220000000       0.444634500000000       0.000000000000000E+000        
   2.94124940000000       0.000000000000000E+000 -9.996720000000001E-002        
  0.683483100000000       0.000000000000000E+000  0.399512800000000             
  0.222289900000000       0.000000000000000E+000  0.700115500000000             
    3    1                                                                      
   2.94124940000000       0.155916300000000                                     
  0.683483100000000       0.607683700000000                                     
  0.222289900000000       0.391957400000000                                     
          1.00000000    1    1    1                                             
H #3   1.647274608065995   0.000000000000000   2.326917616585571                
    3    1                                                                      
   3.42525090000000       0.154329000000000                                     
  0.623913700000000       0.535328100000000                                     
  0.168855400000000       0.444634500000000                                     
          1.00000000    1    1    1                                             
H #4   0.000000000000000   4.092202780505809   0.672839993045172                
    3    1                                                                      
   3.42525090000000       0.154329000000000                                     
  0.623913700000000       0.535328100000000                                     
  0.168855400000000       0.444634500000000                                     
          1.00000000    1    1    1                                             
H #5   1.660691666362736   2.493683116673039  -1.721254535988681                
    3    1                                                                      
   3.42525090000000       0.154329000000000                                     
  0.623913700000000       0.535328100000000                                     
  0.168855400000000       0.444634500000000                                     
FINISH                                                                          
 
********************************************************************************
 ONE- AND TWO-ELECTRON INTEGRALS OVER SYMMETRY-ADAPTED AOS ARE CALCULATED.

  SPHERICAL HARMONICS ARE USED.
  
  INTEGRALS LESS THAN  0.10E-13 ARE NEGLECTED.

  NUCLEAR REPULSION ENERGY :   82.5908251374 A.U.
  @MOLECU-I, ONE ELECTRON INTEGRALS (CPU/WALL):        0.01/       0.01 SECONDS.
  @TWOEL-I,       1957 INTEGRALS OF SYMMETRY TYPE  I I I I
  @TWOEL-I,       3986 INTEGRALS OF SYMMETRY TYPE  I J I J
  @TWOEL-I,       2591 INTEGRALS OF SYMMETRY TYPE  I I J J
  @TWOEL-I,       1662 INTEGRALS OF SYMMETRY TYPE  I J K L
  @TWOEL-I, TOTAL NUMBER OF 2-E INTEGRALS      10196.
  @MOLECU-I, TWO ELECTRON INTEGRALS (CPU/WALL):        0.04/       0.04 SECONDS.
 @CHECKOUT-I, Total execution time (CPU/WALL):        0.06/       0.07 seconds.

Running with 36 threads/proc

--executable xvmol finished with status     0 in        0.09 seconds (walltime).
 --invoking executable--
/users/p18005/damour/cfour/bin_cfour/xvmol2ja
 @GETMEM-I,  Allocated  114440 MB of main memory.
 @CHECKOUT-I, Total execution time (CPU/WALL):        0.01/       0.01 seconds.
--executable xvmol2ja finished with status     0 in        0.03 seconds (walltime).
 --invoking executable--
/users/p18005/damour/cfour/bin_cfour/xvscf
  There are   23 functions in the AO basis.

  There are 4 irreducible representations.

       Irrep        # of functions
         1                 10
         2                  4
         3                  7
         4                  2


  Parameters for SCF calculation: 
        SCF reference function:  RHF  
  Maximum number of iterations:  150
     Full symmetry point group: C2v 
     Computational point group: C2v 
        Initial density matrix: MOREAD                 
     SCF convergence tolerance: 10**(-10)
  DIIS convergence acceleration:  ON
          Latest start for DIIS:   8
                     DIIS order:   6

  Memory information:      59138 words required.
  Fock matrices are constructed from AO integral file.
 @GETMEM-I,  Allocated       0 MB of main memory.
  Initialization and symmetry analysis required      0.002 seconds.

  @INITGES-I, Occupancies from core Hamiltonian:

          Alpha population by irrep:   6    2    4    1
           Beta population by irrep:   6    2    4    1


 total no. of electrons in initial guess :  0.000000000000000E+000
  --------------------------------------------------------------------
  Iteration         Total Energy            Largest Density Difference
  --------------------------------------------------------------------
       0            82.590825137411500              0.0000000000D+00
   current occupation vector 
     6  2  4  1
     6  2  4  1
       1          -103.375448865665746              0.4531411920D+01
   current occupation vector 
     6  2  4  1
     6  2  4  1
       2          -113.325944106526762              0.4437536747D+01
   current occupation vector 
     6  2  4  1
     6  2  4  1
       3          -116.330310635594643              0.1367727929D+01
   current occupation vector 
     6  2  4  1
     6  2  4  1
       4          -116.853105355549232              0.7624505269D+00
   current occupation vector 
     6  2  4  1
     6  2  4  1
       5          -116.884400407117411              0.1677368835D+00
   current occupation vector 
     6  2  4  1
     6  2  4  1
       6          -116.886082538977334              0.3437470285D-01
   current occupation vector 
     6  2  4  1
     6  2  4  1
       7          -116.886102237527197              0.4603454143D-02
   current occupation vector 
     6  2  4  1
     6  2  4  1
       8          -116.886102644277727              0.5617772717D-03
   current occupation vector 
     6  2  4  1
     6  2  4  1
       9          -116.886102650074307              0.3995232790D-04
   current occupation vector 
     6  2  4  1
     6  2  4  1
      10          -116.886102650118048              0.4098673707D-05
   current occupation vector 
     6  2  4  1
     6  2  4  1
      11          -116.886102650119668              0.1214819865D-05
   current occupation vector 
     6  2  4  1
     6  2  4  1
      12          -116.886102650119724              0.1231887570D-06
   current occupation vector 
     6  2  4  1
     6  2  4  1
      13          -116.886102650119611              0.4051240277D-07
   current occupation vector 
     6  2  4  1
     6  2  4  1
      14          -116.886102650119639              0.2609558791D-08
   current occupation vector 
     6  2  4  1
     6  2  4  1
      15          -116.886102650119469              0.3428460849D-09
   current occupation vector 
     6  2  4  1
     6  2  4  1

  SCF has converged.

 Density matrix saved to file den.dat
 total electron number:   26.0000000000000     
     E(SCF)=      -116.886102650119696              0.1701327967D-10

  Eigenvector printing suppressed.

 @PUTMOS-I, Writing converged MOs to NEWMOS. 
 @PUTMOS-I, Symmetry   1 Full Blocks  2 Partial Blocksize   2
 @PUTMOS-I, Symmetry   2 Full Blocks  1 Partial Blocksize   0
 @PUTMOS-I, Symmetry   3 Full Blocks  1 Partial Blocksize   3
 @PUTMOS-I, Symmetry   4 Full Blocks  0 Partial Blocksize   2
 @PUTFOCK-I, Writing converged Fock matrix to NEWFOCK. 
 @PUTFOCK-I, Symmetry   1 Full Blocks  2 Partial Blocksize   2
 @PUTFOCK-I, Symmetry   2 Full Blocks  1 Partial Blocksize   0
 @PUTFOCK-I, Symmetry   3 Full Blocks  1 Partial Blocksize   3
 @PUTFOCK-I, Symmetry   4 Full Blocks  0 Partial Blocksize   2


 
  ORBITAL EIGENVALUES (ALPHA)  (1H = 27.2113834 eV)

       MO #        E(hartree)               E(eV)           FULLSYM    COMPSYM
       ----   --------------------   --------------------   -------   ---------
    1     1         -11.0423568210        -300.4778050961      A1        A1 (1)
    2    15         -11.0323702920        -300.2060578254      B2        B2 (3)
    3     2         -11.0322988037        -300.2041125318      A1        A1 (1)
    4     3          -1.0149239655         -27.6174851458      A1        A1 (1)
    5    16          -0.8911944377         -24.2506335273      B2        B2 (3)
    6     4          -0.7702768139         -20.9602977058      A1        A1 (1)
    7    11          -0.5969594747         -16.2440931414      B1        B1 (2)
    8     5          -0.5681778827         -15.4609062062      A1        A1 (1)
    9    17          -0.5222805719         -14.2119768842      B2        B2 (3)
   10    22          -0.5039461977         -13.7130731987      A2        A2 (4)
   11     6          -0.4420234337         -12.0280691267      A1        A1 (1)
   12    18          -0.4396553616         -11.9636306090      B2        B2 (3)
   13    12          -0.4369229874         -11.8892789267      B1        B1 (2)
  +++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
   14    13           0.6240424141          16.9810573890      B1        B1 (2)
   15     7           0.6243688447          16.9899400174      A1        A1 (1)
   16    19           0.6649241164          18.0935050640      B2        B2 (3)
   17     8           0.7159973527          19.4832784764      A1        A1 (1)
   18    23           0.7187879469          19.5592144059      A2        A2 (4)
   19     9           0.7654818127          20.8298190902      A1        A1 (1)
   20    20           0.7709540337          20.9787257950      B2        B2 (3)
   21    21           0.7847327618          21.3536640478      B2        B2 (3)
   22    10           0.7951578872          21.6373461320      A1        A1 (1)
   23    14           0.8158416200          22.2001791151      B1        B1 (2)


  VSCF finished.

 @CHECKOUT-I, Total execution time (CPU/WALL):        0.04/       0.05 seconds.
--executable xvscf finished with status     0 in        0.08 seconds (walltime).
 --invoking executable--
/users/p18005/damour/cfour/bin_cfour/xvtran
 @GETMEM-I,  Allocated  114440 MB of main memory.
  Full RHF integral transformation
  Transformation of IIII integrals :
  1 pass through the AO integral file was required.
        1957 AO integrals were read.
        2007 MO integrals were written to HF2.
  Transformation of IIJJ integrals :
  1 pass through the AO integral file was required.
        2591 AO integrals were read.
        2649 MO integrals were written to HF2.
  Transformation of IJIJ integrals :
  1 pass through the AO integral file was required.
        3986 AO integrals were read.
        4062 MO integrals were written to HF2.
  Transformation of IJKL integrals :
  1 pass through the AO integral file was required.
        1662 AO integrals were read.
        1680 MO integrals were written to HF2.
  Summary of active molecular orbitals: 
------------------------------------------------------------------------
 
  Index      Eigenvalue    Symmetry    Index      Eigenvalue    Symmetry
------------------------------------------------------------------------
     1       -11.0423568        1        13        -0.5039462        4
     2       -11.0322988        1        14         0.6243688        1
     3        -1.0149240        1        15         0.7159974        1
     4        -0.7702768        1        16         0.7654818        1
     5        -0.5681779        1        17         0.7951579        1
     6        -0.4420234        1        18         0.6240424        2
     7        -0.5969595        2        19         0.8158416        2
     8        -0.4369230        2        20         0.6649241        3
     9       -11.0323703        3        21         0.7709540        3
    10        -0.8911944        3        22         0.7847328        3
    11        -0.5222806        3        23         0.7187879        4
    12        -0.4396554        3
------------------------------------------------------------------------
  -11.0423568210112       -11.0322988037335       -1.01492396545415     
 -0.770276813851712      -0.568177882725257      -0.442023433719908     
 -0.596959474740297      -0.436922987411485       -11.0323702919643     
 -0.891194437668046      -0.522280571893796      -0.439655361622375     
 -0.503946197702765       0.624368844746534       0.715997352652128     
  0.765481812665602       0.795157887195898       0.624042414139412     
  0.815841619986825       0.664924116428366       0.770954033707105     
  0.784732761798833       0.718787946880624     
 @CHECKOUT-I, Total execution time (CPU/WALL):        0.02/       0.03 seconds.
--executable xvtran finished with status     0 in        0.05 seconds (walltime).
 --invoking executable--
/users/p18005/damour/cfour/bin_cfour/xintprc
 @GETMEM-I,  Allocated  114440 MB of main memory.
  @GMOIAA-I, Processing MO integrals for spin case AA.
  @GMOIAA-I, Generation of integral list completed.
                      TYPE                NUMBER
                      ----               --------
                      PPPP                   436
                      PPPH                  1889
                      PPHH                  2280
                      PHPH                  1380
                      PHHH                  3191
                      HHHH                  1222

                     TOTAL                 10398

  @FORMT2-I, Second-order MP correlation energies:
            ------------------------------------------------
            E(SCF)                  =   -116.886102650120 a.u.
            E2(AA)                  =     -0.007175826403 a.u.
            E2(AB)                  =     -0.143706311668 a.u.
            E2(TOT)                 =     -0.158057964474 a.u.
            Total MP2 energy        =   -117.044160614594 a.u.
            ------------------------------------------------
   Largest T2 amplitudes for spin case AB:
       _       _                 _       _                 _       _
   i   j   a   b             i   j   a   b             i   j   a   b
-----------------------------------------------------------------------------
[ 12  12  20  20]-0.03362 [ 13  13  23  23]-0.02628 [  8   8  18  18]-0.02206
[  8   8  19  19]-0.02105 [  7   7  18  18]-0.02002 [  8   7  19  18]-0.02001
[  7   8  18  19]-0.02001 [  6   6  14  14]-0.01817 [ 12  12  22  22]-0.01760
[  5   5  14  14]-0.01700 [ 12  12  15  15]-0.01603 [ 12  11  20  22]-0.01597
[ 11  12  22  20]-0.01597 [  8   7  18  19]-0.01566 [  7   8  19  18]-0.01566
-----------------------------------------------------------------------------
   Norm of T2AB vector (     4430 symmetry allowed elements):  0.2341801367.
-----------------------------------------------------------------------------
 @CHECKOUT-I, Total execution time (CPU/WALL):        0.07/       0.06 seconds.
--executable xintprc finished with status     0 in        0.08 seconds (walltime).
  calling xncc 
 --invoking executable--
/users/p18005/damour/cfour/bin_cfour/xncc
 @GETMEM-I,  Allocated       7 MB of main memory.

Running with 36 threads/proc

Using DIIS to accelerate the convergence of T1 and T2
Using DIIS to accelerate the convergence of T3
Using DIIS to accelerate the convergence of T4
Using immediate high-order contributions
Damping factor for T3: 0.000000
Damping factor for T4: 0.000000

Transposes are coarse-threaded

Memory limit:                111.759 GiB
Minimum memory requirement:    4.209 MiB
Compromise memory amount:    406.797 MiB
Optimal memory requirement:  469.948 MiB

List              Location   Size        Cached Hunks Est. Disk I/O
----------------- ---------- ----------- ------ ----- -------------

           T_DIIS       70:0  174.648 KiB    Yes     -     3.070 MiB
           Z_DIIS       70:1  174.648 KiB    Yes     -     5.117 MiB
          <AI|bj>         18   34.609 KiB    Yes     -     1.713 MiB
          <Ab|Cd>        233   20.062 KiB    Yes     -    19.984 MiB
          <Ab|Ci>         30   26.312 KiB    Yes     -    15.417 MiB
          <Ab|Ij>         16   34.609 KiB    Yes     -    35.556 MiB
          <Ai|Bj>         25   34.609 KiB    Yes     -     1.521 MiB
          <Aj|bI>         21   34.609 KiB     No     -         0   B
          <Ij|Ka>         10   45.695 KiB    Yes     -    40.162 MiB
          <Ij|Kl>         13   60.633 KiB    Yes     -   909.492 KiB
            F(EA)       92:0      240   B    Yes     -    45.703 KiB
            F(EM)       93:0      328   B    Yes     -    62.461 KiB
            F(MI)       91:0      456   B    Yes     -   146.953 KiB
            Q(AI)      190:2      328   B    Yes     -    38.438 KiB
         Q(Ab,Ij)         50   34.609 KiB    Yes     -    17.237 MiB
        QQ(Ab,Ij)          3   34.609 KiB    Yes     -     7.605 MiB
            T(AI)       90:0      328   B    Yes     -   130.047 KiB
         T(Ab,Ij)         46   34.609 KiB    Yes     -    36.570 MiB
         W(Mn,Ij)         53   60.633 KiB    Yes     -    29.000 MiB
        W~(Ab,Ej)        130   26.312 KiB    Yes     -    18.342 MiB
        W~(EM,bj)         56   34.609 KiB    Yes     -    18.758 MiB
        W~(Em,Bj)         58   34.609 KiB    Yes     -    29.911 MiB
        W~(Ij,Mb)        110   45.695 KiB    Yes     -    31.460 MiB
       W~~(Ab,Ej)        169   26.312 KiB    Yes     -     5.396 MiB
       W~~(EM,bj)         76   34.609 KiB    Yes     -     4.056 MiB
       W~~(Em,Bj)         78   34.609 KiB    Yes     -     4.056 MiB
       W~~(Ij,Mb)        165   45.695 KiB    Yes     -     9.371 MiB
            Z(AI)       90:2      328   B    Yes     -    48.047 KiB
         Z(Ab,Ij)         63   34.609 KiB    Yes     -     5.070 MiB
       Q(abc,ijk)     Q3FILE  875.875 KiB    Yes     1    25.660 MiB
       T(abc,ijk)     T3FILE  875.875 KiB    Yes     1   102.642 MiB
     T(abcd,ijkl)     T4FILE   31.614 MiB    Yes     1     2.316 GiB
             T3_1       T3_1  875.875 KiB    Yes     1    25.660 MiB
             T3_2       T3_2  875.875 KiB    Yes     1    12.830 MiB
             T3_3       T3_3  875.875 KiB    Yes     1    12.830 MiB
             T3_4       T3_4  875.875 KiB    Yes     1    12.830 MiB
             T3_5       T3_5  875.875 KiB    Yes     1    12.830 MiB
             T4_1       T4_1   31.614 MiB    Yes     1   948.433 MiB
             T4_2       T4_2   31.614 MiB    Yes     1   474.217 MiB
             T4_3       T4_3   31.614 MiB    Yes     1   474.217 MiB
             T4_4       T4_4   31.614 MiB    Yes     1   474.217 MiB
             T4_5       T4_5   31.614 MiB    Yes     1   474.217 MiB
       W(abc,ije)    WABCIJE    1.751 MiB    Yes     1   105.070 MiB
       W(abf,ijn)    WABFIJN    2.283 MiB    Yes     1    68.502 MiB
       W(abf,inj)    WABFINJ    4.233 MiB    Yes     1   126.982 MiB
       W(abm,ijk)    WABMIJK    2.980 MiB    Yes     1   178.825 MiB
       W(mnd,jkl)    WMNDJKL    3.896 MiB    Yes     1   116.867 MiB
       Z(abc,ijk)     Z3FILE  875.875 KiB    Yes     1    64.151 MiB
     Z(abcd,ijkl)     Z4FILE   31.614 MiB    Yes     1     2.316 GiB
             Z3_1       Z3_1  875.875 KiB    Yes     1    25.660 MiB
             Z3_2       Z3_2  875.875 KiB    Yes     1    25.660 MiB
             Z3_3       Z3_3  875.875 KiB    Yes     1    25.660 MiB
             Z3_4       Z3_4  875.875 KiB    Yes     1    25.660 MiB
             Z3_5       Z3_5  875.875 KiB    Yes     1    25.660 MiB
             Z4_1       Z4_1   31.614 MiB    Yes     1   948.433 MiB
             Z4_2       Z4_2   31.614 MiB    Yes     1   948.433 MiB
             Z4_3       Z4_3   31.614 MiB    Yes     1   948.433 MiB
             Z4_4       Z4_4   31.614 MiB    Yes     1   948.433 MiB
             Z4_5       Z4_5   31.614 MiB    Yes     1   948.433 MiB

Simulation and memory analysis took 304.871 seconds

MP2 correlation energy:  -0.158057964474319

Non-iterative calculation of MP2 took 0.008 cpu seconds and 0.000 walltime seconds at 0.555 Gflops/sec

Total MP2 energy: -117.044160614594020

Beginning iterative solution of CCSDTQ equations:

It.  Correlation Energy T1 Residual T2 Residual T3 Residual T4 Residual CPU Time (s) Walltime (s)
-------------------------------------------------------------------------------------------------
  1  -0.195268045741162 1.73669e-03 8.91705e-03 2.21138e-04        8.475        0.236
  2  -0.206780281911632 1.31838e-04 3.24852e-03 8.62189e-05 5.96549e-06     5311.437      147.933
  3  -0.213299575704939 2.17316e-04 5.18814e-04 3.96898e-05 8.87824e-06     5314.193      147.978
  4  -0.213973295624388 5.22312e-05 1.62753e-04 1.07405e-05 5.81693e-06     5301.288      147.618
  5  -0.214023531050622 9.42335e-06 2.70069e-05 2.78492e-06 8.02328e-07     5319.764      148.132

   A    I                     A    I                     A    I                  
-------------------------- -------------------------- -------------------------- 
  15    8  0.0017853818862   18   10  0.0006666790243   20    5 -0.0005023185081 
  16    9  0.0014650883152   19    6  0.0006245079761   23   13 -0.0004653880424 
  14    7  0.0014213168199   17    4 -0.0005607406883   20    9 -0.0004598354883 
  20   12 -0.0008447469997   21   12 -0.0005362822045   17    6  0.0004053912754 
  17   11 -0.0007304499669   15    4  0.0005150045156   19   11 -0.0003741682393 

   A    B    I    J                     A    B    I    J                  
------------------------------------ ------------------------------------ 
  16   16   12   12 -0.0484612131663   14   23   13    7 -0.0237579623783 
  18   18   10   10 -0.0379590732335   23   14    7   13 -0.0237579623783 
  14   14   13   13 -0.0353900115099   21   21   12   12 -0.0230846717515 
  23   14   13    7 -0.0285810671345   17   17   12   12 -0.0222263580496 
  14   23    7   13 -0.0285810671345   15   15    8    8 -0.0218339410643 
  23   23   13   13 -0.0280773065603   16   21   12    9 -0.0218306582012 
  15   15   11   11 -0.0279818310660   21   16    9   12 -0.0218306582012 
  14   14    7    7 -0.0270990659395 

It.  Correlation Energy T1 Residual T2 Residual T3 Residual T4 Residual CPU Time (s) Walltime (s)
-------------------------------------------------------------------------------------------------
  6  -0.214017672372724 1.80939e-06 5.66853e-06 7.08901e-07 4.40430e-07     5303.889      147.690
  7  -0.214017463044769 5.30835e-07 1.44014e-06 2.61391e-07 8.87826e-08     5315.755      148.020
  8  -0.214017718450554 1.21672e-07 2.16913e-07 5.31330e-08 3.11146e-08     5307.429      147.789
  9  -0.214017632106037 3.96612e-08 6.48569e-08 1.25528e-08 1.11506e-08     5320.584      148.155
 10  -0.214017605221328 1.61816e-08 2.42087e-08 3.85997e-09 4.45022e-09     5305.485      147.736

   A    I                     A    I                     A    I                  
-------------------------- -------------------------- -------------------------- 
  15    8  0.0017849219594   18   10  0.0006678989827   20    5 -0.0005042568629 
  16    9  0.0014659640085   19    6  0.0006226159669   23   13 -0.0004640113882 
  14    7  0.0014214088501   17    4 -0.0005640840255   20    9 -0.0004611305402 
  20   12 -0.0008465350635   21   12 -0.0005340012504   17    6  0.0004044093053 
  17   11 -0.0007328428317   15    4  0.0005159460759   19   11 -0.0003733688069 

   A    B    I    J                     A    B    I    J                  
------------------------------------ ------------------------------------ 
  16   16   12   12 -0.0484675971062   14   23   13    7 -0.0237565848003 
  18   18   10   10 -0.0379609598466   23   14    7   13 -0.0237565848003 
  14   14   13   13 -0.0353971678837   21   21   12   12 -0.0230827168195 
  23   14   13    7 -0.0285823654632   17   17   12   12 -0.0222230378952 
  14   23    7   13 -0.0285823654632   15   15    8    8 -0.0218310220144 
  23   23   13   13 -0.0280736145812   16   21   12    9 -0.0218300770409 
  15   15   11   11 -0.0279928470027   21   16    9   12 -0.0218300770409 
  14   14    7    7 -0.0270942496178 

It.  Correlation Energy T1 Residual T2 Residual T3 Residual T4 Residual CPU Time (s) Walltime (s)
-------------------------------------------------------------------------------------------------
 11  -0.214017583487761 4.26175e-09 7.93820e-09 1.04126e-09 9.23307e-10     5309.687      147.851
 12  -0.214017579635074 1.28521e-09 4.26706e-09 3.21368e-10 4.16680e-10     5299.937      147.580
 13  -0.214017579302930 5.53705e-10 2.05935e-09 1.17689e-10 1.87656e-10     5332.029      148.474
 14  -0.214017579721952 2.64449e-10 9.43832e-10 6.22115e-11 5.55634e-11     5323.195      148.228
 15  -0.214017580109676 8.67627e-11 3.63958e-10 2.68727e-11 1.72166e-11     5317.503      148.069

   A    I                     A    I                     A    I                  
-------------------------- -------------------------- -------------------------- 
  15    8  0.0017849268770   18   10  0.0006678962125   20    5 -0.0005042549651 
  16    9  0.0014659703820   19    6  0.0006226173380   23   13 -0.0004640189065 
  14    7  0.0014214150318   17    4 -0.0005640841542   20    9 -0.0004611298504 
  20   12 -0.0008465365533   21   12 -0.0005340016731   17    6  0.0004044069112 
  17   11 -0.0007328496731   15    4  0.0005159447820   19   11 -0.0003733727294 

   A    B    I    J                     A    B    I    J                  
------------------------------------ ------------------------------------ 
  16   16   12   12 -0.0484676126529   14   23   13    7 -0.0237565827731 
  18   18   10   10 -0.0379609640720   23   14    7   13 -0.0237565827731 
  14   14   13   13 -0.0353971795598   21   21   12   12 -0.0230827122970 
  23   14   13    7 -0.0285823685342   17   17   12   12 -0.0222230322921 
  14   23    7   13 -0.0285823685342   15   15    8    8 -0.0218310188492 
  23   23   13   13 -0.0280736059881   16   21   12    9 -0.0218300784882 
  15   15   11   11 -0.0279928610653   21   16    9   12 -0.0218300784882 
  14   14    7    7 -0.0270942442714 

It.  Correlation Energy T1 Residual T2 Residual T3 Residual T4 Residual CPU Time (s) Walltime (s)
-------------------------------------------------------------------------------------------------
 16  -0.214017580296829 2.60819e-11 9.92446e-11 1.24717e-11 7.68614e-12     5304.588      147.709
 17  -0.214017580335540 9.74485e-12 2.54088e-11 5.65828e-12 2.59583e-12     5353.014      149.058
 18  -0.214017580337941 5.01993e-12 8.67492e-12 1.97723e-12 1.39302e-12     5317.875      148.079
 19  -0.214017580333419 2.56954e-12 3.42762e-12 5.82602e-13 6.14969e-13     5322.076      148.196
 20  -0.214017580330913 1.07056e-12 1.32865e-12 1.64313e-13 3.41023e-13     5315.948      148.027

   A    I                     A    I                     A    I                  
-------------------------- -------------------------- -------------------------- 
  15    8  0.0017849268660   18   10  0.0006678962081   20    5 -0.0005042549631 
  16    9  0.0014659703897   19    6  0.0006226173152   23   13 -0.0004640188950 
  14    7  0.0014214150199   17    4 -0.0005640841828   20    9 -0.0004611298572 
  20   12 -0.0008465365843   21   12 -0.0005340016551   17    6  0.0004044068791 
  17   11 -0.0007328497249   15    4  0.0005159447889   19   11 -0.0003733727335 

   A    B    I    J                     A    B    I    J                  
------------------------------------ ------------------------------------ 
  16   16   12   12 -0.0484676127489   14   23   13    7 -0.0237565827701 
  18   18   10   10 -0.0379609641236   23   14    7   13 -0.0237565827701 
  14   14   13   13 -0.0353971797118   21   21   12   12 -0.0230827122850 
  23   14   13    7 -0.0285823685877   17   17   12   12 -0.0222230322216 
  14   23    7   13 -0.0285823685877   15   15    8    8 -0.0218310188082 
  23   23   13   13 -0.0280736059340   16   21   12    9 -0.0218300784776 
  15   15   11   11 -0.0279928612653   21   16    9   12 -0.0218300784776 
  14   14    7    7 -0.0270942442047 

It.  Correlation Energy T1 Residual T2 Residual T3 Residual T4 Residual CPU Time (s) Walltime (s)
-------------------------------------------------------------------------------------------------
 21  -0.214017580330050 4.32673e-13 5.39045e-13 6.84441e-14 1.30984e-13     5325.444      148.290
 22  -0.214017580329765 1.46113e-13 2.14016e-13 3.64304e-14 2.48887e-14     5317.952      148.081
 23  -0.214017580329699 4.71398e-14 8.78429e-14 1.84022e-14 1.23640e-14     5315.848      148.022
 24  -0.214017580329701 1.52734e-14 3.52288e-14 9.22431e-15 4.00879e-15     5317.830      148.078
 25  -0.214017580329713 3.95403e-15 1.36557e-14 3.74612e-15 1.92901e-15     5341.237      148.730

   A    I                     A    I                     A    I                  
-------------------------- -------------------------- -------------------------- 
  15    8  0.0017849268665   18   10  0.0006678962079   20    5 -0.0005042549630 
  16    9  0.0014659703902   19    6  0.0006226173156   23   13 -0.0004640188958 
  14    7  0.0014214150205   17    4 -0.0005640841828   20    9 -0.0004611298572 
  20   12 -0.0008465365844   21   12 -0.0005340016553   17    6  0.0004044068792 
  17   11 -0.0007328497252   15    4  0.0005159447888   19   11 -0.0003733727339 

   A    B    I    J                     A    B    I    J                  
------------------------------------ ------------------------------------ 
  16   16   12   12 -0.0484676127494   14   23   13    7 -0.0237565827698 
  18   18   10   10 -0.0379609641237   23   14    7   13 -0.0237565827698 
  14   14   13   13 -0.0353971797123   21   21   12   12 -0.0230827122849 
  23   14   13    7 -0.0285823685877   17   17   12   12 -0.0222230322212 
  14   23    7   13 -0.0285823685877   15   15    8    8 -0.0218310188080 
  23   23   13   13 -0.0280736059334   16   21   12    9 -0.0218300784777 
  15   15   11   11 -0.0279928612654   21   16    9   12 -0.0218300784777 
  14   14    7    7 -0.0270942442044 

It.  Correlation Energy T1 Residual T2 Residual T3 Residual T4 Residual CPU Time (s) Walltime (s)
-------------------------------------------------------------------------------------------------
 26  -0.214017580329722 3.92888e-15 6.06806e-15 1.46915e-15 1.36906e-15     5320.878      148.166

CCSDTQ iterations converged in 26 cycles and 3701.925 seconds (142.382 s/it.) at 0.231 Gflops/sec

Total CCSDTQ energy: -117.100120230449420

 @CHECKOUT-I, Total execution time (CPU/WALL):   133258.77/    4007.14 seconds.
--executable xncc finished with status     0 in     4007.25 seconds (walltime).
  The final electronic energy is      -117.100120230449420 a.u. 
  This computation required                         4007.96 seconds (walltime).


==> anc/C3H8_CCSDT_STO3G.out <==
 --invoking executable--
/users/p18005/damour/cfour/bin_cfour/xjoda


   *************************************************************************
         <<<     CCCCCC     CCCCCC   |||     CCCCCC     CCCCCC   >>>
       <<<      CCC        CCC       |||    CCC        CCC         >>>
      <<<      CCC        CCC        |||   CCC        CCC            >>>
    <<<        CCC        CCC        |||   CCC        CCC              >>>
      <<<      CCC        CCC        |||   CCC        CCC            >>>
       <<<      CCC        CCC       |||    CCC        CCC         >>>
         <<<     CCCCCC     CCCCCC   |||     CCCCCC     CCCCCC   >>>
   *************************************************************************

     ****************************************************************
     * CFOUR Coupled-Cluster techniques for Computational Chemistry *
     ****************************************************************
 

   Department of Chemistry                Institut fuer Physikalische Chemie
   University of Florida                  Universitaet Mainz
   Gainesville, FL 32611, USA             D-55099 Mainz, Germany

   Department of Chemistry                Fakultaet fuer Chemie und Biowiss.
   Johns Hopkins University               Karlsruher Institut fuer Technologie
   Baltimore, MD 21218, USA               D-76131 Karlsruhe, Germany

   Department of Chemistry                Department of Physical Chemistry
   Southern Methodist University          Eotvos Lorand University
   Dallas, TX 75275, USA                  H-1053 Budapest, Hungary

 
                       Version 2.1
 
                     olympecomp337.bullx                               
                     Thu 15 Feb 10:03:06 CET 2024                      
                     integer*8 version is running
 
********************************************************************************
*                          Input from ZMAT file                                *
********************************************************************************
CCSDT ground-state calculation                                                  
C  0.0000  0.0000  0.5862                                                       
C  0.0000  1.2745 -0.26                                                         
C  0.0000 -1.2745 -0.26                                                         
H  0.8717  0.0000  1.2403                                                       
H -0.8717  0.0000  1.2403                                                       
H  0.0000  2.1655  0.365                                                        
H  0.0000 -2.1655  0.365                                                        
H  0.8788  1.3196 -0.9019                                                       
H -0.8788  1.3196 -0.9019                                                       
H -0.8788 -1.3196 -0.9019                                                       
H  0.8788 -1.3196 -0.9019                                                       
                                                                                
*ACES2(CALC=CCSDT,BASIS=STO-3G,CC_PROG=NCC,COORD=CARTESIAN                      
T3_EXTRAPOL=ON,MEMORY=120,MEM_UNIT=GB,T4_EXTRAPOL=ON                            
ESTATE_CONV=5,CC_CONV=14,LINEQ_CONV=7,SCF_CONV=10)                              
                                                                                
********************************************************************************
    -------------------------------------------------------------------
                    CFOUR Control Parameters 
    -------------------------------------------------------------------
        External           Internal           Value            Units
          Name               Name
    -------------------------------------------------------------------
       ABCDTYPE             IABCDT         STANDARD    [  0]    ***   
       ANHARMONIC           IANHAR         OFF         [  0]    ***   
       ANH_ALGORIT          IANALG         STANDARD    [  0]    ***   
       ANH_DERIVAT          IANDER         SECOND      [  1]    ***   
       ANH_MODE             ANHMOD         VIBRATION   [  0]    ***   
       ANH_STEPSIZ          ICUBST             50000          x 10-6  
       ANH_SYMMETR          IANHSM         ABELIAN     [  0]    ***   
       AO_LADDERS           IAOLAD         SINGLEPASS  [  1]    ***   
       AV_SCF               IAVSCF         OFF         [  0]    ***   
       BASIS                IBASIS         STO-3G      [  2]    ***   
       BOTHVECTORS          BOTHVC         OFF         [  0]    ***   
       BOX_POTENT           IPIAB          OFF         [  0]    ***   
       BREIT                IBREIT         OFF         [  0]    ***   
       BRUCK_CONV           IBRTOL          10D-  4             ***   
       BRUECKNER            IBRKNR         OFF         [  0]    ***   
       BUFFERSIZE           IBUFFS              4096            ***   
       CACHE_RECS           ICHREC             10               ***   
       CALCLEVEL            ICLLVL         CCSDT       [ 18]    ***   
       CCORBOPT             ICCORB         OFF         [  0]  x 0.01  
       CC_CONV              ICCCNV          10D- 14             ***   
       CC_EXPORDER          ICCEOR              5               ***   
       CC_EXTRAPOL          ICCEXT         DIIS        [  1]    ***   
       CC_GUESS             ICCGES         MP2         [  0]    ***   
       CC_MAXCYC            ICCCYC            100              cycles 
       CC_PROGRAM           ICCPRO         NCC         [  5]    ***   
       CHARGE               ICHRGE              0               ***   
       CHOLESKY             ICHOLE         OFF         [  0]    ***   
       CIS_CONV             ICISTL              5               ***   
       COMM_SIZE            IPSIZE            ***               ***   
       CONSTANT             ICONST         OLD         [  1]    ***   
       CONTINUUM            ICONTU         NONE        [  0]    ***   
       CONTRACTION          ICNTYP         GENERAL     [  1]    ***   
       COORDINATES          ICOORD         CARTESIAN   [  1]    ***   
       CPHF_CONVER          ICPHFT          10D- 16             ***   
       CPHF_MAXCYC          ICPHFC             64              cycles 
       CUBIC                ICUBIC         OFF         [  0]    ***   
       CURVILINEAR          ICURVY         OFF         [  0]    ***   
       DBOC                 IDBOC          OFF         [  0]    ***   
       DCT                  IDCT           OFF         [  0]    ***   
       DERIV_LEV            IDRLVL         ZERO        [  0]    ***   
       DEVMEM_SIZE          IDVMEM         *********           MByte  
       DIAG_MRCC            IEOMST          10D-  0             ***   
       DIFF_TYPE            IDIFTY         RELAXED     [  0]    ***   
       DIRECT               IDIRCT         OFF         [  0]    ***   
       DROPMO               IDRPMO      NONE         
       ECP                  IECP           OFF         [  0]    ***   
       EIGENVECTOR          IVEC                1               ***   
       EL_ANHARM            IELANH         OFF         [  0]    ***   
       EOMFOLLOW            IEOMSR         ENERGY      [  0]    ***   
       EOMIP                IEOMIP         OFF         [  0]    ***   
       EOMLEVEL             HBARFM         SAME        [  0]    ***   
       EOM_MRCC             IMRCCE         NEW         [  1]    ***   
       EOM_NONIT            EOMNON         OFF         [  0]    ***   
       EOM_NSING            IEOMSI          10D-  0             ***   
       EOM_NSTATES          IMRCCD         DAVIDSON    [  0]    ***   
       EOM_NTRIP            IEOMTR          10D-  0             ***   
       EOM_ORDER            IEXORD         ENERGY      [  0]    ***   
       EOM_PROPSTA          IEOMST              0               ***   
       ESTATE_CONV          IEXTOL          10D-  5             ***   
       ESTATE_DIAG          IEXDIG         ITERATIVE   [  0]    ***   
       ESTATE_LOCK          IESLOC         ON          [  1]    ***   
       ESTATE_MAXC          IEXMXC             40               ***   
       ESTATE_PROP          IEXPRP         OFF         [  0]    ***   
       EVAL_HESS            IRECAL              0            # of cyc.
       EXCITATION           IEXCIT              0               ***   
       EXCITE               IEXCIT         NONE        [  0]    ***   
       EXTERN_POT           IEXPOT         OFF         [  0]    ***   
       FCGRADNEW            IFCGNW         OFF         [  0]    ***   
       FC_FIELD             IFINFC              0             x 10-6  
       FD_CALTYPE           IFDCAL         GRADONLY    [  0]    ***   
       FD_PROJECT           IFDPRJ         OFF         [  1]    ***   
       FD_STEPSIZE          IDISFD              0            10-4 bohr
       FD_USEGROUP          IFDGRP         FULL        [  0]    ***   
       FILE_RECSIZ          IFLREC              4096           words  
       FINITE_PERT          IFIPER              0             x 10-6  
       FIXGEOM              IFIXGM         OFF         [  0]    ***   
       FOCK                 IFOCK          AO          [  1]    ***   
       FREQ_ALGORI          IVIALG         STANDARD    [  0]    ***   
       FROZEN_CORE          IFROCO         OFF         [  0]    ***   
       GAMMA_ABCD           IGABCD         STORE       [  0]    ***   
       GAMMA_ABCI           IGABCI         STORE       [  0]    ***   
       GENBAS_1             IGNBS1              0               ***   
       GENBAS_2             IGNBS2              0               ***   
       GENBAS_3             IGNBS3              0               ***   
       GENBAS_4             IGNBS4              0               ***   
       GEO_CONV             ICONTL              5              H/bohr 
       GEO_MAXCYC           IOPTCY             50               ***   
       GEO_MAXSTEP          IMXSTP            300            millibohr
       GEO_METHOD           INR            SINGLE_POINT[  5]    ***   
       GIAO                 IGIAO          OFF         [  1]    ***   
       GIMIC                IGIMIC         OFF         [  0]    ***   
       GRID                 IGRID          OFF         [  0]    ***   
       GRID_ALGO            IGALGO         SERIAL      [  0]    ***   
       GUESS                IGUESS         MOREAD      [  0]    ***   
       HBAR                 IHBAR          OFF         [  0]    ***   
       HESS_TYPE            IHESTP         SCF         [  0]    ***   
       HF2_FILE             IHF2Fl         USE         [  1]    ***   
       HFSTABILITY          ISTABL         OFF         [  0]    ***   
       INCORE               INCORE         OFF         [  0]    ***   
       INPUT_MRCC           IMRCC          ON          [  1]    ***   
       INTEGRALS            INTTYP         VMOL        [  1]    ***   
       JODA_PRINT           IJPRNT              0               ***   
       KEYWORD_OUT          IDMPKW         NO          [  0]    ***   
       LINDEP_TOL           ILINDP              8               ***   
       LINEQ_CONV           IZTACN          10D-  7           cycles  
       LINEQ_EXPOR          ILMAXD              5               ***   
       LINEQ_MAXCY          ILMAXC            100               ***   
       LINEQ_TYPE           ILTYPE         DIIS        [  1]    ***   
       LOCK_ORBOCC          ILOCOC         OFF         [  0]    ***   
       MEMORY_SIZE          IMEMSZ         *********           words  
       MEM_UNIT             IMEMU          GB          [  3]    ***   
       MRCC                 IMRCCC         OFF         [  0]    ***   
       MULTIPLICTY          IMULTP              1               ***   
       NACOUPLING           IVCOUP         OFF         [  0]    ***   
       NEGEVAL              IDIE           ABORT       [  0]    ***   
       NEWNORM              INEWNO         OFF         [  0]    ***   
       NON-HF               INONHF         OFF         [  0]    ***   
       NTOP_TAMP            ITOPT2             15               ***   
       NUC_MODEL            INUCMO         POINT       [  0]    ***   
       OCCUPATION           IOCCU   ESTIMATED BY SCF 
       OPEN-SHELL           IOPEN          SPIN-ORBITAL[  0]    ***   
       OPTVIB               IOPTVB         OFF         [  0]    ***   
       ORBITALS             IORBTP         STANDARD    [  0]    ***   
       PARALLEL             IPARAL         ON          [  1]    ***   
       PARA_INT             IPINTS         ON          [  1]    ***   
       PARA_PRINT           IPPRIN              0               ***   
       PERT_ORB             IPTORB         STANDARD    [  0]    ***   
       POINTS               IGRDFD              0               ***   
       PRINT                IPRNT               0               ***   
       PROPS                IPROPS         OFF         [  0]    ***   
       PROP_INTEGR          IINTYP         INTERNAL    [  0]    ***   
       PSI                  IPSI           OFF         [  0]    ***   
       QC_ALG               IQCALG         FLM         [  0]    ***   
       QC_LINALG            IQCLIN         TRIDIAG     [  2]    ***   
       QC_MAXCYC            IQCMAX          10D-100           cycles  
       QC_MAXSCFCY          IQCMSC          10D- 15           cycles  
       QC_RTRUST            IQCRTR          10D-  0           x 10-3  
       QC_SKIPSCF           IQCSKI         OFF         [  0]    ***   
       QC_START             IQCSTA          10D-  1             ***   
       QRHFGUESS            IQGUES         OFF         [  0]    ***   
       QUARTIC              IQUART         OFF         [  0]    ***   
       RAMAN_INT            IRAMIN         OFF         [  0]    ***   
       RAMAN_ORB            IRAMRE         UNRELAXED   [  0]    ***   
       RDO                  IRDOFM         OFF         [  0]    ***   
       REDUCE_REPR          REDREP         Ir          [  0]    ***   
       REFERENCE            IREFNC         RHF         [  0]    ***   
       RELATIVIST           IRELAT         OFF         [  0]    ***   
       RELAX_DENS           IRDENS         OFF         [  0]    ***   
       RESET_FLAGS          IRESET         OFF         [  0]    ***   
       RESTART_CC           ICCRES         OFF         [  0]    ***   
       ROT_EVEC             ROTVEC              0               ***   
       SAVE_INTS            ISVINT         OFF         [  0]    ***   
       SCALE_ON             ISTCRT              0               ***   
       SCF_CONV             ISCFCV          10D- 10             ***   
       SCF_DAMPING          IDAMP               0             x 10-3  
       SCF_EXPORDE          IRPPOR              6               ***   
       SCF_EXPSTAR          IRPPLS              8               ***   
       SCF_EXTRAPO          IRPP           ON          [  1]    ***   
       SCF_MAXCYC           ISCFCY            150              cycles 
       SCF_NOSTOP           ISCFST         OFF         [  0]    ***   
       SCF_PRINT            ISCFPR              0               ***   
       SCF_PROG             ISCFPR         SCF         [  0]    ***   
       SD_FIELD             IFINSD              0             x 10-6  
       SOPERT               IPERSO         OFF         [  0]    ***   
       SPHERICAL            IDFGHI         ON          [  1]    ***   
       SPINORBIT            ISOCAL         OFF         [  0]    ***   
       SPINROTATIO          ISRCON         OFF         [  0]    ***   
       SPIN_FLIP            ISPFLP         OFF         [  0]    ***   
       SPIN_ORBIT           ISPORB         OFF         [  0]    ***   
       SPIN_SCAL            ISCSMP         OFF         [  0]    ***   
       STEEPSCALE           ISTPSC              1000          x 10-3  
       SUBGROUP             ISUBGP         DEFAULT     [  0]    ***   
       SUBGRPAXIS           ISBXYZ         X           [  0]    ***   
       SYMMETRY             ISYM           ON          [  0]    ***   
       SYM_CHECK            ISYMCK         OVERRIDE    [  1]    ***   
       T3_EXTRAPOL          IT3EXT         ON          [  1]    ***   
       T4_EXTRAPOL          IT4EXP         ON          [  1]    ***   
       TAMP_SUM             IEVERY              5               ***   
       TESTSUITE            ITESTS         OFF         [  0]    ***   
       THERMOCH             ITHERM         OFF         [  0]    ***   
       TOL_CHOLESK          ITOLCH          10D-  4             ***   
       TRANGRAD             IRESRM         OFF         [  0]    ***   
       TRANS_INV            ITRAIN         USE         [  0]    ***   
       TREAT_PERT           ITREAT         SIMULTANEOUS[  0]    ***   
       TRIP_ALGORI          ITRALG         NORMAL      [  0]    ***   
       UIJ_THRESHO          IUIJTH              1               ***   
       UNITS                IUNITS         ANGSTROM    [  0]    ***   
       UNOS                 IUNOS          OFF         [  0]    ***   
       UPDATE_HESS          IHUPDT         ON          [  1]    ***   
       VIBPHASE             ISETPH         STANDARD    [  0]    ***   
       VIBRATION            IVIB           NO          [  0]    ***   
       VIB_ALGORIT          IGEALG         STANDARD    [  0]    ***   
       VNATORB              IVNORB         OFF         [  0]    ***   
       VTRAN                IVTRAN         FULL/PARTIAL[  0]    ***   
       XFIELD               IXEFLD              0             x 10-6  
       XFORM_TOL            IXFTOL          10D- 11             ***   
       YFIELD               IYEFLD              0             x 10-6  
       ZFIELD               IZEFLD              0             x 10-6  
       ZSCALE_EXP           IZEXPS         OFF         [  0]    ***   
    -------------------------------------------------------------------
  @GETXYZ-I,    11 atoms read from ZMAT.
   Rotational constants (in cm-1): 
          0.2484641223             0.2804864979             0.9895395355
   Rotational constants (in MHz): 
       7448.7680383026          8408.7748412217         29665.6531199881
********************************************************************************
   The full molecular point group is C2v .
   The largest Abelian subgroup of the full molecular point group is C2v .
   The computational point group is C2v .
********************************************************************************


 ----------------------------------------------------------------
         Coordinates used in calculation (QCOMP) 
 ----------------------------------------------------------------
 Z-matrix   Atomic            Coordinates (in bohr)
  Symbol    Number           X              Y              Z
 ----------------------------------------------------------------
     C         6         0.00000000     0.00000000     1.09084750
     C         6         0.00000000     2.40845645    -0.50823908
     C         6         0.00000000    -2.40845645    -0.50823908
     H         1         1.64727461     0.00000000     2.32691762
     H         1        -1.64727461     0.00000000     2.32691762
     H         1         0.00000000     4.09220278     0.67283999
     H         1         0.00000000    -4.09220278     0.67283999
     H         1         1.66069167     2.49368312    -1.72125454
     H         1        -1.66069167     2.49368312    -1.72125454
     H         1        -1.66069167    -2.49368312    -1.72125454
     H         1         1.66069167    -2.49368312    -1.72125454
 ----------------------------------------------------------------
 
   Interatomic distance matrix (Angstroms) 
 
                 C             C             C             H             H    
                [ 1]        [ 2]        [ 3]        [ 4]        [ 5]
  C    [ 1]     0.00000
  C    [ 2]     1.52984     0.00000
  C    [ 3]     1.52984     2.54900     0.00000
  H    [ 4]     1.08982     2.15293     2.15293     0.00000
  H    [ 5]     1.08982     2.15293     2.15293     1.74340     0.00000
  H    [ 6]     2.17677     1.08835     3.49632     2.49307     2.49307
  H    [ 7]     2.17677     3.49632     1.08835     2.49307     2.49307
  H    [ 8]     2.17441     1.08920     2.81313     2.51603     3.06506
  H    [ 9]     2.17441     1.08920     2.81313     3.06506     2.51603
  H    [10]     2.17441     2.81313     1.08920     3.06506     2.51603
  H    [11]     2.17441     2.81313     1.08920     2.51603     3.06506
 
                 H             H             H             H             H    
                [ 6]        [ 7]        [ 8]        [ 9]        [10]
  H    [ 6]     0.00000
  H    [ 7]     4.33100     0.00000
  H    [ 8]     1.75866     3.81094     0.00000
  H    [ 9]     1.75866     3.81094     1.75760     0.00000
  H    [10]     3.81094     1.75866     3.17089     2.63920     0.00000
  H    [11]     3.81094     1.75866     2.63920     3.17089     1.75760
 
                 H    
                [11]
  H    [11]     0.00000
 rotcon2
   Rotational constants (in cm-1): 
          0.2484641223             0.9895395355             0.2804864979
   Rotational constants (in MHz): 
       7448.7680383026         29665.6531199881          8408.7748412217
  There are   23 basis functions.
 @GEOPT-W, Archive file not created for single-point calculation.
 @CHECKOUT-I, Total execution time (CPU/WALL):        0.22/       1.83 seconds.
--executable xjoda finished with status     0 in        1.90 seconds (walltime).
 --invoking executable--
/users/p18005/damour/cfour/bin_cfour/xvmol
 SERIAL VERSION OF MOLECULE STARTED
********************************************************************************
                    INPUT FROM MOL FILE
********************************************************************************
INTGRL        1    0    1    0    0    0    0    0    0                         
         *** CFOUR Program System (Release V0.1) ***                            
CCSDT ground-state calculation                                                  
    5    2 X  Y       0.10E-08              0    0                              
   9999.00      3.00                                                            
          6.00000000    1    2    1    1                                        
C #1   0.000000000000000   0.000000000000000   1.090847499416857                
    6    2                                                                      
   71.6168373000000       0.154329000000000       0.000000000000000E+000        
   13.0450963000000       0.535328100000000       0.000000000000000E+000        
   3.53051220000000       0.444634500000000       0.000000000000000E+000        
   2.94124940000000       0.000000000000000E+000 -9.996720000000001E-002        
  0.683483100000000       0.000000000000000E+000  0.399512800000000             
  0.222289900000000       0.000000000000000E+000  0.700115500000000             
    3    1                                                                      
   2.94124940000000       0.155916300000000                                     
  0.683483100000000       0.607683700000000                                     
  0.222289900000000       0.391957400000000                                     
          6.00000000    1    2    1    1                                        
C #2   0.000000000000000   2.408456450590927  -0.508239082372113                
    6    2                                                                      
   71.6168373000000       0.154329000000000       0.000000000000000E+000        
   13.0450963000000       0.535328100000000       0.000000000000000E+000        
   3.53051220000000       0.444634500000000       0.000000000000000E+000        
   2.94124940000000       0.000000000000000E+000 -9.996720000000001E-002        
  0.683483100000000       0.000000000000000E+000  0.399512800000000             
  0.222289900000000       0.000000000000000E+000  0.700115500000000             
    3    1                                                                      
   2.94124940000000       0.155916300000000                                     
  0.683483100000000       0.607683700000000                                     
  0.222289900000000       0.391957400000000                                     
          1.00000000    1    1    1                                             
H #3   1.647274608065995   0.000000000000000   2.326917616585571                
    3    1                                                                      
   3.42525090000000       0.154329000000000                                     
  0.623913700000000       0.535328100000000                                     
  0.168855400000000       0.444634500000000                                     
          1.00000000    1    1    1                                             
H #4   0.000000000000000   4.092202780505809   0.672839993045172                
    3    1                                                                      
   3.42525090000000       0.154329000000000                                     
  0.623913700000000       0.535328100000000                                     
  0.168855400000000       0.444634500000000                                     
          1.00000000    1    1    1                                             
H #5   1.660691666362736   2.493683116673039  -1.721254535988681                
    3    1                                                                      
   3.42525090000000       0.154329000000000                                     
  0.623913700000000       0.535328100000000                                     
  0.168855400000000       0.444634500000000                                     
FINISH                                                                          
 
********************************************************************************
 ONE- AND TWO-ELECTRON INTEGRALS OVER SYMMETRY-ADAPTED AOS ARE CALCULATED.

  SPHERICAL HARMONICS ARE USED.
  
  INTEGRALS LESS THAN  0.10E-13 ARE NEGLECTED.

  NUCLEAR REPULSION ENERGY :   82.5908251374 A.U.
  @MOLECU-I, ONE ELECTRON INTEGRALS (CPU/WALL):        0.01/       0.01 SECONDS.
  @TWOEL-I,       1957 INTEGRALS OF SYMMETRY TYPE  I I I I
  @TWOEL-I,       3986 INTEGRALS OF SYMMETRY TYPE  I J I J
  @TWOEL-I,       2591 INTEGRALS OF SYMMETRY TYPE  I I J J
  @TWOEL-I,       1662 INTEGRALS OF SYMMETRY TYPE  I J K L
  @TWOEL-I, TOTAL NUMBER OF 2-E INTEGRALS      10196.
  @MOLECU-I, TWO ELECTRON INTEGRALS (CPU/WALL):        0.04/       0.04 SECONDS.
 @CHECKOUT-I, Total execution time (CPU/WALL):        0.06/       0.23 seconds.

Running with 36 threads/proc

--executable xvmol finished with status     0 in        0.25 seconds (walltime).
 --invoking executable--
/users/p18005/damour/cfour/bin_cfour/xvmol2ja
 @GETMEM-I,  Allocated  114440 MB of main memory.
 @CHECKOUT-I, Total execution time (CPU/WALL):        0.01/       0.01 seconds.
--executable xvmol2ja finished with status     0 in        0.03 seconds (walltime).
 --invoking executable--
/users/p18005/damour/cfour/bin_cfour/xvscf
  There are   23 functions in the AO basis.

  There are 4 irreducible representations.

       Irrep        # of functions
         1                 10
         2                  4
         3                  7
         4                  2


  Parameters for SCF calculation: 
        SCF reference function:  RHF  
  Maximum number of iterations:  150
     Full symmetry point group: C2v 
     Computational point group: C2v 
        Initial density matrix: MOREAD                 
     SCF convergence tolerance: 10**(-10)
  DIIS convergence acceleration:  ON
          Latest start for DIIS:   8
                     DIIS order:   6

  Memory information:      59138 words required.
  Fock matrices are constructed from AO integral file.
 @GETMEM-I,  Allocated       0 MB of main memory.
  Initialization and symmetry analysis required      0.003 seconds.

  @INITGES-I, Occupancies from core Hamiltonian:

          Alpha population by irrep:   6    2    4    1
           Beta population by irrep:   6    2    4    1


 total no. of electrons in initial guess :  0.000000000000000E+000
  --------------------------------------------------------------------
  Iteration         Total Energy            Largest Density Difference
  --------------------------------------------------------------------
       0            82.590825137411500              0.0000000000D+00
   current occupation vector 
     6  2  4  1
     6  2  4  1
       1          -103.375448865665746              0.4531411920D+01
   current occupation vector 
     6  2  4  1
     6  2  4  1
       2          -113.325944106526762              0.4437536747D+01
   current occupation vector 
     6  2  4  1
     6  2  4  1
       3          -116.330310635594643              0.1367727929D+01
   current occupation vector 
     6  2  4  1
     6  2  4  1
       4          -116.853105355549232              0.7624505269D+00
   current occupation vector 
     6  2  4  1
     6  2  4  1
       5          -116.884400407117411              0.1677368835D+00
   current occupation vector 
     6  2  4  1
     6  2  4  1
       6          -116.886082538977334              0.3437470285D-01
   current occupation vector 
     6  2  4  1
     6  2  4  1
       7          -116.886102237527197              0.4603454143D-02
   current occupation vector 
     6  2  4  1
     6  2  4  1
       8          -116.886102644277727              0.5617772717D-03
   current occupation vector 
     6  2  4  1
     6  2  4  1
       9          -116.886102650074307              0.3995232790D-04
   current occupation vector 
     6  2  4  1
     6  2  4  1
      10          -116.886102650118048              0.4098673707D-05
   current occupation vector 
     6  2  4  1
     6  2  4  1
      11          -116.886102650119668              0.1214819865D-05
   current occupation vector 
     6  2  4  1
     6  2  4  1
      12          -116.886102650119724              0.1231887570D-06
   current occupation vector 
     6  2  4  1
     6  2  4  1
      13          -116.886102650119611              0.4051240277D-07
   current occupation vector 
     6  2  4  1
     6  2  4  1
      14          -116.886102650119639              0.2609558791D-08
   current occupation vector 
     6  2  4  1
     6  2  4  1
      15          -116.886102650119469              0.3428460849D-09
   current occupation vector 
     6  2  4  1
     6  2  4  1

  SCF has converged.

 Density matrix saved to file den.dat
 total electron number:   26.0000000000000     
     E(SCF)=      -116.886102650119696              0.1701327967D-10

  Eigenvector printing suppressed.

 @PUTMOS-I, Writing converged MOs to NEWMOS. 
 @PUTMOS-I, Symmetry   1 Full Blocks  2 Partial Blocksize   2
 @PUTMOS-I, Symmetry   2 Full Blocks  1 Partial Blocksize   0
 @PUTMOS-I, Symmetry   3 Full Blocks  1 Partial Blocksize   3
 @PUTMOS-I, Symmetry   4 Full Blocks  0 Partial Blocksize   2
 @PUTFOCK-I, Writing converged Fock matrix to NEWFOCK. 
 @PUTFOCK-I, Symmetry   1 Full Blocks  2 Partial Blocksize   2
 @PUTFOCK-I, Symmetry   2 Full Blocks  1 Partial Blocksize   0
 @PUTFOCK-I, Symmetry   3 Full Blocks  1 Partial Blocksize   3
 @PUTFOCK-I, Symmetry   4 Full Blocks  0 Partial Blocksize   2


 
  ORBITAL EIGENVALUES (ALPHA)  (1H = 27.2113834 eV)

       MO #        E(hartree)               E(eV)           FULLSYM    COMPSYM
       ----   --------------------   --------------------   -------   ---------
    1     1         -11.0423568210        -300.4778050961      A1        A1 (1)
    2    15         -11.0323702920        -300.2060578254      B2        B2 (3)
    3     2         -11.0322988037        -300.2041125318      A1        A1 (1)
    4     3          -1.0149239655         -27.6174851458      A1        A1 (1)
    5    16          -0.8911944377         -24.2506335273      B2        B2 (3)
    6     4          -0.7702768139         -20.9602977058      A1        A1 (1)
    7    11          -0.5969594747         -16.2440931414      B1        B1 (2)
    8     5          -0.5681778827         -15.4609062062      A1        A1 (1)
    9    17          -0.5222805719         -14.2119768842      B2        B2 (3)
   10    22          -0.5039461977         -13.7130731987      A2        A2 (4)
   11     6          -0.4420234337         -12.0280691267      A1        A1 (1)
   12    18          -0.4396553616         -11.9636306090      B2        B2 (3)
   13    12          -0.4369229874         -11.8892789267      B1        B1 (2)
  +++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
   14    13           0.6240424141          16.9810573890      B1        B1 (2)
   15     7           0.6243688447          16.9899400174      A1        A1 (1)
   16    19           0.6649241164          18.0935050640      B2        B2 (3)
   17     8           0.7159973527          19.4832784764      A1        A1 (1)
   18    23           0.7187879469          19.5592144059      A2        A2 (4)
   19     9           0.7654818127          20.8298190902      A1        A1 (1)
   20    20           0.7709540337          20.9787257950      B2        B2 (3)
   21    21           0.7847327618          21.3536640478      B2        B2 (3)
   22    10           0.7951578872          21.6373461320      A1        A1 (1)
   23    14           0.8158416200          22.2001791151      B1        B1 (2)


  VSCF finished.

 @CHECKOUT-I, Total execution time (CPU/WALL):        0.04/       0.51 seconds.
--executable xvscf finished with status     0 in        0.53 seconds (walltime).
 --invoking executable--
/users/p18005/damour/cfour/bin_cfour/xvtran
 @GETMEM-I,  Allocated  114440 MB of main memory.
  Full RHF integral transformation
  Transformation of IIII integrals :
  1 pass through the AO integral file was required.
        1957 AO integrals were read.
        2007 MO integrals were written to HF2.
  Transformation of IIJJ integrals :
  1 pass through the AO integral file was required.
        2591 AO integrals were read.
        2649 MO integrals were written to HF2.
  Transformation of IJIJ integrals :
  1 pass through the AO integral file was required.
        3986 AO integrals were read.
        4062 MO integrals were written to HF2.
  Transformation of IJKL integrals :
  1 pass through the AO integral file was required.
        1662 AO integrals were read.
        1680 MO integrals were written to HF2.
  Summary of active molecular orbitals: 
------------------------------------------------------------------------
 
  Index      Eigenvalue    Symmetry    Index      Eigenvalue    Symmetry
------------------------------------------------------------------------
     1       -11.0423568        1        13        -0.5039462        4
     2       -11.0322988        1        14         0.6243688        1
     3        -1.0149240        1        15         0.7159974        1
     4        -0.7702768        1        16         0.7654818        1
     5        -0.5681779        1        17         0.7951579        1
     6        -0.4420234        1        18         0.6240424        2
     7        -0.5969595        2        19         0.8158416        2
     8        -0.4369230        2        20         0.6649241        3
     9       -11.0323703        3        21         0.7709540        3
    10        -0.8911944        3        22         0.7847328        3
    11        -0.5222806        3        23         0.7187879        4
    12        -0.4396554        3
------------------------------------------------------------------------
  -11.0423568210112       -11.0322988037335       -1.01492396545415     
 -0.770276813851712      -0.568177882725257      -0.442023433719908     
 -0.596959474740297      -0.436922987411485       -11.0323702919643     
 -0.891194437668046      -0.522280571893796      -0.439655361622375     
 -0.503946197702765       0.624368844746534       0.715997352652128     
  0.765481812665602       0.795157887195898       0.624042414139412     
  0.815841619986825       0.664924116428366       0.770954033707105     
  0.784732761798833       0.718787946880624     
 @CHECKOUT-I, Total execution time (CPU/WALL):        0.02/       0.07 seconds.
--executable xvtran finished with status     0 in        0.09 seconds (walltime).
 --invoking executable--
/users/p18005/damour/cfour/bin_cfour/xintprc
 @GETMEM-I,  Allocated  114440 MB of main memory.
  @GMOIAA-I, Processing MO integrals for spin case AA.
  @GMOIAA-I, Generation of integral list completed.
                      TYPE                NUMBER
                      ----               --------
                      PPPP                   436
                      PPPH                  1889
                      PPHH                  2280
                      PHPH                  1380
                      PHHH                  3191
                      HHHH                  1222

                     TOTAL                 10398

  @FORMT2-I, Second-order MP correlation energies:
            ------------------------------------------------
            E(SCF)                  =   -116.886102650120 a.u.
            E2(AA)                  =     -0.007175826403 a.u.
            E2(AB)                  =     -0.143706311668 a.u.
            E2(TOT)                 =     -0.158057964474 a.u.
            Total MP2 energy        =   -117.044160614594 a.u.
            ------------------------------------------------
   Largest T2 amplitudes for spin case AB:
       _       _                 _       _                 _       _
   i   j   a   b             i   j   a   b             i   j   a   b
-----------------------------------------------------------------------------
[ 12  12  20  20]-0.03362 [ 13  13  23  23]-0.02628 [  8   8  18  18]-0.02206
[  8   8  19  19]-0.02105 [  7   7  18  18]-0.02002 [  8   7  19  18]-0.02001
[  7   8  18  19]-0.02001 [  6   6  14  14]-0.01817 [ 12  12  22  22]-0.01760
[  5   5  14  14]-0.01700 [ 12  12  15  15]-0.01603 [ 12  11  20  22]-0.01597
[ 11  12  22  20]-0.01597 [  8   7  18  19]-0.01566 [  7   8  19  18]-0.01566
-----------------------------------------------------------------------------
   Norm of T2AB vector (     4430 symmetry allowed elements):  0.2341801367.
-----------------------------------------------------------------------------
 @CHECKOUT-I, Total execution time (CPU/WALL):        0.12/       2.08 seconds.
--executable xintprc finished with status     0 in        2.10 seconds (walltime).
  calling xncc 
 --invoking executable--
/users/p18005/damour/cfour/bin_cfour/xncc
 @GETMEM-I,  Allocated       7 MB of main memory.

Running with 36 threads/proc

Using DIIS to accelerate the convergence of T1 and T2
Using DIIS to accelerate the convergence of T3
Using immediate high-order contributions
Damping factor for T3: 0.000000
Damping factor for T4: 0.000000

Transposes are coarse-threaded

Memory limit:                111.759 GiB
Minimum memory requirement:  286.609 KiB
Compromise memory amount:     11.391 MiB
Optimal memory requirement:   11.465 MiB

List              Location   Size        Cached Hunks Est. Disk I/O
----------------- ---------- ----------- ------ ----- -------------

           T_DIIS       70:0  174.648 KiB    Yes     -     3.070 MiB
           Z_DIIS       70:1  174.648 KiB    Yes     -     5.117 MiB
          <AI|bj>         18   34.609 KiB    Yes     -     1.713 MiB
          <Ab|Cd>        233   20.062 KiB    Yes     -    18.515 MiB
          <Ab|Ci>         30   26.312 KiB    Yes     -     7.323 MiB
          <Ab|Ij>         16   34.609 KiB    Yes     -    14.263 MiB
          <Ai|Bj>         25   34.609 KiB    Yes     -     1.521 MiB
          <Aj|bI>         21   34.609 KiB     No     -         0   B
          <Ij|Ka>         10   45.695 KiB    Yes     -    12.718 MiB
          <Ij|Kl>         13   60.633 KiB    Yes     -   909.492 KiB
            F(EA)       92:0      240   B    Yes     -    31.641 KiB
            F(EM)       93:0      328   B    Yes     -    38.438 KiB
            F(MI)       91:0      456   B    Yes     -    80.156 KiB
            Q(AI)      190:2      328   B    Yes     -    43.242 KiB
         Q(Ab,Ij)         50   34.609 KiB    Yes     -    16.730 MiB
            T(AI)       90:0      328   B    Yes     -   130.047 KiB
         T(Ab,Ij)         46   34.609 KiB    Yes     -    16.798 MiB
         W(Mn,Ij)         53   60.633 KiB    Yes     -     7.994 MiB
        W~(Ab,Ej)        130   26.312 KiB    Yes     -    12.946 MiB
        W~(EM,bj)         56   34.609 KiB    Yes     -     9.632 MiB
        W~(Em,Bj)         58   34.609 KiB    Yes     -    11.660 MiB
        W~(Ij,Mb)        110   45.695 KiB    Yes     -     7.363 MiB
       W~~(Ab,Ej)        169   26.312 KiB    Yes     -     5.396 MiB
       W~~(EM,bj)         76   34.609 KiB    Yes     -     4.056 MiB
       W~~(Em,Bj)         78   34.609 KiB    Yes     -     4.056 MiB
       W~~(Ij,Mb)        165   45.695 KiB    Yes     -     9.371 MiB
            Z(AI)       90:2      328   B    Yes     -    48.047 KiB
         Z(Ab,Ij)         63   34.609 KiB    Yes     -     5.070 MiB
       T(abc,ijk)     T3FILE  875.875 KiB    Yes     1    64.151 MiB
             T3_1       T3_1  875.875 KiB    Yes     1    25.660 MiB
             T3_2       T3_2  875.875 KiB    Yes     1    12.830 MiB
             T3_3       T3_3  875.875 KiB    Yes     1    12.830 MiB
             T3_4       T3_4  875.875 KiB    Yes     1    12.830 MiB
             T3_5       T3_5  875.875 KiB    Yes     1    12.830 MiB
       Z(abc,ijk)     Z3FILE  875.875 KiB    Yes     1    64.151 MiB
             Z3_1       Z3_1  875.875 KiB    Yes     1    25.660 MiB
             Z3_2       Z3_2  875.875 KiB    Yes     1    25.660 MiB
             Z3_3       Z3_3  875.875 KiB    Yes     1    25.660 MiB
             Z3_4       Z3_4  875.875 KiB    Yes     1    25.660 MiB
             Z3_5       Z3_5  875.875 KiB    Yes     1    25.660 MiB

Simulation and memory analysis took 0.790 seconds

MP2 correlation energy:  -0.158057964474319

Non-iterative calculation of MP2 took 0.007 cpu seconds and 0.000 walltime seconds at 0.697 Gflops/sec

Total MP2 energy: -117.044160614594020

Beginning iterative solution of CCSDT equations:

It.  Correlation Energy T1 Residual T2 Residual T3 Residual CPU Time (s) Walltime (s)
-------------------------------------------------------------------------------------
  1  -0.195268045741162 1.73669e-03 8.91705e-03 2.21138e-04       14.454        0.587
  2  -0.206797567083252 1.32771e-04 3.25644e-03 8.56875e-05       38.367        1.069
  3  -0.213178441430470 2.15114e-04 5.09556e-04 3.76879e-05       38.618        1.076
  4  -0.213777685523766 5.07105e-05 1.63768e-04 8.67168e-06       39.261        1.094
  5  -0.213840357606960 8.77926e-06 2.37127e-05 2.64834e-06       39.018        1.087

   A    I                     A    I                     A    I                  
-------------------------- -------------------------- -------------------------- 
  15    8  0.0017884618372   18   10  0.0006667654738   20    5 -0.0005018399047 
  16    9  0.0014697620841   19    6  0.0006273268428   23   13 -0.0004633781442 
  14    7  0.0014204824042   17    4 -0.0005584666319   20    9 -0.0004576867198 
  20   12 -0.0008451854602   21   12 -0.0005386511288   17    6  0.0004075229783 
  17   11 -0.0007317954682   15    4  0.0005145926200   19   11 -0.0003754983989 

   A    B    I    J                     A    B    I    J                  
------------------------------------ ------------------------------------ 
  16   16   12   12 -0.0484284873140   14   23   13    7 -0.0237493183743 
  18   18   10   10 -0.0379472135050   23   14    7   13 -0.0237493183743 
  14   14   13   13 -0.0354144460357   21   21   12   12 -0.0230703771222 
  23   14   13    7 -0.0285672902080   17   17   12   12 -0.0222138777704 
  14   23    7   13 -0.0285672902080   15   15    8    8 -0.0218222901090 
  23   23   13   13 -0.0280611719660   16   21   12    9 -0.0218086828133 
  15   15   11   11 -0.0279906059769   21   16    9   12 -0.0218086828133 
  14   14    7    7 -0.0270728586780 

It.  Correlation Energy T1 Residual T2 Residual T3 Residual CPU Time (s) Walltime (s)
-------------------------------------------------------------------------------------
  6  -0.213839059237218 2.03117e-06 5.22669e-06 6.19828e-07       39.002        1.086
  7  -0.213839175026356 5.96563e-07 1.67076e-06 2.04697e-07       39.179        1.091
  8  -0.213839572016918 1.73754e-07 3.15209e-07 5.25205e-08       39.217        1.092
  9  -0.213839532798709 5.38072e-08 1.15917e-07 2.21955e-08       38.816        1.081
 10  -0.213839521975975 1.82697e-08 2.87419e-08 5.73388e-09       39.060        1.088

   A    I                     A    I                     A    I                  
-------------------------- -------------------------- -------------------------- 
  15    8  0.0017892985625   18   10  0.0006685513652   20    5 -0.0005038152949 
  16    9  0.0014715864976   19    6  0.0006260162381   23   13 -0.0004625295450 
  14    7  0.0014216570000   17    4 -0.0005621078930   20    9 -0.0004592263721 
  20   12 -0.0008472367791   21   12 -0.0005367816376   17    6  0.0004068082901 
  17   11 -0.0007343511372   15    4  0.0005156409304   19   11 -0.0003751544285 

   A    B    I    J                     A    B    I    J                  
------------------------------------ ------------------------------------ 
  16   16   12   12 -0.0484355582984   14   23   13    7 -0.0237476495280 
  18   18   10   10 -0.0379493268448   23   14    7   13 -0.0237476495280 
  14   14   13   13 -0.0354225323620   21   21   12   12 -0.0230681059126 
  23   14   13    7 -0.0285691192178   17   17   12   12 -0.0222101111426 
  14   23    7   13 -0.0285691192178   15   15    8    8 -0.0218187650343 
  23   23   13   13 -0.0280560017663   16   21   12    9 -0.0218085298464 
  15   15   11   11 -0.0280013376487   21   16    9   12 -0.0218085298464 
  14   14    7    7 -0.0270667406191 

It.  Correlation Energy T1 Residual T2 Residual T3 Residual CPU Time (s) Walltime (s)
-------------------------------------------------------------------------------------
 11  -0.213839509272462 5.13467e-09 9.81224e-09 2.14725e-09       39.262        1.093
 12  -0.213839506659114 1.64242e-09 4.41871e-09 6.87913e-10       38.859        1.082
 13  -0.213839506331697 5.47880e-10 1.90315e-09 1.61634e-10       38.521        1.073
 14  -0.213839506859125 2.53224e-10 8.11353e-10 5.28088e-11       39.434        1.098
 15  -0.213839507234922 7.07083e-11 2.58598e-10 2.49890e-11       39.368        1.096

   A    I                     A    I                     A    I                  
-------------------------- -------------------------- -------------------------- 
  15    8  0.0017893056281   18   10  0.0006685481027   20    5 -0.0005038128472 
  16    9  0.0014715934365   19    6  0.0006260190366   23   13 -0.0004625379683 
  14    7  0.0014216664775   17    4 -0.0005621069985   20    9 -0.0004592251205 
  20   12 -0.0008472380493   21   12 -0.0005367838437   17    6  0.0004068064668 
  17   11 -0.0007343564920   15    4  0.0005156393286   19   11 -0.0003751583011 

   A    B    I    J                     A    B    I    J                  
------------------------------------ ------------------------------------ 
  16   16   12   12 -0.0484355752026   14   23   13    7 -0.0237476502902 
  18   18   10   10 -0.0379493386638   23   14    7   13 -0.0237476502902 
  14   14   13   13 -0.0354225529947   21   21   12   12 -0.0230680992215 
  23   14   13    7 -0.0285691271568   17   17   12   12 -0.0222101074114 
  14   23    7   13 -0.0285691271568   15   15    8    8 -0.0218187625238 
  23   23   13   13 -0.0280559945755   16   21   12    9 -0.0218085321740 
  15   15   11   11 -0.0280013557154   21   16    9   12 -0.0218085321740 
  14   14    7    7 -0.0270667359938 

It.  Correlation Energy T1 Residual T2 Residual T3 Residual CPU Time (s) Walltime (s)
-------------------------------------------------------------------------------------
 16  -0.213839507389955 2.03089e-11 6.60483e-11 7.89377e-12       38.860        1.082
 17  -0.213839507415735 1.34085e-11 2.20750e-11 2.67942e-12       39.088        1.089
 18  -0.213839507414996 6.81638e-12 7.52916e-12 1.03729e-12       39.614        1.103
 19  -0.213839507412214 2.36457e-12 2.74271e-12 4.89397e-13       39.159        1.091
 20  -0.213839507410644 7.04279e-13 1.19375e-12 1.85470e-13       46.016        1.328

   A    I                     A    I                     A    I                  
-------------------------- -------------------------- -------------------------- 
  15    8  0.0017893056189   18   10  0.0006685480868   20    5 -0.0005038128343 
  16    9  0.0014715934439   19    6  0.0006260190291   23   13 -0.0004625379912 
  14    7  0.0014216664768   17    4 -0.0005621070134   20    9 -0.0004592251241 
  20   12 -0.0008472380762   21   12 -0.0005367838278   17    6  0.0004068064361 
  17   11 -0.0007343565328   15    4  0.0005156393279   19   11 -0.0003751583076 

   A    B    I    J                     A    B    I    J                  
------------------------------------ ------------------------------------ 
  16   16   12   12 -0.0484355752797   14   23   13    7 -0.0237476502781 
  18   18   10   10 -0.0379493386961   23   14    7   13 -0.0237476502781 
  14   14   13   13 -0.0354225531329   21   21   12   12 -0.0230680992213 
  23   14   13    7 -0.0285691271982   17   17   12   12 -0.0222101073577 
  14   23    7   13 -0.0285691271982   15   15    8    8 -0.0218187624932 
  23   23   13   13 -0.0280559945068   16   21   12    9 -0.0218085321712 
  15   15   11   11 -0.0280013558384   21   16    9   12 -0.0218085321712 
  14   14    7    7 -0.0270667359228 

It.  Correlation Energy T1 Residual T2 Residual T3 Residual CPU Time (s) Walltime (s)
-------------------------------------------------------------------------------------
 21  -0.213839507410443 1.56101e-13 5.45924e-13 7.05627e-14       45.487        1.410
 22  -0.213839507410575 9.24769e-14 2.78149e-13 2.42671e-14       38.778        1.080
 23  -0.213839507410716 2.75920e-14 9.61627e-14 8.25100e-15       39.521        1.101
 24  -0.213839507410773 8.77212e-15 3.00905e-14 4.07951e-15       39.596        1.103
 25  -0.213839507410788 5.43044e-15 1.02487e-14 1.58198e-15       39.104        1.089

   A    I                     A    I                     A    I                  
-------------------------- -------------------------- -------------------------- 
  15    8  0.0017893056192   18   10  0.0006685480869   20    5 -0.0005038128345 
  16    9  0.0014715934441   19    6  0.0006260190289   23   13 -0.0004625379910 
  14    7  0.0014216664771   17    4 -0.0005621070136   20    9 -0.0004592251241 
  20   12 -0.0008472380762   21   12 -0.0005367838279   17    6  0.0004068064362 
  17   11 -0.0007343565329   15    4  0.0005156393280   19   11 -0.0003751583076 

   A    B    I    J                     A    B    I    J                  
------------------------------------ ------------------------------------ 
  16   16   12   12 -0.0484355752806   14   23   13    7 -0.0237476502784 
  18   18   10   10 -0.0379493386971   23   14    7   13 -0.0237476502784 
  14   14   13   13 -0.0354225531340   21   21   12   12 -0.0230680992211 
  23   14   13    7 -0.0285691271987   17   17   12   12 -0.0222101073575 
  14   23    7   13 -0.0285691271987   15   15    8    8 -0.0218187624931 
  23   23   13   13 -0.0280559945069   16   21   12    9 -0.0218085321713 
  15   15   11   11 -0.0280013558395   21   16    9   12 -0.0218085321713 
  14   14    7    7 -0.0270667359228 

It.  Correlation Energy T1 Residual T2 Residual T3 Residual CPU Time (s) Walltime (s)
-------------------------------------------------------------------------------------
 26  -0.213839507410791 3.66276e-15 3.74353e-15 4.29046e-16       39.276        1.094

CCSDT iterations converged in 26 cycles and 28.364 seconds (1.091 s/it.) at 0.466 Gflops/sec

Total CCSDT energy: -117.099942157530492

 @CHECKOUT-I, Total execution time (CPU/WALL):     1006.78/      29.89 seconds.
--executable xncc finished with status     0 in       29.95 seconds (walltime).
  The final electronic energy is      -117.099942157530492 a.u. 
  This computation required                           34.88 seconds (walltime).


==> anc/C3H8_CCSD_STO3G.out <==
 --invoking executable--
/users/p18005/damour/cfour/bin_cfour/xjoda


   *************************************************************************
         <<<     CCCCCC     CCCCCC   |||     CCCCCC     CCCCCC   >>>
       <<<      CCC        CCC       |||    CCC        CCC         >>>
      <<<      CCC        CCC        |||   CCC        CCC            >>>
    <<<        CCC        CCC        |||   CCC        CCC              >>>
      <<<      CCC        CCC        |||   CCC        CCC            >>>
       <<<      CCC        CCC       |||    CCC        CCC         >>>
         <<<     CCCCCC     CCCCCC   |||     CCCCCC     CCCCCC   >>>
   *************************************************************************

     ****************************************************************
     * CFOUR Coupled-Cluster techniques for Computational Chemistry *
     ****************************************************************
 

   Department of Chemistry                Institut fuer Physikalische Chemie
   University of Florida                  Universitaet Mainz
   Gainesville, FL 32611, USA             D-55099 Mainz, Germany

   Department of Chemistry                Fakultaet fuer Chemie und Biowiss.
   Johns Hopkins University               Karlsruher Institut fuer Technologie
   Baltimore, MD 21218, USA               D-76131 Karlsruhe, Germany

   Department of Chemistry                Department of Physical Chemistry
   Southern Methodist University          Eotvos Lorand University
   Dallas, TX 75275, USA                  H-1053 Budapest, Hungary

 
                       Version 2.1
 
                     olympecomp337.bullx                               
                     Thu 15 Feb 10:04:06 CET 2024                      
                     integer*8 version is running
 
********************************************************************************
*                          Input from ZMAT file                                *
********************************************************************************
CCSD ground-state calculation                                                   
C  0.0000  0.0000  0.5862                                                       
C  0.0000  1.2745 -0.26                                                         
C  0.0000 -1.2745 -0.26                                                         
H  0.8717  0.0000  1.2403                                                       
H -0.8717  0.0000  1.2403                                                       
H  0.0000  2.1655  0.365                                                        
H  0.0000 -2.1655  0.365                                                        
H  0.8788  1.3196 -0.9019                                                       
H -0.8788  1.3196 -0.9019                                                       
H -0.8788 -1.3196 -0.9019                                                       
H  0.8788 -1.3196 -0.9019                                                       
                                                                                
*ACES2(CALC=CCSD,BASIS=STO-3G,CC_PROG=NCC,COORD=CARTESIAN                       
T3_EXTRAPOL=ON,MEMORY=120,MEM_UNIT=GB,T4_EXTRAPOL=ON                            
ESTATE_CONV=5,CC_CONV=14,LINEQ_CONV=7,SCF_CONV=10)                              
                                                                                
********************************************************************************
    -------------------------------------------------------------------
                    CFOUR Control Parameters 
    -------------------------------------------------------------------
        External           Internal           Value            Units
          Name               Name
    -------------------------------------------------------------------
       ABCDTYPE             IABCDT         STANDARD    [  0]    ***   
       ANHARMONIC           IANHAR         OFF         [  0]    ***   
       ANH_ALGORIT          IANALG         STANDARD    [  0]    ***   
       ANH_DERIVAT          IANDER         SECOND      [  1]    ***   
       ANH_MODE             ANHMOD         VIBRATION   [  0]    ***   
       ANH_STEPSIZ          ICUBST             50000          x 10-6  
       ANH_SYMMETR          IANHSM         ABELIAN     [  0]    ***   
       AO_LADDERS           IAOLAD         SINGLEPASS  [  1]    ***   
       AV_SCF               IAVSCF         OFF         [  0]    ***   
       BASIS                IBASIS         STO-3G      [  2]    ***   
       BOTHVECTORS          BOTHVC         OFF         [  0]    ***   
       BOX_POTENT           IPIAB          OFF         [  0]    ***   
       BREIT                IBREIT         OFF         [  0]    ***   
       BRUCK_CONV           IBRTOL          10D-  4             ***   
       BRUECKNER            IBRKNR         OFF         [  0]    ***   
       BUFFERSIZE           IBUFFS              4096            ***   
       CACHE_RECS           ICHREC             10               ***   
       CALCLEVEL            ICLLVL         CCSD        [ 10]    ***   
       CCORBOPT             ICCORB         OFF         [  0]  x 0.01  
       CC_CONV              ICCCNV          10D- 14             ***   
       CC_EXPORDER          ICCEOR              5               ***   
       CC_EXTRAPOL          ICCEXT         DIIS        [  1]    ***   
       CC_GUESS             ICCGES         MP2         [  0]    ***   
       CC_MAXCYC            ICCCYC            100              cycles 
       CC_PROGRAM           ICCPRO         NCC         [  5]    ***   
       CHARGE               ICHRGE              0               ***   
       CHOLESKY             ICHOLE         OFF         [  0]    ***   
       CIS_CONV             ICISTL              5               ***   
       COMM_SIZE            IPSIZE            ***               ***   
       CONSTANT             ICONST         OLD         [  1]    ***   
       CONTINUUM            ICONTU         NONE        [  0]    ***   
       CONTRACTION          ICNTYP         GENERAL     [  1]    ***   
       COORDINATES          ICOORD         CARTESIAN   [  1]    ***   
       CPHF_CONVER          ICPHFT          10D- 16             ***   
       CPHF_MAXCYC          ICPHFC             64              cycles 
       CUBIC                ICUBIC         OFF         [  0]    ***   
       CURVILINEAR          ICURVY         OFF         [  0]    ***   
       DBOC                 IDBOC          OFF         [  0]    ***   
       DCT                  IDCT           OFF         [  0]    ***   
       DERIV_LEV            IDRLVL         ZERO        [  0]    ***   
       DEVMEM_SIZE          IDVMEM         *********           MByte  
       DIAG_MRCC            IEOMST          10D-  0             ***   
       DIFF_TYPE            IDIFTY         RELAXED     [  0]    ***   
       DIRECT               IDIRCT         OFF         [  0]    ***   
       DROPMO               IDRPMO      NONE         
       ECP                  IECP           OFF         [  0]    ***   
       EIGENVECTOR          IVEC                1               ***   
       EL_ANHARM            IELANH         OFF         [  0]    ***   
       EOMFOLLOW            IEOMSR         ENERGY      [  0]    ***   
       EOMIP                IEOMIP         OFF         [  0]    ***   
       EOMLEVEL             HBARFM         SAME        [  0]    ***   
       EOM_MRCC             IMRCCE         NEW         [  1]    ***   
       EOM_NONIT            EOMNON         OFF         [  0]    ***   
       EOM_NSING            IEOMSI          10D-  0             ***   
       EOM_NSTATES          IMRCCD         DAVIDSON    [  0]    ***   
       EOM_NTRIP            IEOMTR          10D-  0             ***   
       EOM_ORDER            IEXORD         ENERGY      [  0]    ***   
       EOM_PROPSTA          IEOMST              0               ***   
       ESTATE_CONV          IEXTOL          10D-  5             ***   
       ESTATE_DIAG          IEXDIG         ITERATIVE   [  0]    ***   
       ESTATE_LOCK          IESLOC         ON          [  1]    ***   
       ESTATE_MAXC          IEXMXC             40               ***   
       ESTATE_PROP          IEXPRP         OFF         [  0]    ***   
       EVAL_HESS            IRECAL              0            # of cyc.
       EXCITATION           IEXCIT              0               ***   
       EXCITE               IEXCIT         NONE        [  0]    ***   
       EXTERN_POT           IEXPOT         OFF         [  0]    ***   
       FCGRADNEW            IFCGNW         OFF         [  0]    ***   
       FC_FIELD             IFINFC              0             x 10-6  
       FD_CALTYPE           IFDCAL         GRADONLY    [  0]    ***   
       FD_PROJECT           IFDPRJ         OFF         [  1]    ***   
       FD_STEPSIZE          IDISFD              0            10-4 bohr
       FD_USEGROUP          IFDGRP         FULL        [  0]    ***   
       FILE_RECSIZ          IFLREC              4096           words  
       FINITE_PERT          IFIPER              0             x 10-6  
       FIXGEOM              IFIXGM         OFF         [  0]    ***   
       FOCK                 IFOCK          AO          [  1]    ***   
       FREQ_ALGORI          IVIALG         STANDARD    [  0]    ***   
       FROZEN_CORE          IFROCO         OFF         [  0]    ***   
       GAMMA_ABCD           IGABCD         STORE       [  0]    ***   
       GAMMA_ABCI           IGABCI         STORE       [  0]    ***   
       GENBAS_1             IGNBS1              0               ***   
       GENBAS_2             IGNBS2              0               ***   
       GENBAS_3             IGNBS3              0               ***   
       GENBAS_4             IGNBS4              0               ***   
       GEO_CONV             ICONTL              5              H/bohr 
       GEO_MAXCYC           IOPTCY             50               ***   
       GEO_MAXSTEP          IMXSTP            300            millibohr
       GEO_METHOD           INR            SINGLE_POINT[  5]    ***   
       GIAO                 IGIAO          OFF         [  1]    ***   
       GIMIC                IGIMIC         OFF         [  0]    ***   
       GRID                 IGRID          OFF         [  0]    ***   
       GRID_ALGO            IGALGO         SERIAL      [  0]    ***   
       GUESS                IGUESS         MOREAD      [  0]    ***   
       HBAR                 IHBAR          OFF         [  0]    ***   
       HESS_TYPE            IHESTP         SCF         [  0]    ***   
       HF2_FILE             IHF2Fl         USE         [  1]    ***   
       HFSTABILITY          ISTABL         OFF         [  0]    ***   
       INCORE               INCORE         OFF         [  0]    ***   
       INPUT_MRCC           IMRCC          ON          [  1]    ***   
       INTEGRALS            INTTYP         VMOL        [  1]    ***   
       JODA_PRINT           IJPRNT              0               ***   
       KEYWORD_OUT          IDMPKW         NO          [  0]    ***   
       LINDEP_TOL           ILINDP              8               ***   
       LINEQ_CONV           IZTACN          10D-  7           cycles  
       LINEQ_EXPOR          ILMAXD              5               ***   
       LINEQ_MAXCY          ILMAXC            100               ***   
       LINEQ_TYPE           ILTYPE         DIIS        [  1]    ***   
       LOCK_ORBOCC          ILOCOC         OFF         [  0]    ***   
       MEMORY_SIZE          IMEMSZ         *********           words  
       MEM_UNIT             IMEMU          GB          [  3]    ***   
       MRCC                 IMRCCC         OFF         [  0]    ***   
       MULTIPLICTY          IMULTP              1               ***   
       NACOUPLING           IVCOUP         OFF         [  0]    ***   
       NEGEVAL              IDIE           ABORT       [  0]    ***   
       NEWNORM              INEWNO         OFF         [  0]    ***   
       NON-HF               INONHF         OFF         [  0]    ***   
       NTOP_TAMP            ITOPT2             15               ***   
       NUC_MODEL            INUCMO         POINT       [  0]    ***   
       OCCUPATION           IOCCU   ESTIMATED BY SCF 
       OPEN-SHELL           IOPEN          SPIN-ORBITAL[  0]    ***   
       OPTVIB               IOPTVB         OFF         [  0]    ***   
       ORBITALS             IORBTP         STANDARD    [  0]    ***   
       PARALLEL             IPARAL         ON          [  1]    ***   
       PARA_INT             IPINTS         ON          [  1]    ***   
       PARA_PRINT           IPPRIN              0               ***   
       PERT_ORB             IPTORB         STANDARD    [  0]    ***   
       POINTS               IGRDFD              0               ***   
       PRINT                IPRNT               0               ***   
       PROPS                IPROPS         OFF         [  0]    ***   
       PROP_INTEGR          IINTYP         INTERNAL    [  0]    ***   
       PSI                  IPSI           OFF         [  0]    ***   
       QC_ALG               IQCALG         FLM         [  0]    ***   
       QC_LINALG            IQCLIN         TRIDIAG     [  2]    ***   
       QC_MAXCYC            IQCMAX          10D-100           cycles  
       QC_MAXSCFCY          IQCMSC          10D- 15           cycles  
       QC_RTRUST            IQCRTR          10D-  0           x 10-3  
       QC_SKIPSCF           IQCSKI         OFF         [  0]    ***   
       QC_START             IQCSTA          10D-  1             ***   
       QRHFGUESS            IQGUES         OFF         [  0]    ***   
       QUARTIC              IQUART         OFF         [  0]    ***   
       RAMAN_INT            IRAMIN         OFF         [  0]    ***   
       RAMAN_ORB            IRAMRE         UNRELAXED   [  0]    ***   
       RDO                  IRDOFM         OFF         [  0]    ***   
       REDUCE_REPR          REDREP         Ir          [  0]    ***   
       REFERENCE            IREFNC         RHF         [  0]    ***   
       RELATIVIST           IRELAT         OFF         [  0]    ***   
       RELAX_DENS           IRDENS         OFF         [  0]    ***   
       RESET_FLAGS          IRESET         OFF         [  0]    ***   
       RESTART_CC           ICCRES         OFF         [  0]    ***   
       ROT_EVEC             ROTVEC              0               ***   
       SAVE_INTS            ISVINT         OFF         [  0]    ***   
       SCALE_ON             ISTCRT              0               ***   
       SCF_CONV             ISCFCV          10D- 10             ***   
       SCF_DAMPING          IDAMP               0             x 10-3  
       SCF_EXPORDE          IRPPOR              6               ***   
       SCF_EXPSTAR          IRPPLS              8               ***   
       SCF_EXTRAPO          IRPP           ON          [  1]    ***   
       SCF_MAXCYC           ISCFCY            150              cycles 
       SCF_NOSTOP           ISCFST         OFF         [  0]    ***   
       SCF_PRINT            ISCFPR              0               ***   
       SCF_PROG             ISCFPR         SCF         [  0]    ***   
       SD_FIELD             IFINSD              0             x 10-6  
       SOPERT               IPERSO         OFF         [  0]    ***   
       SPHERICAL            IDFGHI         ON          [  1]    ***   
       SPINORBIT            ISOCAL         OFF         [  0]    ***   
       SPINROTATIO          ISRCON         OFF         [  0]    ***   
       SPIN_FLIP            ISPFLP         OFF         [  0]    ***   
       SPIN_ORBIT           ISPORB         OFF         [  0]    ***   
       SPIN_SCAL            ISCSMP         OFF         [  0]    ***   
       STEEPSCALE           ISTPSC              1000          x 10-3  
       SUBGROUP             ISUBGP         DEFAULT     [  0]    ***   
       SUBGRPAXIS           ISBXYZ         X           [  0]    ***   
       SYMMETRY             ISYM           ON          [  0]    ***   
       SYM_CHECK            ISYMCK         OVERRIDE    [  1]    ***   
       T3_EXTRAPOL          IT3EXT         ON          [  1]    ***   
       T4_EXTRAPOL          IT4EXP         ON          [  1]    ***   
       TAMP_SUM             IEVERY              5               ***   
       TESTSUITE            ITESTS         OFF         [  0]    ***   
       THERMOCH             ITHERM         OFF         [  0]    ***   
       TOL_CHOLESK          ITOLCH          10D-  4             ***   
       TRANGRAD             IRESRM         OFF         [  0]    ***   
       TRANS_INV            ITRAIN         USE         [  0]    ***   
       TREAT_PERT           ITREAT         SIMULTANEOUS[  0]    ***   
       TRIP_ALGORI          ITRALG         NORMAL      [  0]    ***   
       UIJ_THRESHO          IUIJTH              1               ***   
       UNITS                IUNITS         ANGSTROM    [  0]    ***   
       UNOS                 IUNOS          OFF         [  0]    ***   
       UPDATE_HESS          IHUPDT         ON          [  1]    ***   
       VIBPHASE             ISETPH         STANDARD    [  0]    ***   
       VIBRATION            IVIB           NO          [  0]    ***   
       VIB_ALGORIT          IGEALG         STANDARD    [  0]    ***   
       VNATORB              IVNORB         OFF         [  0]    ***   
       VTRAN                IVTRAN         FULL/PARTIAL[  0]    ***   
       XFIELD               IXEFLD              0             x 10-6  
       XFORM_TOL            IXFTOL          10D- 11             ***   
       YFIELD               IYEFLD              0             x 10-6  
       ZFIELD               IZEFLD              0             x 10-6  
       ZSCALE_EXP           IZEXPS         OFF         [  0]    ***   
    -------------------------------------------------------------------
  @GETXYZ-I,    11 atoms read from ZMAT.
   Rotational constants (in cm-1): 
          0.2484641223             0.2804864979             0.9895395355
   Rotational constants (in MHz): 
       7448.7680383026          8408.7748412217         29665.6531199881
********************************************************************************
   The full molecular point group is C2v .
   The largest Abelian subgroup of the full molecular point group is C2v .
   The computational point group is C2v .
********************************************************************************


 ----------------------------------------------------------------
         Coordinates used in calculation (QCOMP) 
 ----------------------------------------------------------------
 Z-matrix   Atomic            Coordinates (in bohr)
  Symbol    Number           X              Y              Z
 ----------------------------------------------------------------
     C         6         0.00000000     0.00000000     1.09084750
     C         6         0.00000000     2.40845645    -0.50823908
     C         6         0.00000000    -2.40845645    -0.50823908
     H         1         1.64727461     0.00000000     2.32691762
     H         1        -1.64727461     0.00000000     2.32691762
     H         1         0.00000000     4.09220278     0.67283999
     H         1         0.00000000    -4.09220278     0.67283999
     H         1         1.66069167     2.49368312    -1.72125454
     H         1        -1.66069167     2.49368312    -1.72125454
     H         1        -1.66069167    -2.49368312    -1.72125454
     H         1         1.66069167    -2.49368312    -1.72125454
 ----------------------------------------------------------------
 
   Interatomic distance matrix (Angstroms) 
 
                 C             C             C             H             H    
                [ 1]        [ 2]        [ 3]        [ 4]        [ 5]
  C    [ 1]     0.00000
  C    [ 2]     1.52984     0.00000
  C    [ 3]     1.52984     2.54900     0.00000
  H    [ 4]     1.08982     2.15293     2.15293     0.00000
  H    [ 5]     1.08982     2.15293     2.15293     1.74340     0.00000
  H    [ 6]     2.17677     1.08835     3.49632     2.49307     2.49307
  H    [ 7]     2.17677     3.49632     1.08835     2.49307     2.49307
  H    [ 8]     2.17441     1.08920     2.81313     2.51603     3.06506
  H    [ 9]     2.17441     1.08920     2.81313     3.06506     2.51603
  H    [10]     2.17441     2.81313     1.08920     3.06506     2.51603
  H    [11]     2.17441     2.81313     1.08920     2.51603     3.06506
 
                 H             H             H             H             H    
                [ 6]        [ 7]        [ 8]        [ 9]        [10]
  H    [ 6]     0.00000
  H    [ 7]     4.33100     0.00000
  H    [ 8]     1.75866     3.81094     0.00000
  H    [ 9]     1.75866     3.81094     1.75760     0.00000
  H    [10]     3.81094     1.75866     3.17089     2.63920     0.00000
  H    [11]     3.81094     1.75866     2.63920     3.17089     1.75760
 
                 H    
                [11]
  H    [11]     0.00000
 rotcon2
   Rotational constants (in cm-1): 
          0.2484641223             0.9895395355             0.2804864979
   Rotational constants (in MHz): 
       7448.7680383026         29665.6531199881          8408.7748412217
  There are   23 basis functions.
 @GEOPT-W, Archive file not created for single-point calculation.
 @CHECKOUT-I, Total execution time (CPU/WALL):        0.22/       0.87 seconds.
--executable xjoda finished with status     0 in        0.93 seconds (walltime).
 --invoking executable--
/users/p18005/damour/cfour/bin_cfour/xvmol
 SERIAL VERSION OF MOLECULE STARTED
********************************************************************************
                    INPUT FROM MOL FILE
********************************************************************************
INTGRL        1    0    1    0    0    0    0    0    0                         
         *** CFOUR Program System (Release V0.1) ***                            
CCSD ground-state calculation                                                   
    5    2 X  Y       0.10E-08              0    0                              
   9999.00      3.00                                                            
          6.00000000    1    2    1    1                                        
C #1   0.000000000000000   0.000000000000000   1.090847499416857                
    6    2                                                                      
   71.6168373000000       0.154329000000000       0.000000000000000E+000        
   13.0450963000000       0.535328100000000       0.000000000000000E+000        
   3.53051220000000       0.444634500000000       0.000000000000000E+000        
   2.94124940000000       0.000000000000000E+000 -9.996720000000001E-002        
  0.683483100000000       0.000000000000000E+000  0.399512800000000             
  0.222289900000000       0.000000000000000E+000  0.700115500000000             
    3    1                                                                      
   2.94124940000000       0.155916300000000                                     
  0.683483100000000       0.607683700000000                                     
  0.222289900000000       0.391957400000000                                     
          6.00000000    1    2    1    1                                        
C #2   0.000000000000000   2.408456450590927  -0.508239082372113                
    6    2                                                                      
   71.6168373000000       0.154329000000000       0.000000000000000E+000        
   13.0450963000000       0.535328100000000       0.000000000000000E+000        
   3.53051220000000       0.444634500000000       0.000000000000000E+000        
   2.94124940000000       0.000000000000000E+000 -9.996720000000001E-002        
  0.683483100000000       0.000000000000000E+000  0.399512800000000             
  0.222289900000000       0.000000000000000E+000  0.700115500000000             
    3    1                                                                      
   2.94124940000000       0.155916300000000                                     
  0.683483100000000       0.607683700000000                                     
  0.222289900000000       0.391957400000000                                     
          1.00000000    1    1    1                                             
H #3   1.647274608065995   0.000000000000000   2.326917616585571                
    3    1                                                                      
   3.42525090000000       0.154329000000000                                     
  0.623913700000000       0.535328100000000                                     
  0.168855400000000       0.444634500000000                                     
          1.00000000    1    1    1                                             
H #4   0.000000000000000   4.092202780505809   0.672839993045172                
    3    1                                                                      
   3.42525090000000       0.154329000000000                                     
  0.623913700000000       0.535328100000000                                     
  0.168855400000000       0.444634500000000                                     
          1.00000000    1    1    1                                             
H #5   1.660691666362736   2.493683116673039  -1.721254535988681                
    3    1                                                                      
   3.42525090000000       0.154329000000000                                     
  0.623913700000000       0.535328100000000                                     
  0.168855400000000       0.444634500000000                                     
FINISH                                                                          
 
********************************************************************************
 ONE- AND TWO-ELECTRON INTEGRALS OVER SYMMETRY-ADAPTED AOS ARE CALCULATED.

  SPHERICAL HARMONICS ARE USED.
  
  INTEGRALS LESS THAN  0.10E-13 ARE NEGLECTED.

  NUCLEAR REPULSION ENERGY :   82.5908251374 A.U.
  @MOLECU-I, ONE ELECTRON INTEGRALS (CPU/WALL):        0.01/       0.05 SECONDS.
  @TWOEL-I,       1957 INTEGRALS OF SYMMETRY TYPE  I I I I
  @TWOEL-I,       3986 INTEGRALS OF SYMMETRY TYPE  I J I J
  @TWOEL-I,       2591 INTEGRALS OF SYMMETRY TYPE  I I J J
  @TWOEL-I,       1662 INTEGRALS OF SYMMETRY TYPE  I J K L
  @TWOEL-I, TOTAL NUMBER OF 2-E INTEGRALS      10196.
  @MOLECU-I, TWO ELECTRON INTEGRALS (CPU/WALL):        0.04/       0.04 SECONDS.
 @CHECKOUT-I, Total execution time (CPU/WALL):        0.06/       0.37 seconds.

Running with 36 threads/proc

--executable xvmol finished with status     0 in        0.39 seconds (walltime).
 --invoking executable--
/users/p18005/damour/cfour/bin_cfour/xvmol2ja
 @GETMEM-I,  Allocated  114440 MB of main memory.
 @CHECKOUT-I, Total execution time (CPU/WALL):        0.01/       0.01 seconds.
--executable xvmol2ja finished with status     0 in        0.03 seconds (walltime).
 --invoking executable--
/users/p18005/damour/cfour/bin_cfour/xvscf
  There are   23 functions in the AO basis.

  There are 4 irreducible representations.

       Irrep        # of functions
         1                 10
         2                  4
         3                  7
         4                  2


  Parameters for SCF calculation: 
        SCF reference function:  RHF  
  Maximum number of iterations:  150
     Full symmetry point group: C2v 
     Computational point group: C2v 
        Initial density matrix: MOREAD                 
     SCF convergence tolerance: 10**(-10)
  DIIS convergence acceleration:  ON
          Latest start for DIIS:   8
                     DIIS order:   6

  Memory information:      59138 words required.
  Fock matrices are constructed from AO integral file.
 @GETMEM-I,  Allocated       0 MB of main memory.
  Initialization and symmetry analysis required      0.002 seconds.

  @INITGES-I, Occupancies from core Hamiltonian:

          Alpha population by irrep:   6    2    4    1
           Beta population by irrep:   6    2    4    1


 total no. of electrons in initial guess :  0.000000000000000E+000
  --------------------------------------------------------------------
  Iteration         Total Energy            Largest Density Difference
  --------------------------------------------------------------------
       0            82.590825137411500              0.0000000000D+00
   current occupation vector 
     6  2  4  1
     6  2  4  1
       1          -103.375448865665746              0.4531411920D+01
   current occupation vector 
     6  2  4  1
     6  2  4  1
       2          -113.325944106526762              0.4437536747D+01
   current occupation vector 
     6  2  4  1
     6  2  4  1
       3          -116.330310635594643              0.1367727929D+01
   current occupation vector 
     6  2  4  1
     6  2  4  1
       4          -116.853105355549232              0.7624505269D+00
   current occupation vector 
     6  2  4  1
     6  2  4  1
       5          -116.884400407117411              0.1677368835D+00
   current occupation vector 
     6  2  4  1
     6  2  4  1
       6          -116.886082538977334              0.3437470285D-01
   current occupation vector 
     6  2  4  1
     6  2  4  1
       7          -116.886102237527197              0.4603454143D-02
   current occupation vector 
     6  2  4  1
     6  2  4  1
       8          -116.886102644277727              0.5617772717D-03
   current occupation vector 
     6  2  4  1
     6  2  4  1
       9          -116.886102650074307              0.3995232790D-04
   current occupation vector 
     6  2  4  1
     6  2  4  1
      10          -116.886102650118048              0.4098673707D-05
   current occupation vector 
     6  2  4  1
     6  2  4  1
      11          -116.886102650119668              0.1214819865D-05
   current occupation vector 
     6  2  4  1
     6  2  4  1
      12          -116.886102650119724              0.1231887570D-06
   current occupation vector 
     6  2  4  1
     6  2  4  1
      13          -116.886102650119611              0.4051240277D-07
   current occupation vector 
     6  2  4  1
     6  2  4  1
      14          -116.886102650119639              0.2609558791D-08
   current occupation vector 
     6  2  4  1
     6  2  4  1
      15          -116.886102650119469              0.3428460849D-09
   current occupation vector 
     6  2  4  1
     6  2  4  1

  SCF has converged.

 Density matrix saved to file den.dat
 total electron number:   26.0000000000000     
     E(SCF)=      -116.886102650119696              0.1701327967D-10

  Eigenvector printing suppressed.

 @PUTMOS-I, Writing converged MOs to NEWMOS. 
 @PUTMOS-I, Symmetry   1 Full Blocks  2 Partial Blocksize   2
 @PUTMOS-I, Symmetry   2 Full Blocks  1 Partial Blocksize   0
 @PUTMOS-I, Symmetry   3 Full Blocks  1 Partial Blocksize   3
 @PUTMOS-I, Symmetry   4 Full Blocks  0 Partial Blocksize   2
 @PUTFOCK-I, Writing converged Fock matrix to NEWFOCK. 
 @PUTFOCK-I, Symmetry   1 Full Blocks  2 Partial Blocksize   2
 @PUTFOCK-I, Symmetry   2 Full Blocks  1 Partial Blocksize   0
 @PUTFOCK-I, Symmetry   3 Full Blocks  1 Partial Blocksize   3
 @PUTFOCK-I, Symmetry   4 Full Blocks  0 Partial Blocksize   2


 
  ORBITAL EIGENVALUES (ALPHA)  (1H = 27.2113834 eV)

       MO #        E(hartree)               E(eV)           FULLSYM    COMPSYM
       ----   --------------------   --------------------   -------   ---------
    1     1         -11.0423568210        -300.4778050961      A1        A1 (1)
    2    15         -11.0323702920        -300.2060578254      B2        B2 (3)
    3     2         -11.0322988037        -300.2041125318      A1        A1 (1)
    4     3          -1.0149239655         -27.6174851458      A1        A1 (1)
    5    16          -0.8911944377         -24.2506335273      B2        B2 (3)
    6     4          -0.7702768139         -20.9602977058      A1        A1 (1)
    7    11          -0.5969594747         -16.2440931414      B1        B1 (2)
    8     5          -0.5681778827         -15.4609062062      A1        A1 (1)
    9    17          -0.5222805719         -14.2119768842      B2        B2 (3)
   10    22          -0.5039461977         -13.7130731987      A2        A2 (4)
   11     6          -0.4420234337         -12.0280691267      A1        A1 (1)
   12    18          -0.4396553616         -11.9636306090      B2        B2 (3)
   13    12          -0.4369229874         -11.8892789267      B1        B1 (2)
  +++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
   14    13           0.6240424141          16.9810573890      B1        B1 (2)
   15     7           0.6243688447          16.9899400174      A1        A1 (1)
   16    19           0.6649241164          18.0935050640      B2        B2 (3)
   17     8           0.7159973527          19.4832784764      A1        A1 (1)
   18    23           0.7187879469          19.5592144059      A2        A2 (4)
   19     9           0.7654818127          20.8298190902      A1        A1 (1)
   20    20           0.7709540337          20.9787257950      B2        B2 (3)
   21    21           0.7847327618          21.3536640478      B2        B2 (3)
   22    10           0.7951578872          21.6373461320      A1        A1 (1)
   23    14           0.8158416200          22.2001791151      B1        B1 (2)


  VSCF finished.

 @CHECKOUT-I, Total execution time (CPU/WALL):        0.04/       0.19 seconds.
--executable xvscf finished with status     0 in        0.22 seconds (walltime).
 --invoking executable--
/users/p18005/damour/cfour/bin_cfour/xvtran
 @GETMEM-I,  Allocated  114440 MB of main memory.
  Full RHF integral transformation
  Transformation of IIII integrals :
  1 pass through the AO integral file was required.
        1957 AO integrals were read.
        2007 MO integrals were written to HF2.
  Transformation of IIJJ integrals :
  1 pass through the AO integral file was required.
        2591 AO integrals were read.
        2649 MO integrals were written to HF2.
  Transformation of IJIJ integrals :
  1 pass through the AO integral file was required.
        3986 AO integrals were read.
        4062 MO integrals were written to HF2.
  Transformation of IJKL integrals :
  1 pass through the AO integral file was required.
        1662 AO integrals were read.
        1680 MO integrals were written to HF2.
  Summary of active molecular orbitals: 
------------------------------------------------------------------------
 
  Index      Eigenvalue    Symmetry    Index      Eigenvalue    Symmetry
------------------------------------------------------------------------
     1       -11.0423568        1        13        -0.5039462        4
     2       -11.0322988        1        14         0.6243688        1
     3        -1.0149240        1        15         0.7159974        1
     4        -0.7702768        1        16         0.7654818        1
     5        -0.5681779        1        17         0.7951579        1
     6        -0.4420234        1        18         0.6240424        2
     7        -0.5969595        2        19         0.8158416        2
     8        -0.4369230        2        20         0.6649241        3
     9       -11.0323703        3        21         0.7709540        3
    10        -0.8911944        3        22         0.7847328        3
    11        -0.5222806        3        23         0.7187879        4
    12        -0.4396554        3
------------------------------------------------------------------------
  -11.0423568210112       -11.0322988037335       -1.01492396545415     
 -0.770276813851712      -0.568177882725257      -0.442023433719908     
 -0.596959474740297      -0.436922987411485       -11.0323702919643     
 -0.891194437668046      -0.522280571893796      -0.439655361622375     
 -0.503946197702765       0.624368844746534       0.715997352652128     
  0.765481812665602       0.795157887195898       0.624042414139412     
  0.815841619986825       0.664924116428366       0.770954033707105     
  0.784732761798833       0.718787946880624     
 @CHECKOUT-I, Total execution time (CPU/WALL):        0.02/       0.05 seconds.
--executable xvtran finished with status     0 in        0.07 seconds (walltime).
 --invoking executable--
/users/p18005/damour/cfour/bin_cfour/xintprc
 @GETMEM-I,  Allocated  114440 MB of main memory.
  Processing integrals for CCSD calculation.
  @GMOIAA-I, Processing MO integrals for spin case AA.
  @GMOIAA-I, Generation of integral list completed.
                      TYPE                NUMBER
                      ----               --------
                      PPPP                   436
                      PPPH                  1889
                      PPHH                  2280
                      PHPH                  1380
                      PHHH                  3191
                      HHHH                  1222

                     TOTAL                 10398

  @FORMT2-I, Second-order MP correlation energies:
            ------------------------------------------------
            E(SCF)                  =   -116.886102650120 a.u.
            E2(AA)                  =     -0.007175826403 a.u.
            E2(AB)                  =     -0.143706311668 a.u.
            E2(TOT)                 =     -0.158057964474 a.u.
            Total MP2 energy        =   -117.044160614594 a.u.
            ------------------------------------------------
   Largest T2 amplitudes for spin case AB:
       _       _                 _       _                 _       _
   i   j   a   b             i   j   a   b             i   j   a   b
-----------------------------------------------------------------------------
[ 12  12  20  20]-0.03362 [ 13  13  23  23]-0.02628 [  8   8  18  18]-0.02206
[  8   8  19  19]-0.02105 [  7   7  18  18]-0.02002 [  8   7  19  18]-0.02001
[  7   8  18  19]-0.02001 [  6   6  14  14]-0.01817 [ 12  12  22  22]-0.01760
[  5   5  14  14]-0.01700 [ 12  12  15  15]-0.01603 [ 12  11  20  22]-0.01597
[ 11  12  22  20]-0.01597 [  8   7  18  19]-0.01566 [  7   8  19  18]-0.01566
-----------------------------------------------------------------------------
   Norm of T2AB vector (     4430 symmetry allowed elements):  0.2341801367.
-----------------------------------------------------------------------------
 @CHECKOUT-I, Total execution time (CPU/WALL):        0.10/       0.38 seconds.
--executable xintprc finished with status     0 in        0.40 seconds (walltime).
  calling xncc 
 --invoking executable--
/users/p18005/damour/cfour/bin_cfour/xncc
 @GETMEM-I,  Allocated       7 MB of main memory.

Running with 36 threads/proc

Using DIIS to accelerate the convergence of T1 and T2
Using immediate high-order contributions
Damping factor for T3: 0.000000
Damping factor for T4: 0.000000

Transposes are coarse-threaded

Memory limit:                111.759 GiB
Minimum memory requirement:  242.266 KiB
Compromise memory amount:    909.688 KiB
Optimal memory requirement:  956.062 KiB

List              Location   Size        Cached Hunks Est. Disk I/O
----------------- ---------- ----------- ------ ----- -------------

           T_DIIS       70:0  174.648 KiB    Yes     -     3.070 MiB
           Z_DIIS       70:1  174.648 KiB    Yes     -     5.117 MiB
          <AI|bj>         18   34.609 KiB    Yes     -     1.206 MiB
          <Ab|Cd>        233   20.062 KiB    Yes     -   300.938 KiB
          <Ab|Ci>         30   26.312 KiB    Yes     -     1.927 MiB
          <Ab|Ij>         16   34.609 KiB    Yes     -     4.630 MiB
          <Ai|Bj>         25   34.609 KiB    Yes     -     1.014 MiB
          <Aj|bI>         21   34.609 KiB     No     -         0   B
          <Ij|Ka>         10   45.695 KiB    Yes     -     6.024 MiB
          <Ij|Kl>         13   60.633 KiB    Yes     -   909.492 KiB
            F(EA)       92:0      240   B    Yes     -    21.094 KiB
            F(EM)       93:0      328   B    Yes     -    19.219 KiB
            F(MI)       91:0      456   B    Yes     -    46.758 KiB
            T(AI)       90:0      328   B    Yes     -    86.805 KiB
         T(Ab,Ij)         46   34.609 KiB    Yes     -     7.672 MiB
         W(Mn,Ij)         53   60.633 KiB    Yes     -     1.776 MiB
        W~(EM,bj)         56   34.609 KiB    Yes     -     2.535 MiB
        W~(Em,Bj)         58   34.609 KiB    Yes     -     2.535 MiB
        W~(Ij,Mb)        110   45.695 KiB    Yes     -     2.008 MiB
       W~~(EM,bj)         76   34.609 KiB     No     -         0   B
       W~~(Em,Bj)         78   34.609 KiB     No     -         0   B
            Z(AI)       90:2      328   B    Yes     -    48.047 KiB
         Z(Ab,Ij)         63   34.609 KiB    Yes     -     5.070 MiB

Simulation and memory analysis took 0.005 seconds

MP2 correlation energy:  -0.158057964474319

Non-iterative calculation of MP2 took 0.016 cpu seconds and 0.001 walltime seconds at 0.237 Gflops/sec

Total MP2 energy: -117.044160614594020

Beginning iterative solution of CCSD equations:

It.  Correlation Energy T1 Residual T2 Residual CPU Time (s) Walltime (s)
-------------------------------------------------------------------------
  1  -0.194682447431338 2.11409e-03 8.65851e-03        4.440        0.133
  2  -0.205906425271470 2.48896e-04 3.13072e-03        0.446        0.013
  3  -0.212021928574526 2.32392e-04 5.03622e-04        0.406        0.011
  4  -0.212599544952977 5.99483e-05 1.63343e-04        0.405        0.011
  5  -0.212667038217424 1.33073e-05 2.26789e-05        0.415        0.012

   A    I                     A    I                     A    I                  
-------------------------- -------------------------- -------------------------- 
  15    8  0.0021825432993   20   12 -0.0009455435800   14   13  0.0004724976611 
  14    7  0.0018746902178   19    6  0.0008709010938   17    4 -0.0004426207086 
  16    9  0.0018213788130   20    9 -0.0006902443676   20    5 -0.0004078344510 
  18   10  0.0010982982327   15    4  0.0005258027404   19    8  0.0003808803541 
  17   11 -0.0009538172799   17    6  0.0004834290495   15   11  0.0003633718640 

   A    B    I    J                     A    B    I    J                  
------------------------------------ ------------------------------------ 
  16   16   12   12 -0.0479039769412   14   23   13    7 -0.0237408300208 
  18   18   10   10 -0.0378555983899   23   14    7   13 -0.0237408300208 
  14   14   13   13 -0.0350859836504   21   21   12   12 -0.0227385234537 
  23   14   13    7 -0.0285273234378   17   17   12   12 -0.0219585169254 
  14   23    7   13 -0.0285273234378   16   21   12    9 -0.0216067538705 
  23   23   13   13 -0.0279589086261   21   16    9   12 -0.0216067538705 
  15   15   11   11 -0.0279184343428   15   15    8    8 -0.0215723309091 
  14   14    7    7 -0.0269909045499 

It.  Correlation Energy T1 Residual T2 Residual CPU Time (s) Walltime (s)
-------------------------------------------------------------------------
  6  -0.212665170835075 2.04550e-06 5.23966e-06        0.411        0.012
  7  -0.212664913331560 6.11292e-07 2.30913e-06        0.421        0.012
  8  -0.212665210900328 3.42169e-07 4.20541e-07        0.416        0.012
  9  -0.212665142200991 8.73900e-08 1.17168e-07        0.415        0.012
 10  -0.212665150324735 1.71572e-08 3.03328e-08        0.411        0.012

   A    I                     A    I                     A    I                  
-------------------------- -------------------------- -------------------------- 
  15    8  0.0021851003104   20   12 -0.0009475616423   14   13  0.0004728245985 
  14    7  0.0018782814342   19    6  0.0008701878627   17    4 -0.0004459631756 
  16    9  0.0018243798760   20    9 -0.0006921240732   20    5 -0.0004097267581 
  18   10  0.0011010421098   15    4  0.0005269341719   19    8  0.0003807593943 
  17   11 -0.0009559400474   17    6  0.0004831912645   15   11  0.0003634564845 

   A    B    I    J                     A    B    I    J                  
------------------------------------ ------------------------------------ 
  16   16   12   12 -0.0479096637368   14   23   13    7 -0.0237384704228 
  18   18   10   10 -0.0378582385186   23   14    7   13 -0.0237384704228 
  14   14   13   13 -0.0350965565965   21   21   12   12 -0.0227367445026 
  23   14   13    7 -0.0285293320864   17   17   12   12 -0.0219557337448 
  14   23    7   13 -0.0285293320864   16   21   12    9 -0.0216067367340 
  23   23   13   13 -0.0279523845530   21   16    9   12 -0.0216067367340 
  15   15   11   11 -0.0279258332870   15   15    8    8 -0.0215688020427 
  14   14    7    7 -0.0269836871486 

It.  Correlation Energy T1 Residual T2 Residual CPU Time (s) Walltime (s)
-------------------------------------------------------------------------
 11  -0.212665148573280 2.75181e-09 1.36460e-08        0.415        0.012
 12  -0.212665150027270 8.15410e-10 3.67775e-09        0.415        0.012
 13  -0.212665151310010 7.34059e-10 1.19488e-09        0.420        0.012
 14  -0.212665151932041 2.79615e-10 4.13279e-10        0.423        0.012
 15  -0.212665152206353 4.73143e-11 1.31077e-10        0.416        0.012

   A    I                     A    I                     A    I                  
-------------------------- -------------------------- -------------------------- 
  15    8  0.0021851021040   20   12 -0.0009475603907   14   13  0.0004728222133 
  14    7  0.0018782839452   19    6  0.0008701891151   17    4 -0.0004459604643 
  16    9  0.0018243817971   20    9 -0.0006921225607   20    5 -0.0004097237134 
  18   10  0.0011010384012   15    4  0.0005269324019   19    8  0.0003807598008 
  17   11 -0.0009559428737   17    6  0.0004831888863   15   11  0.0003634573555 

   A    B    I    J                     A    B    I    J                  
------------------------------------ ------------------------------------ 
  16   16   12   12 -0.0479096873509   14   23   13    7 -0.0237384746443 
  18   18   10   10 -0.0378582553543   23   14    7   13 -0.0237384746443 
  14   14   13   13 -0.0350965729513   21   21   12   12 -0.0227367396340 
  23   14   13    7 -0.0285293402602   17   17   12   12 -0.0219557339691 
  14   23    7   13 -0.0285293402602   16   21   12    9 -0.0216067395210 
  23   23   13   13 -0.0279523866149   21   16    9   12 -0.0216067395210 
  15   15   11   11 -0.0279258581543   15   15    8    8 -0.0215688034296 
  14   14    7    7 -0.0269836896338 

It.  Correlation Energy T1 Residual T2 Residual CPU Time (s) Walltime (s)
-------------------------------------------------------------------------
 16  -0.212665152273156 1.92567e-11 4.60887e-11        0.431        0.012
 17  -0.212665152275373 1.02434e-11 1.33175e-11        0.410        0.011
 18  -0.212665152271448 2.09497e-12 4.24381e-12        0.420        0.012
 19  -0.212665152270293 5.64204e-13 1.41458e-12        0.420        0.012
 20  -0.212665152270059 2.12275e-13 6.31023e-13        0.423        0.012

   A    I                     A    I                     A    I                  
-------------------------- -------------------------- -------------------------- 
  15    8  0.0021851021102   20   12 -0.0009475604069   14   13  0.0004728222141 
  14    7  0.0018782839575   19    6  0.0008701891305   17    4 -0.0004459604468 
  16    9  0.0018243818100   20    9 -0.0006921225560   20    5 -0.0004097236941 
  18   10  0.0011010383816   15    4  0.0005269323961   19    8  0.0003807598072 
  17   11 -0.0009559428944   17    6  0.0004831888794   15   11  0.0003634573677 

   A    B    I    J                     A    B    I    J                  
------------------------------------ ------------------------------------ 
  16   16   12   12 -0.0479096873759   14   23   13    7 -0.0237384746208 
  18   18   10   10 -0.0378582553660   23   14    7   13 -0.0237384746208 
  14   14   13   13 -0.0350965730413   21   21   12   12 -0.0227367396304 
  23   14   13    7 -0.0285293402783   17   17   12   12 -0.0219557339405 
  14   23    7   13 -0.0285293402783   16   21   12    9 -0.0216067395134 
  23   23   13   13 -0.0279523865543   21   16    9   12 -0.0216067395134 
  15   15   11   11 -0.0279258582153   15   15    8    8 -0.0215688034079 
  14   14    7    7 -0.0269836895791 

It.  Correlation Energy T1 Residual T2 Residual CPU Time (s) Walltime (s)
-------------------------------------------------------------------------
 21  -0.212665152270225 1.13081e-13 2.01845e-13        0.419        0.012
 22  -0.212665152270347 3.52314e-14 6.83273e-14        0.420        0.012
 23  -0.212665152270401 5.87052e-15 1.98591e-14        0.414        0.012
 24  -0.212665152270410 3.12532e-15 6.42542e-15        0.415        0.012

CCSD iterations converged in 24 cycles and 0.403 seconds (0.017 s/it.) at 0.741 Gflops/sec

Total CCSD energy: -117.098767802390100

 @CHECKOUT-I, Total execution time (CPU/WALL):       14.31/       0.42 seconds.
--executable xncc finished with status     0 in        0.49 seconds (walltime).
  The final electronic energy is      -117.098767802390100 a.u. 
  This computation required                            2.55 seconds (walltime).


==> anc/C3H8_HF.dat <==
            1       -116.88610269        -117.09135383     0.00000000        -117.07226394     0.00000000
            5       -116.89441501        -117.09149584     0.00000000        -117.07401578     0.00000000
           11       -116.89902934        -117.09151521     0.00000000        -117.07487088     0.00000000
           22       -116.90677918        -117.09095745     0.00000000        -117.07579448     0.00000000
           46       -116.91638282        -117.08834089     0.00000000        -117.07522138     0.00000000
           96       -116.93481184        -117.08877257     0.00000000        -117.07837688     0.00000000
          197       -116.95817412        -117.08939682     0.00000000        -117.08199154     0.00000000
          400       -116.98624585        -117.09122120     0.00000000        -117.08656992     0.00000000
          805       -117.02370255        -117.09310958     0.00000000        -117.09117608     0.00000000
         1611       -117.05961938        -117.09533009     0.00000000        -117.09488331     0.00000000
         3224       -117.07975348        -117.09697024     0.00000164        -117.09689888     0.00000163
         6516       -117.08201624        -117.09732620     0.00001260        -117.09727023     0.00001256
        13082       -117.08339605        -117.09754835     0.00002346        -117.09750040     0.00002338
        26169       -117.08486120        -117.09787092     0.00001094        -117.09783051     0.00001090
        52389       -117.08683215        -117.09823342     0.00001292        -117.09820248     0.00001288
       104836       -117.08917678        -117.09863975     0.00001388        -117.09861856     0.00001385
       209732       -117.09199210        -117.09910700     0.00001046        -117.09909519     0.00001044
       419494       -117.09496140        -117.09951784     0.00000835        -117.09951315     0.00000835
       838994       -117.09765546        -117.09986273     0.00000323        -117.09986174     0.00000323
      1678125       -117.09901694        -117.10001071     0.00000197        -117.10001055     0.00000197
      3356290       -117.09928202        -117.10003505     0.00000150        -117.10003496     0.00000150
      6713369       -117.09947017        -117.10005874     0.00000117        -117.10005869     0.00000117
     13426797       -117.09965148        -117.10007977     0.00000086        -117.10007974     0.00000086
     26853604       -117.09983308        -117.10009702     0.00000053        -117.10009701     0.00000053


==> anc/C3H8_OO.dat <==
           1        -116.88595813         -117.10152027     0.00000000       -117.07982811     0.00000000     0.00000000 0.00000000                               
           4        -116.90921512         -117.09610295     0.00000000       -117.07999189     0.00000000     0.00000000 0.00000000                               
          13        -116.94047043         -117.09059544     0.00000000       -117.08023927     0.00000000     0.00000000 0.00000000                               
          27        -116.97290885         -117.09089260     0.00000000       -117.08455023     0.00000000       0.00000000 0.00000000                             
          55        -117.00875590         -117.09217774     0.00000000       -117.08913079     0.00000000       0.00000000 0.00000000                             
         111        -117.03357883         -117.09282519     0.00000000       -117.09137611     0.00000000       0.00000000 0.00000000                             
         228        -117.05370362         -117.09482783     0.00000000       -117.09418533     0.00000000       0.00000000 0.00000000                             
         461        -117.06736622         -117.09603321     0.00000000       -117.09575964     0.00000000       0.00000000 0.00000000                             
         926        -117.07516823         -117.09695178     0.00000000       -117.09680448     0.00000000      0.00000000 0.00000000
        1907        -117.08210421         -117.09783175     0.00000000       -117.09776132     0.00000000      0.4057005047798157E-02     0.1274748481810093E-01  
        3877        -117.08733585         -117.09851662     0.00000053       -117.09848322     0.00000053      0.7986575365066528E-02     0.2558426678180695E-01  
        7756        -117.09094151         -117.09902061     0.00000551       -117.09900385     0.00000550      0.1485604792833328E-01     0.5085372596979141E-01  
       15517        -117.09361712         -117.09937794     0.00000279       -117.09936972     0.00000279      0.2866930887103081E-01     0.1014559513330460      
       31044        -117.09558736         -117.09959965     0.00000451       -117.09959581     0.00000451      0.5507947131991386E-01     0.1115983943641186      
       62113        -117.09702968         -117.09978352     0.00000422       -117.09978179     0.00000422      0.1036342009902000         0.1141186001524329      
      124570        -117.09799309         -117.09989412     0.00000236       -117.09989333     0.00000236      0.2006174884736538         0.1191208551079035      
      249144        -117.09875792         -117.09998295     0.00000233       -117.09998264     0.00000233      0.3886752203106880         0.1291207723319530      
      498290        -117.09926539         -117.10004477     0.00000147       -117.10004465     0.00000147      0.7590240538120270         0.1489907608553767      
      996650        -117.09959916         -117.10007609     0.00000095       -117.10007604     0.00000095       1.497186496853828         0.1883436748385429      
     1993314        -117.09981192         -117.10009622     0.00000044       -117.10009621     0.00000044       2.936463687568903         0.2670104476064443      
     3986707        -117.09993942         -117.10010797     0.00000034       -117.10010796     0.00000034       5.775001667439938         0.4232518595457077      
     7973418        -117.10001798         -117.10011498     0.00000019       -117.10011498     0.00000019       11.44310198351741         0.7217069491744041      
    15946880        -117.10006598         -117.10011864     0.00000011       -117.10011864     0.00000011       22.69758190587163          1.317847784832120      
    31893835        -117.10009352         -117.10012066     0.00000005       -117.10012066     0.00000005       45.18903982639313          2.505141830258071       
    63788022        -117.10010827         -117.10012170     0.00000003       -117.10012170     0.00000003       90.01063973829150          4.863821800574661 
   126541040        -117.10011587         -117.10012219     0.00000001       -117.10012219     0.00000001      121.4893487617373           3.777619412951172


==> anc/consoCCSD-T.out <==
Job Infos :
                Name : run_sto3g
                User : marie
           Partition : exclusive
              NNodes : 1
               Nodes : olympecomp337
               State : COMPLETED
              Submit : 2024-02-15T10:07:51
               Start : 2024-02-15T10:08:03
                 End : 2024-02-15T10:08:10
   Reserved walltime : 10-10:00:00
       Used walltime : 00:00:07
       Used CPU time : 00:20.834
 % User Computation) : 95.00 % (00:19.864)
      % System (I/O) : 0 % (00:00.970)
        Mem reserved : 181G
        Max Mem used : 3.7M
      Max Disk Write : 0
       Max Disk Read : 0
  Energy consumption : W.h

Debug Infos :
           BatchHost : olympecomp337
             Command : /tmpdir/marie/titou/c3h8_cfour/ccsd-t/run_sto3g
              StdOut : /tmpdir/marie/titou/c3h8_cfour/ccsd-t/slurm-1288046.out
              StdErr : /tmpdir/marie/titou/c3h8_cfour/ccsd-t/slurm-1288046.out
             WorkDir : /tmpdir/marie/titou/c3h8_cfour/ccsd-t


==> anc/consoCCSD.out <==
Job Infos :
                Name : run_sto3g
                User : marie
           Partition : exclusive
              NNodes : 1
               Nodes : olympecomp337
               State : COMPLETED
              Submit : 2024-02-15T10:03:17
               Start : 2024-02-15T10:04:03
                 End : 2024-02-15T10:04:09
   Reserved walltime : 10-10:00:00
       Used walltime : 00:00:06
       Used CPU time : 00:15.250
 % User Computation) : 93.00 % (00:14.469)
      % System (I/O) : 0 % (00:00.781)
        Mem reserved : 181G
        Max Mem used : 3.7M
      Max Disk Write : 0
       Max Disk Read : 0
  Energy consumption : W.h

Debug Infos :
           BatchHost : olympecomp337
             Command : /tmpdir/marie/titou/c3h8_cfour/ccsd/run_sto3g
              StdOut : /tmpdir/marie/titou/c3h8_cfour/ccsd/slurm-1288044.out
              StdErr : /tmpdir/marie/titou/c3h8_cfour/ccsd/slurm-1288044.out
             WorkDir : /tmpdir/marie/titou/c3h8_cfour/ccsd


==> anc/consoCCSDT.out <==
Job Infos :
                Name : run_sto3g
                User : marie
           Partition : exclusive
              NNodes : 1
               Nodes : olympecomp337
               State : COMPLETED
              Submit : 2024-02-15T10:02:44
               Start : 2024-02-15T10:03:03
                 End : 2024-02-15T10:03:41
   Reserved walltime : 10-10:00:00
       Used walltime : 00:00:38
       Used CPU time : 16:47.795
 % User Computation) : 99.00 % (16:42.912)
      % System (I/O) : 0 % (00:04.883)
        Mem reserved : 181G
        Max Mem used : 32M
      Max Disk Write : 6.7M
       Max Disk Read : 19M
  Energy consumption : 2W.h


==> anc/consoCCSDTQ.out <==
Job Infos :
                Name : run_sto3g
                User : marie
           Partition : exclusive
              NNodes : 1
               Nodes : olympecomp102
               State : COMPLETED
              Submit : 2024-02-08T09:08:07
               Start : 2024-02-08T09:19:54
                 End : 2024-02-08T10:01:56
   Reserved walltime : 10-10:00:00
       Used walltime : 00:42:02
       Used CPU time : 22:09:24
 % User Computation) : 99.00 % (22:04:54)
      % System (I/O) : 0 % (04:30.747)
        Mem reserved : 181G
        Max Mem used : 508M
      Max Disk Write : 6.9M
       Max Disk Read : 17M
  Energy consumption : 192W.h


==> anc/consoCIPSI120M.out <==
Name                : ooFCI.sh
User                : loos
Partition           : exclusive
NNodes              : 1
Nodes               : olympecomp311
State               : COMPLETED
Submit              : 2024-02-10T10:32:59
Start               : 2024-02-10T10:33:13
End                 : 2024-02-16T05:17:48
Reserved walltime   : 10-10:00:00
Used walltime       :  5-18:44:35
Used CPU time       : 405-15:28:04
% User (Computation): 63.34%
% System (I/O)      : 36.66%
Mem reserved        : 185315M
Max Mem used        : 137.04G (olympecomp311)
Max Disk Write      : 20.90G (olympecomp311)
Max Disk Read       : 19.16G (olympecomp311)


==> anc/consoCIPSI16M.out <==
Job Infos :
                Name : ooFCI.sh
                User : loos
           Partition : exclusive
              NNodes : 1
               Nodes : olympecomp103
               State : COMPLETED
              Submit : 2024-02-12T11:44:14
               Start : 2024-02-12T11:44:55
                 End : 2024-02-12T14:56:53
   Reserved walltime : 10-10:00:00
       Used walltime : 03:11:58
       Used CPU time : 8-22:02:40
 % User Computation) : 93.00 % (8-07:33:54)
      % System (I/O) : 6.00 % (14:28:46)
        Mem reserved : 181G
        Max Mem used : 25G
      Max Disk Write : 2.7G
       Max Disk Read : 2.6G
  Energy consumption : 1.1KW.h


==> anc/consoCIPSI1M.out <==
Job Infos :
                Name : ooFCI.sh
                User : loos
           Partition : exclusive
              NNodes : 1
               Nodes : olympecomp102
               State : COMPLETED
              Submit : 2024-02-12T22:53:25
               Start : 2024-02-12T22:55:46
                 End : 2024-02-12T23:09:23
   Reserved walltime : 10-10:00:00
       Used walltime : 00:13:37
       Used CPU time : 13:59:03
 % User Computation) : 95.00 % (13:25:03)
      % System (I/O) : 4.00 % (34:00.448)
        Mem reserved : 181G
        Max Mem used : 5.3G
      Max Disk Write : 355M
       Max Disk Read : 404M
  Energy consumption : 74W.h


==> anc/consoCIPSI31M.out <==
Job Infos :
                Name : ooFCI.sh
                User : loos
           Partition : exclusive
              NNodes : 1
               Nodes : olympecomp292
               State : CANCELLED by 1498
              Submit : 2024-02-12T11:44:33
               Start : 2024-02-12T12:16:55
                 End : 2024-02-12T22:56:52
   Reserved walltime : 10-10:00:00
       Used walltime : 10:39:57
       Used CPU time : 00:01.041
 % User Computation) : 0 % (00:00.495)
      % System (I/O) : 0 % (00:00.546)
        Mem reserved : 181G
        Max Mem used : 32G
      Max Disk Write : 3.6G
       Max Disk Read : 3.2G
  Energy consumption : Unknown


==> anc/consoCIPSI3M.out <==
Job Infos :
                Name : ooFCI.sh
                User : loos
           Partition : exclusive
              NNodes : 1
               Nodes : olympecomp353
               State : COMPLETED
              Submit : 2024-02-12T11:43:39
               Start : 2024-02-12T11:43:55
                 End : 2024-02-12T12:16:31
   Reserved walltime : 10-10:00:00
       Used walltime : 00:32:36
       Used CPU time : 1-11:16:24
 % User Computation) : 95.00 % (1-09:41:30)
      % System (I/O) : 4.00 % (01:34:53)
        Mem reserved : 181G
        Max Mem used : 8.1G
      Max Disk Write : 699M
       Max Disk Read : 756M
  Energy consumption : 176W.h


==> anc/consoCIPSI60M.out <==
Job Infos :
                Name : ooFCI.sh
                User : loos
           Partition : exclusive
              NNodes : 1
               Nodes : olympecomp149
               State : COMPLETED
              Submit : 2024-02-15T10:32:31
               Start : 2024-02-15T10:32:33
                 End : 2024-02-17T06:26:48
   Reserved walltime : 10-10:00:00
       Used walltime : 1-19:54:15
       Used CPU time : 127-16:35:21
 % User Computation) : 67.00 % (85-23:52:17)
      % System (I/O) : 32.00 % (41-16:43:04)
        Mem reserved : 181G
        Max Mem used : 83G
      Max Disk Write : 11G
       Max Disk Read : 9.8G
  Energy consumption : 13KW.h


==> anc/consoCIPSI7M.out <==
Job Infos :
                Name : ooFCI.sh
                User : loos
           Partition : exclusive
              NNodes : 1
               Nodes : olympecomp102
               State : COMPLETED
              Submit : 2024-02-12T11:43:56
               Start : 2024-02-12T11:44:55
                 End : 2024-02-12T13:04:19
   Reserved walltime : 10-10:00:00
       Used walltime : 01:19:24
       Used CPU time : 3-15:20:02
 % User Computation) : 94.00 % (3-10:17:02)
      % System (I/O) : 5.00 % (05:02:59)
        Mem reserved : 181G
        Max Mem used : 15G
      Max Disk Write : 1.4G
       Max Disk Read : 1.4G
  Energy consumption : 438W.h


==> anc/conso_orbopt.out <==
Job Infos :
                Name : ooFCI.sh
                User : loos
           Partition : exclusive
              NNodes : 1
               Nodes : olympecomp164
               State : COMPLETED
              Submit : 2024-02-13T19:15:17
               Start : 2024-02-13T19:15:32
                 End : 2024-02-13T22:11:16
   Reserved walltime : 10-10:00:00
       Used walltime : 02:55:44
       Used CPU time : 8-08:43:09
 % User Computation) : 98.00 % (8-05:49:40)
      % System (I/O) : 1.00 % (02:53:29)
        Mem reserved : 181G
        Max Mem used : 4.9G
      Max Disk Write : 3.2G
       Max Disk Read : 2.9G
  Energy consumption : 758W.h

